Study of $\eta-\eta^{\prime}$ mixing from measurement of $B^0_{(s)} \rightarrow J/\psi \eta^{(\prime)}$~decay rates

A study of $B^0$~and $B^0_s$ meson decays into $J/\psi\eta$~and $J/\psi\eta^{\prime}$ final states is performed using a data set of proton-proton collisions at centre-of-mass energies of 7 and 8TeV, collected by the LHCb experiment and corresponding to 3.0fb$^{-1}$ of integrated luminosity. The decay $B^0 \rightarrow J/\psi \eta^{\prime}$ is observed for thefirst time. The following ratios of branching fractions are measured: $$ \frac{\mathcal{B}(B^0 \rightarrow J/\psi \eta^{\prime})}{\mathcal{B}(B^0_s \rightarrow J/\psi \eta^{\prime})} = (2.28\pm0.65\,(stat)\,\pm0.10\,(syst)\,\pm0.13\,(f_{s}/f_{d}))\times10^{-2},$$ $$ \frac{\mathcal{B}(B^0 \rightarrow J/\psi \eta)}{\mathcal{B}(B^0_s \rightarrow J/\psi \eta)} = (1.85\pm0.61\,(stat)\,\pm0.09\,(syst)\,\pm0.11\,(f_{s}/f_{d}))\times10^{-2},$$ where the third uncertainty is related to the present knowledge of $f_{s}/f_{d}$, the ratio between the probabilities for a $b$ quark to form a $B^0_s$ or $B^0$ meson. The branching fraction ratios are used to determine the parameters of $\eta-\eta^{\prime}$ meson mixing. In addition, the first evidence for the decay $B^0_s \rightarrow \psi(2S) \eta^{\prime}$ is reported, and the relative branching fraction is measured, $$\frac{\mathcal{B}(B^0_s \rightarrow \psi(2S) \eta^{\prime})}{\mathcal{B}(B^0_s \rightarrow J/\psi \eta^{\prime})} = (38.7\pm9.0\,(stat)\,\pm1.3\,(syst)\,\pm0.9(\mathcal{B}))\times10^{-2},$$ where the third uncertainty is due to the limited knowledge of the branching fractions of $J/\psi$ and $\psi(2S)$~mesons.

==> figs/Fig2a.C <==
void /afs/cern()
{
//=========Macro generated from canvas: cB1/cB1
//=========  (Fri Oct 31 21:20:23 2014) by ROOT version6.00/02
   TCanvas *cB1 = new TCanvas("cB1", "cB1",0,0,600,500);
   cB1->SetHighLightColor(2);
   cB1->Range(5.0375,-15,5.6625,135);
   cB1->SetFillColor(0);
   cB1->SetBorderMode(0);
   cB1->SetBorderSize(2);
   cB1->SetFrameBorderMode(0);
   cB1->SetFrameBorderMode(0);
   
   TH1D *frame_35349ee09 = new TH1D("frame_35349ee09","",50,5.1,5.6);
   frame_35349ee09->SetBinContent(1,109.9663);
   frame_35349ee09->SetMaximum(120);
   frame_35349ee09->SetEntries(1);
   frame_35349ee09->SetDirectory(0);
   frame_35349ee09->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_35349ee09->SetLineColor(ci);
   frame_35349ee09->GetXaxis()->SetNdivisions(50206);
   frame_35349ee09->GetXaxis()->SetLabelFont(132);
   frame_35349ee09->GetXaxis()->SetLabelSize(0.05);
   frame_35349ee09->GetXaxis()->SetTitleSize(0.035);
   frame_35349ee09->GetXaxis()->SetTitleFont(42);
   frame_35349ee09->GetYaxis()->SetLabelFont(132);
   frame_35349ee09->GetYaxis()->SetLabelSize(0.05);
   frame_35349ee09->GetYaxis()->SetTitleSize(0.035);
   frame_35349ee09->GetYaxis()->SetTitleFont(42);
   frame_35349ee09->GetZaxis()->SetLabelFont(42);
   frame_35349ee09->GetZaxis()->SetLabelSize(0.035);
   frame_35349ee09->GetZaxis()->SetTitleSize(0.035);
   frame_35349ee09->GetZaxis()->SetTitleFont(42);
   frame_35349ee09->Draw("FUNC");
   
   Double_t h_ds_fx3009[50] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595};
   Double_t h_ds_fy3009[50] = {
   5,
   3,
   3,
   2,
   3,
   4,
   4,
   2,
   3,
   2,
   2,
   4,
   1,
   2,
   5,
   3,
   4,
   9,
   11,
   7,
   6,
   7,
   10,
   19,
   24,
   46,
   94,
   67,
   30,
   30,
   15,
   5,
   4,
   4,
   1,
   2,
   1,
   3,
   1,
   1,
   3,
   1,
   2,
   2,
   0,
   3,
   1,
   1,
   2,
   1};
   Double_t h_ds_felx3009[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3009[50] = {
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.632705,
   1.914339,
   1.914339,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.291815,
   2.159691,
   1.632705,
   1.914339,
   2.943461,
   3.265579,
   2.58147,
   2.379931,
   2.58147,
   3.108694,
   4.320219,
   4.864612,
   6.757581,
   9.678086,
   8.164873,
   5.446522,
   5.446522,
   3.82938,
   2.159691,
   1.914339,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   0.8272462,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   1.291815,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462};
   Double_t h_ds_fehx3009[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3009[50] = {
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   2.918186,
   3.162753,
   3.162753,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.63786,
   3.382473,
   2.918186,
   3.162753,
   4.110204,
   4.416521,
   3.770281,
   3.583642,
   3.770281,
   4.26695,
   5.435196,
   5.966932,
   7.831489,
   10.72977,
   9.226102,
   6.538046,
   6.538046,
   4.958738,
   3.382473,
   3.162753,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   2.299527,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   2.63786,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_fx3009,h_ds_fy3009,h_ds_felx3009,h_ds_fehx3009,h_ds_fely3009,h_ds_fehy3009);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3009 = new TH1F("Graph_h_ds3009","Histogram of ds_plot__mb",100,5.05,5.65);
   Graph_h_ds3009->SetMinimum(0);
   Graph_h_ds3009->SetMaximum(115.2027);
   Graph_h_ds3009->SetDirectory(0);
   Graph_h_ds3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3009->SetLineColor(ci);
   Graph_h_ds3009->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3009->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3009->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3009->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3009->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3009->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3009->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3009->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3009->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3009->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3009->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3009);
   
   grae->Draw("p");
   
   Double_t model_Norm[mb]_fx17[109] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.255,
   5.26,
   5.27,
   5.275,
   5.28,
   5.2825,
   5.285,
   5.29,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.42,
   5.425,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.6,
   5.61,
   5.61};
   Double_t model_Norm[mb]_fy17[109] = {
   0,
   3.270177,
   3.270177,
   3.209187,
   3.149682,
   3.091773,
   3.035642,
   2.981583,
   2.930073,
   2.881907,
   2.83843,
   2.801993,
   2.776851,
   2.771028,
   2.800398,
   2.898155,
   3.138337,
   3.699084,
   4.223871,
   5.049475,
   7.520559,
   8.541363,
   9.052102,
   9.069078,
   8.927752,
   8.251982,
   6.356478,
   5.88683,
   5.868515,
   6.267582,
   7.125538,
   7.761207,
   8.565075,
   9.569514,
   10.81679,
   12.36172,
   14.27531,
   16.64965,
   18.04573,
   19.60456,
   21.34694,
   23.29674,
   25.48134,
   27.93228,
   30.68588,
   33.78409,
   37.27075,
   40.98866,
   56.41476,
   60.1484,
   63.71598,
   67.05677,
   70.11132,
   72.82317,
   75.14064,
   77.01838,
   78.41887,
   79.31369,
   79.68441,
   79.52327,
   78.83339,
   77.62872,
   75.93353,
   73.7816,
   71.2151,
   68.28318,
   65.04046,
   61.5453,
   57.85808,
   42.37324,
   38.65761,
   35.30491,
   32.28861,
   29.57183,
   27.12204,
   24.91056,
   22.91201,
   21.10396,
   17.98213,
   15.41139,
   13.2861,
   11.52235,
   10.05323,
   8.825125,
   7.794921,
   6.927791,
   5.575087,
   4.598216,
   3.883962,
   2.959514,
   2.429424,
   2.110422,
   1.908525,
   1.773746,
   1.678617,
   1.60759,
   1.551627,
   1.505343,
   1.465454,
   1.42992,
   1.397443,
   1.367185,
   1.338595,
   1.311303,
   1.285058,
   1.259684,
   1.259684,
   1.259684,
   0};
   TGraph *graph = new TGraph(109,model_Norm[mb]_fx17,model_Norm[mb]_fy17);
   graph->SetName("model_Norm[mb]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(57);
   graph->SetLineWidth(4);
   
   TH1F *Graph_model_Norm[mb]17 = new TH1F("Graph_model_Norm[mb]17","Projection of model",109,5.038,5.662);
   Graph_model_Norm[mb]17->SetMinimum(0);
   Graph_model_Norm[mb]17->SetMaximum(87.65286);
   Graph_model_Norm[mb]17->SetDirectory(0);
   Graph_model_Norm[mb]17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]17->SetLineColor(ci);
   Graph_model_Norm[mb]17->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]17->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]17->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]17->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]17->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]17->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]17->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]17->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]17->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]17->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]17->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]17);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fx18[76] = {
   5.21,
   5.2128,
   5.2156,
   5.2184,
   5.2212,
   5.224,
   5.2268,
   5.2296,
   5.2324,
   5.2352,
   5.238,
   5.2408,
   5.2436,
   5.2464,
   5.2492,
   5.2506,
   5.252,
   5.2534,
   5.2548,
   5.2562,
   5.2576,
   5.259,
   5.2604,
   5.2618,
   5.2632,
   5.266,
   5.2688,
   5.2702,
   5.2716,
   5.273,
   5.2744,
   5.2758,
   5.2772,
   5.2779,
   5.2786,
   5.2793,
   5.28,
   5.2807,
   5.2814,
   5.2821,
   5.2828,
   5.2835,
   5.2842,
   5.2856,
   5.287,
   5.2884,
   5.2898,
   5.2912,
   5.2926,
   5.294,
   5.2968,
   5.2982,
   5.2996,
   5.301,
   5.3024,
   5.3038,
   5.3052,
   5.3066,
   5.308,
   5.3094,
   5.3108,
   5.3136,
   5.3164,
   5.3192,
   5.322,
   5.3248,
   5.3276,
   5.3304,
   5.3332,
   5.336,
   5.3388,
   5.3416,
   5.3444,
   5.3472,
   5.35,
   5.35};
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fy18[76] = {
   0.09189574,
   0.1067232,
   0.1243326,
   0.1453224,
   0.1704369,
   0.2006063,
   0.236999,
   0.28109,
   0.3347516,
   0.400374,
   0.4810264,
   0.5806753,
   0.7044798,
   0.8591974,
   1.053744,
   1.169515,
   1.299972,
   1.447236,
   1.613772,
   1.80245,
   2.016625,
   2.26022,
   2.537842,
   2.854336,
   3.19365,
   3.896133,
   4.592227,
   4.921634,
   5.22945,
   5.508882,
   5.753495,
   5.957455,
   6.115761,
   6.176511,
   6.224451,
   6.259277,
   6.280763,
   6.288772,
   6.283252,
   6.264239,
   6.231855,
   6.186308,
   6.12789,
   5.974002,
   5.77405,
   5.532946,
   5.256457,
   4.950973,
   4.623265,
   4.280237,
   3.575099,
   3.225443,
   2.895829,
   2.603102,
   2.342981,
   2.111507,
   1.905239,
   1.721183,
   1.55673,
   1.409603,
   1.27781,
   1.053464,
   0.8721511,
   0.7249444,
   0.6049039,
   0.5066042,
   0.4257828,
   0.3590742,
   0.3038088,
   0.2578594,
   0.2195239,
   0.1874342,
   0.1604867,
   0.1377874,
   0.1186095,
   0.1186095};
   graph = new TGraph(76,model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fx18,model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fy18);
   graph->SetName("model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18","Projection of model",100,5.196,5.364);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->SetMaximum(6.90846);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]18);
   
   graph->Draw("f");
   
   Double_t model_Norm[mb]_Comp[pdfBcg]_fx19[56] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.26,
   5.27,
   5.28,
   5.29,
   5.3,
   5.31,
   5.32,
   5.33,
   5.34,
   5.35,
   5.36,
   5.37,
   5.38,
   5.39,
   5.4,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.6,
   5.61,
   5.61};
   Double_t model_Norm[mb]_Comp[pdfBcg]_fy19[56] = {
   0,
   3.26714,
   3.26714,
   3.205269,
   3.14457,
   3.08502,
   3.026598,
   2.969282,
   2.913051,
   2.857886,
   2.803765,
   2.750669,
   2.698578,
   2.647474,
   2.597338,
   2.548151,
   2.499896,
   2.452554,
   2.406109,
   2.360544,
   2.315841,
   2.271985,
   2.22896,
   2.186749,
   2.145338,
   2.104711,
   2.064853,
   2.02575,
   1.987388,
   1.949752,
   1.912829,
   1.876605,
   1.841067,
   1.806202,
   1.771997,
   1.73844,
   1.705518,
   1.67322,
   1.641534,
   1.610448,
   1.57995,
   1.55003,
   1.520676,
   1.491879,
   1.463626,
   1.435909,
   1.408717,
   1.382039,
   1.355867,
   1.33019,
   1.305,
   1.280287,
   1.256042,
   1.256042,
   1.256042,
   0};
   graph = new TGraph(56,model_Norm[mb]_Comp[pdfBcg]_fx19,model_Norm[mb]_Comp[pdfBcg]_fy19);
   graph->SetName("model_Norm[mb]_Comp[pdfBcg]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBcg]19 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBcg]19","Projection of model",100,5.038,5.662);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->SetMaximum(3.593854);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBcg]19->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBcg]19);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]_fx20[86] = {
   5.24,
   5.2452,
   5.2504,
   5.2556,
   5.2608,
   5.266,
   5.2712,
   5.2764,
   5.2816,
   5.2868,
   5.292,
   5.2972,
   5.3024,
   5.3076,
   5.3128,
   5.318,
   5.3232,
   5.3258,
   5.3284,
   5.331,
   5.3336,
   5.3362,
   5.3375,
   5.3388,
   5.3401,
   5.3414,
   5.3427,
   5.344,
   5.3453,
   5.3466,
   5.3479,
   5.3492,
   5.3544,
   5.357,
   5.3583,
   5.3596,
   5.3609,
   5.3622,
   5.3635,
   5.3648,
   5.3661,
   5.3674,
   5.3687,
   5.37,
   5.3713,
   5.3726,
   5.3739,
   5.3752,
   5.3765,
   5.3778,
   5.3791,
   5.3804,
   5.3856,
   5.3869,
   5.3882,
   5.3895,
   5.3908,
   5.3921,
   5.3934,
   5.3947,
   5.396,
   5.3986,
   5.4012,
   5.4038,
   5.4064,
   5.409,
   5.4116,
   5.4142,
   5.4168,
   5.422,
   5.4272,
   5.4324,
   5.4376,
   5.4428,
   5.448,
   5.4532,
   5.4584,
   5.4636,
   5.4688,
   5.474,
   5.4792,
   5.4844,
   5.4896,
   5.4948,
   5.5,
   5.5};
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]_fy20[86] = {
   0.09102509,
   0.1108564,
   0.1357508,
   0.1672025,
   0.2072098,
   0.2584679,
   0.3246455,
   0.4107831,
   0.5238782,
   0.6737497,
   0.8743369,
   1.145675,
   1.516949,
   2.031281,
   2.75339,
   3.782042,
   5.270733,
   6.258714,
   7.462816,
   8.937441,
   10.75258,
   12.99885,
   14.31925,
   15.79435,
   17.44474,
   19.2941,
   21.36972,
   23.70309,
   26.3306,
   29.29447,
   32.6437,
   36.39103,
   52.40444,
   60.14647,
   63.72282,
   67.01247,
   69.95072,
   72.47774,
   74.54061,
   76.09517,
   77.10759,
   77.55557,
   77.4292,
   76.73127,
   75.47722,
   73.69453,
   71.42175,
   68.70709,
   65.60675,
   62.18295,
   58.50191,
   54.63168,
   38.57904,
   34.91223,
   31.62972,
   28.68758,
   26.04728,
   23.67504,
   21.54114,
   19.61945,
   17.88693,
   14.91042,
   12.47561,
   10.4758,
   8.826824,
   7.462017,
   6.328317,
   5.383308,
   4.592939,
   3.371584,
   2.501379,
   1.874227,
   1.41738,
   1.081239,
   0.8315742,
   0.6444911,
   0.5031294,
   0.3954716,
   0.3128699,
   0.2490449,
   0.1993981,
   0.1605343,
   0.1299276,
   0.1056849,
   0.08637781,
   0.08637781};
   graph = new TGraph(86,model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]_fx20,model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]_fy20);
   graph->SetName("model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20","Projection of model",100,5.214,5.526);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->SetMaximum(85.30249);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.240000_5.500000]20);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3010[50] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595};
   Double_t h_ds_fy3010[50] = {
   5,
   3,
   3,
   2,
   3,
   4,
   4,
   2,
   3,
   2,
   2,
   4,
   1,
   2,
   5,
   3,
   4,
   9,
   11,
   7,
   6,
   7,
   10,
   19,
   24,
   46,
   94,
   67,
   30,
   30,
   15,
   5,
   4,
   4,
   1,
   2,
   1,
   3,
   1,
   1,
   3,
   1,
   2,
   2,
   0,
   3,
   1,
   1,
   2,
   1};
   Double_t h_ds_felx3010[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3010[50] = {
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.632705,
   1.914339,
   1.914339,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.291815,
   2.159691,
   1.632705,
   1.914339,
   2.943461,
   3.265579,
   2.58147,
   2.379931,
   2.58147,
   3.108694,
   4.320219,
   4.864612,
   6.757581,
   9.678086,
   8.164873,
   5.446522,
   5.446522,
   3.82938,
   2.159691,
   1.914339,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   0.8272462,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   1.291815,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462};
   Double_t h_ds_fehx3010[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3010[50] = {
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   2.918186,
   3.162753,
   3.162753,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.63786,
   3.382473,
   2.918186,
   3.162753,
   4.110204,
   4.416521,
   3.770281,
   3.583642,
   3.770281,
   4.26695,
   5.435196,
   5.966932,
   7.831489,
   10.72977,
   9.226102,
   6.538046,
   6.538046,
   4.958738,
   3.382473,
   3.162753,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   2.299527,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   2.63786,
   2.299527};
   grae = new TGraphAsymmErrors(50,h_ds_fx3010,h_ds_fy3010,h_ds_felx3010,h_ds_fehx3010,h_ds_fely3010,h_ds_fehy3010);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3010 = new TH1F("Graph_h_ds3010","Histogram of ds_plot__mb",100,5.05,5.65);
   Graph_h_ds3010->SetMinimum(0);
   Graph_h_ds3010->SetMaximum(115.2027);
   Graph_h_ds3010->SetDirectory(0);
   Graph_h_ds3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3010->SetLineColor(ci);
   Graph_h_ds3010->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3010->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3010->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3010->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3010->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3010->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3010->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3010->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3010->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3010->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3010->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3010);
   
   grae->Draw("p");
   
   TH1D *frame_35349ee010 = new TH1D("frame_35349ee010","",50,5.1,5.6);
   frame_35349ee010->SetBinContent(1,109.9663);
   frame_35349ee010->SetMaximum(120);
   frame_35349ee010->SetEntries(1);
   frame_35349ee010->SetDirectory(0);
   frame_35349ee010->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_35349ee010->SetLineColor(ci);
   frame_35349ee010->GetXaxis()->SetNdivisions(50206);
   frame_35349ee010->GetXaxis()->SetLabelFont(132);
   frame_35349ee010->GetXaxis()->SetLabelSize(0.05);
   frame_35349ee010->GetXaxis()->SetTitleSize(0.035);
   frame_35349ee010->GetXaxis()->SetTitleFont(42);
   frame_35349ee010->GetYaxis()->SetLabelFont(132);
   frame_35349ee010->GetYaxis()->SetLabelSize(0.05);
   frame_35349ee010->GetYaxis()->SetTitleSize(0.035);
   frame_35349ee010->GetYaxis()->SetTitleFont(42);
   frame_35349ee010->GetZaxis()->SetLabelFont(42);
   frame_35349ee010->GetZaxis()->SetLabelSize(0.035);
   frame_35349ee010->GetZaxis()->SetTitleSize(0.035);
   frame_35349ee010->GetZaxis()->SetTitleFont(42);
   frame_35349ee010->Draw("AXISSAME");
   cB1->Modified();
   cB1->cd();
   cB1->SetSelected(cB1);
}


==> figs/Fig2b.C <==
void /afs/cern()
{
//=========Macro generated from canvas: cB1/cB1
//=========  (Fri Oct 31 21:24:45 2014) by ROOT version6.00/02
   TCanvas *cB1 = new TCanvas("cB1", "cB1",0,0,600,500);
   cB1->SetHighLightColor(2);
   cB1->Range(5.0375,-18.75,5.6625,168.75);
   cB1->SetFillColor(0);
   cB1->SetBorderMode(0);
   cB1->SetBorderSize(2);
   cB1->SetFrameBorderMode(0);
   cB1->SetFrameBorderMode(0);
   
   TH1D *frame_feef0d01 = new TH1D("frame_feef0d01","",50,5.1,5.6);
   frame_feef0d01->SetBinContent(1,146.816);
   frame_feef0d01->SetMaximum(150);
   frame_feef0d01->SetEntries(1);
   frame_feef0d01->SetDirectory(0);
   frame_feef0d01->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_feef0d01->SetLineColor(ci);
   frame_feef0d01->GetXaxis()->SetNdivisions(50206);
   frame_feef0d01->GetXaxis()->SetLabelFont(132);
   frame_feef0d01->GetXaxis()->SetLabelSize(0.05);
   frame_feef0d01->GetXaxis()->SetTitleSize(0.035);
   frame_feef0d01->GetXaxis()->SetTitleFont(42);
   frame_feef0d01->GetYaxis()->SetNdivisions(503);
   frame_feef0d01->GetYaxis()->SetLabelFont(132);
   frame_feef0d01->GetYaxis()->SetLabelSize(0.05);
   frame_feef0d01->GetYaxis()->SetTitleSize(0.035);
   frame_feef0d01->GetYaxis()->SetTitleFont(42);
   frame_feef0d01->GetZaxis()->SetLabelFont(42);
   frame_feef0d01->GetZaxis()->SetLabelSize(0.035);
   frame_feef0d01->GetZaxis()->SetTitleSize(0.035);
   frame_feef0d01->GetZaxis()->SetTitleFont(42);
   frame_feef0d01->Draw("FUNC");
   
   Double_t h_ds_fx3001[50] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595};
   Double_t h_ds_fy3001[50] = {
   9,
   4,
   10,
   7,
   6,
   8,
   6,
   6,
   7,
   7,
   11,
   7,
   7,
   12,
   6,
   8,
   14,
   16,
   14,
   16,
   8,
   14,
   15,
   29,
   50,
   82,
   128,
   99,
   55,
   43,
   30,
   13,
   19,
   9,
   8,
   4,
   6,
   6,
   5,
   11,
   7,
   6,
   9,
   4,
   5,
   3,
   4,
   3,
   4,
   3};
   Double_t h_ds_felx3001[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3001[50] = {
   2.943461,
   1.914339,
   3.108694,
   2.58147,
   2.379931,
   2.768386,
   2.379931,
   2.379931,
   2.58147,
   2.58147,
   3.265579,
   2.58147,
   2.58147,
   3.415266,
   2.379931,
   2.768386,
   3.6965,
   3.957801,
   3.6965,
   3.957801,
   2.768386,
   3.6965,
   3.82938,
   5.353932,
   7.047337,
   9.036884,
   10.82475,
   9.933044,
   7.39358,
   6.531834,
   5.446522,
   3.558662,
   4.320219,
   2.943461,
   2.768386,
   1.914339,
   2.379931,
   2.379931,
   2.159691,
   3.265579,
   2.58147,
   2.379931,
   2.943461,
   1.914339,
   2.159691,
   1.632705,
   1.914339,
   1.632705,
   1.914339,
   1.632705};
   Double_t h_ds_fehx3001[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3001[50] = {
   4.110204,
   3.162753,
   4.26695,
   3.770281,
   3.583642,
   3.945142,
   3.583642,
   3.583642,
   3.770281,
   3.770281,
   4.416521,
   3.770281,
   3.770281,
   4.559819,
   3.583642,
   3.945142,
   4.830381,
   5.083066,
   4.830381,
   5.083066,
   3.945142,
   4.830381,
   4.958738,
   6.44702,
   8.118225,
   10.09222,
   11.82475,
   10.9834,
   8.461166,
   7.608278,
   6.538046,
   4.697573,
   5.435196,
   4.110204,
   3.945142,
   3.162753,
   3.583642,
   3.583642,
   3.382473,
   4.416521,
   3.770281,
   3.583642,
   4.110204,
   3.162753,
   3.382473,
   2.918186,
   3.162753,
   2.918186,
   3.162753,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_fx3001,h_ds_fy3001,h_ds_felx3001,h_ds_fehx3001,h_ds_fely3001,h_ds_fehy3001);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3001 = new TH1F("Graph_h_ds3001","Histogram of ds_plot__mb",100,5.05,5.65);
   Graph_h_ds3001->SetMinimum(0);
   Graph_h_ds3001->SetMaximum(153.6705);
   Graph_h_ds3001->SetDirectory(0);
   Graph_h_ds3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3001->SetLineColor(ci);
   Graph_h_ds3001->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3001->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3001->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3001->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[mb]_fx1[105] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.255,
   5.26,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.42,
   5.425,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.6,
   5.61,
   5.61};
   Double_t model_Norm[mb]_fy1[105] = {
   0,
   7.666518,
   7.666518,
   7.615354,
   7.567018,
   7.522016,
   7.481015,
   7.444907,
   7.414909,
   7.392734,
   7.380862,
   7.383039,
   7.405216,
   7.457476,
   7.558415,
   7.746396,
   8.113746,
   8.937968,
   9.783337,
   10.94479,
   13.51362,
   14.52642,
   15.10371,
   15.16552,
   14.7707,
   13.40585,
   12.93815,
   13.01976,
   13.68958,
   15.0005,
   15.95206,
   17.15429,
   18.6685,
   20.58124,
   23.01564,
   26.14961,
   28.05652,
   30.24584,
   32.77195,
   35.70283,
   39.11684,
   42.86237,
   51.00206,
   59.84708,
   69.13101,
   78.50879,
   87.57392,
   91.85185,
   95.88529,
   99.61932,
   103.0014,
   105.9825,
   108.5185,
   110.571,
   112.1083,
   113.1066,
   113.5501,
   113.4316,
   112.7528,
   111.5241,
   109.7644,
   107.5008,
   104.7674,
   101.6049,
   98.05942,
   94.18144,
   90.0245,
   53.24561,
   48.95409,
   45.06627,
   41.58872,
   38.47186,
   35.67285,
   33.15455,
   30.88467,
   28.83512,
   25.30185,
   22.39276,
   19.98281,
   17.97476,
   16.29237,
   14.87545,
   12.65635,
   11.03771,
   9.836779,
   8.239166,
   7.279925,
   6.673014,
   6.269815,
   5.9892,
   5.784963,
   5.629803,
   5.507059,
   5.406268,
   5.320691,
   5.245887,
   5.178869,
   5.117588,
   5.060618,
   5.006948,
   4.95585,
   4.906795,
   4.906795,
   4.906795,
   0};
   TGraph *graph = new TGraph(105,model_Norm[mb]_fx1,model_Norm[mb]_fy1);
   graph->SetName("model_Norm[mb]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(57);
   graph->SetLineWidth(4);
   
   TH1F *Graph_model_Norm[mb]1 = new TH1F("Graph_model_Norm[mb]1","Projection of model",105,5.038,5.662);
   Graph_model_Norm[mb]1->SetMinimum(0);
   Graph_model_Norm[mb]1->SetMaximum(124.9051);
   Graph_model_Norm[mb]1->SetDirectory(0);
   Graph_model_Norm[mb]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]1->SetLineColor(ci);
   Graph_model_Norm[mb]1->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]1->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]1->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]1->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]1->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]1->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]1->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]1->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]1->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]1->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]1->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fx2[69] = {
   5.21,
   5.2128,
   5.2156,
   5.2184,
   5.2212,
   5.224,
   5.2268,
   5.2296,
   5.2324,
   5.2352,
   5.238,
   5.2408,
   5.2436,
   5.2464,
   5.2478,
   5.2492,
   5.2506,
   5.252,
   5.2534,
   5.2548,
   5.2562,
   5.2576,
   5.2604,
   5.2632,
   5.266,
   5.2688,
   5.2702,
   5.2716,
   5.273,
   5.2744,
   5.2758,
   5.2772,
   5.2786,
   5.28,
   5.2814,
   5.2828,
   5.2842,
   5.2856,
   5.287,
   5.2884,
   5.2898,
   5.2912,
   5.2926,
   5.294,
   5.2968,
   5.2996,
   5.3024,
   5.3038,
   5.3052,
   5.3066,
   5.308,
   5.3094,
   5.3108,
   5.3122,
   5.3136,
   5.3164,
   5.3192,
   5.322,
   5.3248,
   5.3276,
   5.3304,
   5.3332,
   5.336,
   5.3388,
   5.3416,
   5.3444,
   5.3472,
   5.35,
   5.35};
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fy2[69] = {
   0.1893341,
   0.2090014,
   0.2316644,
   0.2579379,
   0.2885983,
   0.3246367,
   0.3673326,
   0.4183588,
   0.479933,
   0.5550407,
   0.6477711,
   0.7638335,
   0.9113763,
   1.102322,
   1.219355,
   1.354626,
   1.511967,
   1.696244,
   1.913706,
   2.167686,
   2.442089,
   2.733203,
   3.356822,
   4.015741,
   4.679334,
   5.311086,
   5.602744,
   5.871696,
   6.11324,
   6.323022,
   6.497153,
   6.632339,
   6.725981,
   6.776255,
   6.782176,
   6.743629,
   6.661369,
   6.537001,
   6.372925,
   6.172262,
   5.938751,
   5.676636,
   5.39054,
   5.085325,
   4.437387,
   3.771524,
   3.122391,
   2.813138,
   2.529395,
   2.279168,
   2.057941,
   1.86188,
   1.687717,
   1.53266,
   1.394314,
   1.159812,
   0.9709026,
   0.8175992,
   0.692334,
   0.5893189,
   0.5040893,
   0.4331736,
   0.373852,
   0.3239782,
   0.2818475,
   0.2460969,
   0.2156303,
   0.1895613,
   0.1895613};
   graph = new TGraph(69,model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fx2,model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]_fy2);
   graph->SetName("model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2","Projection of model",100,5.196,5.364);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->SetMaximum(7.441461);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.210000_5.350000]2);
   
   graph->Draw("f");
   
   Double_t model_Norm[mb]_Comp[pdfBcg]_fx3[56] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.26,
   5.27,
   5.28,
   5.29,
   5.3,
   5.31,
   5.32,
   5.33,
   5.34,
   5.35,
   5.36,
   5.37,
   5.38,
   5.39,
   5.4,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.6,
   5.61,
   5.61};
   Double_t model_Norm[mb]_Comp[pdfBcg]_fy3[56] = {
   0,
   7.533286,
   7.533286,
   7.468024,
   7.403329,
   7.339193,
   7.275613,
   7.212584,
   7.150101,
   7.08816,
   7.026755,
   6.965881,
   6.905536,
   6.845713,
   6.786408,
   6.727617,
   6.669335,
   6.611558,
   6.554282,
   6.497502,
   6.441214,
   6.385413,
   6.330096,
   6.275258,
   6.220895,
   6.167004,
   6.113578,
   6.060616,
   6.008113,
   5.956064,
   5.904467,
   5.853316,
   5.802608,
   5.75234,
   5.702507,
   5.653106,
   5.604133,
   5.555584,
   5.507456,
   5.459744,
   5.412446,
   5.365558,
   5.319076,
   5.272997,
   5.227316,
   5.182032,
   5.13714,
   5.092636,
   5.048519,
   5.004783,
   4.961426,
   4.918445,
   4.875836,
   4.875836,
   4.875836,
   0};
   graph = new TGraph(56,model_Norm[mb]_Comp[pdfBcg]_fx3,model_Norm[mb]_Comp[pdfBcg]_fy3);
   graph->SetName("model_Norm[mb]_Comp[pdfBcg]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBcg]3 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBcg]3","Projection of model",100,5.038,5.662);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetMaximum(8.286614);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBcg]3);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]_fx4[91] = {
   5.19,
   5.1964,
   5.2028,
   5.2092,
   5.2156,
   5.222,
   5.2284,
   5.2348,
   5.2412,
   5.2476,
   5.254,
   5.2604,
   5.2668,
   5.2732,
   5.2796,
   5.286,
   5.2924,
   5.2988,
   5.3052,
   5.3116,
   5.318,
   5.3212,
   5.3244,
   5.3276,
   5.3308,
   5.3324,
   5.334,
   5.3356,
   5.3372,
   5.3388,
   5.3404,
   5.342,
   5.3436,
   5.3452,
   5.3468,
   5.35,
   5.3532,
   5.3548,
   5.3564,
   5.358,
   5.3596,
   5.3612,
   5.3628,
   5.3644,
   5.3652,
   5.366,
   5.3668,
   5.3676,
   5.3684,
   5.3692,
   5.37,
   5.3708,
   5.3716,
   5.3724,
   5.374,
   5.3756,
   5.3772,
   5.3788,
   5.3804,
   5.382,
   5.3884,
   5.39,
   5.3916,
   5.3932,
   5.3948,
   5.3964,
   5.398,
   5.3996,
   5.4012,
   5.4028,
   5.4044,
   5.4076,
   5.4108,
   5.414,
   5.4172,
   5.4204,
   5.4268,
   5.4332,
   5.4396,
   5.446,
   5.4524,
   5.4588,
   5.4652,
   5.4716,
   5.478,
   5.4844,
   5.4908,
   5.4972,
   5.5036,
   5.51,
   5.51};
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]_fy4[91] = {
   0.3166231,
   0.3465177,
   0.3805349,
   0.4194373,
   0.4641676,
   0.5159009,
   0.5761161,
   0.6466929,
   0.7300476,
   0.8293232,
   0.9486639,
   1.093615,
   1.271719,
   1.493429,
   1.773531,
   2.13345,
   2.605075,
   3.237403,
   4.108552,
   5.348684,
   7.186617,
   8.4512,
   10.05218,
   12.11431,
   14.82403,
   16.50605,
   18.46906,
   20.77656,
   23.51057,
   26.77833,
   30.722,
   35.41118,
   40.51365,
   45.95511,
   51.68178,
   63.70285,
   75.8692,
   81.73835,
   87.3087,
   92.4614,
   97.08112,
   101.0603,
   104.3031,
   106.7298,
   107.6172,
   108.2792,
   108.7118,
   108.9121,
   108.8788,
   108.6121,
   108.1138,
   107.3871,
   106.4365,
   105.2681,
   102.3088,
   98.58268,
   94.18018,
   89.2051,
   83.77052,
   77.99452,
   53.78593,
   47.97314,
   42.48771,
   37.68628,
   33.5188,
   29.89,
   26.72062,
   23.94441,
   21.50579,
   19.35797,
   17.4614,
   14.29292,
   11.78739,
   9.788903,
   8.182009,
   6.880283,
   4.946454,
   3.627555,
   2.707606,
   2.052983,
   1.578763,
   1.229659,
   0.9688944,
   0.77152,
   0.6203103,
   0.5031774,
   0.4115124,
   0.3390997,
   0.2813952,
   0.2350379,
   0.2350379};
   graph = new TGraph(91,model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]_fx4,model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]_fy4);
   graph->SetName("model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4","Projection of model",100,5.158,5.542);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->SetMaximum(119.7798);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.190000_5.510000]4);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3002[50] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595};
   Double_t h_ds_fy3002[50] = {
   9,
   4,
   10,
   7,
   6,
   8,
   6,
   6,
   7,
   7,
   11,
   7,
   7,
   12,
   6,
   8,
   14,
   16,
   14,
   16,
   8,
   14,
   15,
   29,
   50,
   82,
   128,
   99,
   55,
   43,
   30,
   13,
   19,
   9,
   8,
   4,
   6,
   6,
   5,
   11,
   7,
   6,
   9,
   4,
   5,
   3,
   4,
   3,
   4,
   3};
   Double_t h_ds_felx3002[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3002[50] = {
   2.943461,
   1.914339,
   3.108694,
   2.58147,
   2.379931,
   2.768386,
   2.379931,
   2.379931,
   2.58147,
   2.58147,
   3.265579,
   2.58147,
   2.58147,
   3.415266,
   2.379931,
   2.768386,
   3.6965,
   3.957801,
   3.6965,
   3.957801,
   2.768386,
   3.6965,
   3.82938,
   5.353932,
   7.047337,
   9.036884,
   10.82475,
   9.933044,
   7.39358,
   6.531834,
   5.446522,
   3.558662,
   4.320219,
   2.943461,
   2.768386,
   1.914339,
   2.379931,
   2.379931,
   2.159691,
   3.265579,
   2.58147,
   2.379931,
   2.943461,
   1.914339,
   2.159691,
   1.632705,
   1.914339,
   1.632705,
   1.914339,
   1.632705};
   Double_t h_ds_fehx3002[50] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3002[50] = {
   4.110204,
   3.162753,
   4.26695,
   3.770281,
   3.583642,
   3.945142,
   3.583642,
   3.583642,
   3.770281,
   3.770281,
   4.416521,
   3.770281,
   3.770281,
   4.559819,
   3.583642,
   3.945142,
   4.830381,
   5.083066,
   4.830381,
   5.083066,
   3.945142,
   4.830381,
   4.958738,
   6.44702,
   8.118225,
   10.09222,
   11.82475,
   10.9834,
   8.461166,
   7.608278,
   6.538046,
   4.697573,
   5.435196,
   4.110204,
   3.945142,
   3.162753,
   3.583642,
   3.583642,
   3.382473,
   4.416521,
   3.770281,
   3.583642,
   4.110204,
   3.162753,
   3.382473,
   2.918186,
   3.162753,
   2.918186,
   3.162753,
   2.918186};
   grae = new TGraphAsymmErrors(50,h_ds_fx3002,h_ds_fy3002,h_ds_felx3002,h_ds_fehx3002,h_ds_fely3002,h_ds_fehy3002);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3002 = new TH1F("Graph_h_ds3002","Histogram of ds_plot__mb",100,5.05,5.65);
   Graph_h_ds3002->SetMinimum(0);
   Graph_h_ds3002->SetMaximum(153.6705);
   Graph_h_ds3002->SetDirectory(0);
   Graph_h_ds3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3002->SetLineColor(ci);
   Graph_h_ds3002->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3002->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3002->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3002->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3002->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3002->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3002->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3002->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3002->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3002->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3002->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3002);
   
   grae->Draw("p");
   
   TH1D *frame_feef0d02 = new TH1D("frame_feef0d02","",50,5.1,5.6);
   frame_feef0d02->SetBinContent(1,146.816);
   frame_feef0d02->SetMaximum(150);
   frame_feef0d02->SetEntries(1);
   frame_feef0d02->SetDirectory(0);
   frame_feef0d02->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_feef0d02->SetLineColor(ci);
   frame_feef0d02->GetXaxis()->SetNdivisions(50206);
   frame_feef0d02->GetXaxis()->SetLabelFont(132);
   frame_feef0d02->GetXaxis()->SetLabelSize(0.05);
   frame_feef0d02->GetXaxis()->SetTitleSize(0.035);
   frame_feef0d02->GetXaxis()->SetTitleFont(42);
   frame_feef0d02->GetYaxis()->SetNdivisions(503);
   frame_feef0d02->GetYaxis()->SetLabelFont(132);
   frame_feef0d02->GetYaxis()->SetLabelSize(0.05);
   frame_feef0d02->GetYaxis()->SetTitleSize(0.035);
   frame_feef0d02->GetYaxis()->SetTitleFont(42);
   frame_feef0d02->GetZaxis()->SetLabelFont(42);
   frame_feef0d02->GetZaxis()->SetLabelSize(0.035);
   frame_feef0d02->GetZaxis()->SetTitleSize(0.035);
   frame_feef0d02->GetZaxis()->SetTitleFont(42);
   frame_feef0d02->Draw("AXISSAME");
   cB1->Modified();
   cB1->cd();
   cB1->SetSelected(cB1);
}


==> figs/Fig3a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:37:52 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",921,99,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.009259,-20.18987,3.157407,74.74684);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_63d45f0__1 = new TH1D("frame_63d45f0__1","A RooPlot of "mass(mu mu), GeV"",20,3.03,3.15);
   frame_63d45f0__1->SetBinContent(1,70.86824);
   frame_63d45f0__1->SetMinimum(-5);
   frame_63d45f0__1->SetMaximum(70);
   frame_63d45f0__1->SetEntries(1);
   frame_63d45f0__1->SetDirectory(0);
   frame_63d45f0__1->SetStats(0);
   frame_63d45f0__1->SetMarkerStyle(20);
   frame_63d45f0__1->SetMarkerSize(1.2);
   frame_63d45f0__1->GetXaxis()->SetNdivisions(505);
   frame_63d45f0__1->GetXaxis()->SetLabelFont(132);
   frame_63d45f0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_63d45f0__1->GetXaxis()->SetLabelSize(0.05);
   frame_63d45f0__1->GetXaxis()->SetTitleSize(0.06);
   frame_63d45f0__1->GetXaxis()->SetTitleFont(132);
   frame_63d45f0__1->GetYaxis()->SetLabelFont(132);
   frame_63d45f0__1->GetYaxis()->SetLabelSize(0.05);
   frame_63d45f0__1->GetYaxis()->SetTitleSize(0.06);
   frame_63d45f0__1->GetYaxis()->SetTitleFont(42);
   frame_63d45f0__1->GetZaxis()->SetLabelFont(132);
   frame_63d45f0__1->GetZaxis()->SetLabelSize(0.05);
   frame_63d45f0__1->GetZaxis()->SetTitleSize(0.06);
   frame_63d45f0__1->GetZaxis()->SetTitleFont(42);
   frame_63d45f0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,3.033,1.759261);
   grae->SetPointError(0,0.003,0.003,1.268143,1.268143);
   grae->SetPoint(1,3.039,0.6609747);
   grae->SetPointError(1,0.003,0.003,0.6609747,0.6609747);
   grae->SetPoint(2,3.045,1.911086);
   grae->SetPointError(2,0.003,0.003,1.350996,1.350996);
   grae->SetPoint(3,3.051,0.7819591);
   grae->SetPointError(3,0.003,0.003,1.086825,1.086825);
   grae->SetPoint(4,3.057,1.477903);
   grae->SetPointError(4,0.003,0.003,1.523222,1.523222);
   grae->SetPoint(5,3.063,1.658517);
   grae->SetPointError(5,0.003,0.003,1.678314,1.678314);
   grae->SetPoint(6,3.069,7.047468);
   grae->SetPointError(6,0.003,0.003,2.83017,2.83017);
   grae->SetPoint(7,3.075,14.74748);
   grae->SetPointError(7,0.003,0.003,4.039839,4.039839);
   grae->SetPoint(8,3.081,20.74422);
   grae->SetPointError(8,0.003,0.003,4.720033,4.720033);
   grae->SetPoint(9,3.087,28.48067);
   grae->SetPointError(9,0.003,0.003,5.51838,5.51838);
   grae->SetPoint(10,3.093,59.53267);
   grae->SetPointError(10,0.003,0.003,7.946377,7.946377);
   grae->SetPoint(11,3.099,56.20201);
   grae->SetPointError(11,0.003,0.003,8.0517,8.0517);
   grae->SetPoint(12,3.105,38.00652);
   grae->SetPointError(12,0.003,0.003,6.568101,6.568101);
   grae->SetPoint(13,3.111,26.29353);
   grae->SetPointError(13,0.003,0.003,5.470371,5.470371);
   grae->SetPoint(14,3.117,35.08343);
   grae->SetPointError(14,0.003,0.003,6.101651,6.101651);
   grae->SetPoint(15,3.123,11.47347);
   grae->SetPointError(15,0.003,0.003,3.60239,3.60239);
   grae->SetPoint(16,3.129,6.081555);
   grae->SetPointError(16,0.003,0.003,2.600315,2.600315);
   grae->SetPoint(17,3.135,3.101898);
   grae->SetPointError(17,0.003,0.003,1.79122,1.79122);
   grae->SetPoint(18,3.141,1.084005);
   grae->SetPointError(18,0.003,0.003,1.12902,1.12902);
   grae->SetPoint(19,3.147,0);
   grae->SetPointError(19,0.003,0.003,0,0);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__mpsi",100,3.018,3.162);
   Graph_h_ds_10101->SetMinimum(-7.083258);
   Graph_h_ds_10101->SetMaximum(74.25744);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(73);
   graph->SetName("model__Norm[mpsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,3.024,0);
   graph->SetPoint(1,3.024,0.8570054722);
   graph->SetPoint(2,3.03,0.8570054722);
   graph->SetPoint(3,3.036,1.047661706);
   graph->SetPoint(4,3.042,1.310142505);
   graph->SetPoint(5,3.048,1.685746424);
   graph->SetPoint(6,3.054,2.250424803);
   graph->SetPoint(7,3.057,2.646117179);
   graph->SetPoint(8,3.06,3.156639859);
   graph->SetPoint(9,3.063,3.831254901);
   graph->SetPoint(10,3.066,4.7488278);
   graph->SetPoint(11,3.0675,5.336999116);
   graph->SetPoint(12,3.069,6.042085062);
   graph->SetPoint(13,3.0705,6.897328723);
   graph->SetPoint(14,3.072,7.948704209);
   graph->SetPoint(15,3.0735,9.261255439);
   graph->SetPoint(16,3.07425,10.04343428);
   graph->SetPoint(17,3.075,10.92945074);
   graph->SetPoint(18,3.07575,11.93857051);
   graph->SetPoint(19,3.0765,13.08745444);
   graph->SetPoint(20,3.078,15.62864398);
   graph->SetPoint(21,3.0795,18.43951609);
   graph->SetPoint(22,3.081,21.49511867);
   graph->SetPoint(23,3.0825,24.75667302);
   graph->SetPoint(24,3.084,28.17129556);
   graph->SetPoint(25,3.087,35.18213705);
   graph->SetPoint(26,3.0885,38.61206893);
   graph->SetPoint(27,3.09,41.86836824);
   graph->SetPoint(28,3.0915,44.85502503);
   graph->SetPoint(29,3.093,47.47864075);
   graph->SetPoint(30,3.09375,48.62701979);
   graph->SetPoint(31,3.0945,49.6532359);
   graph->SetPoint(32,3.09525,50.54846665);
   graph->SetPoint(33,3.096,51.3049114);
   graph->SetPoint(34,3.09675,51.91590442);
   graph->SetPoint(35,3.0975,52.37601266);
   graph->SetPoint(36,3.09825,52.68111618);
   graph->SetPoint(37,3.099,52.82846957);
   graph->SetPoint(38,3.09975,52.81674311);
   graph->SetPoint(39,3.1005,52.64604271);
   graph->SetPoint(40,3.10125,52.31790832);
   graph->SetPoint(41,3.102,51.83529085);
   graph->SetPoint(42,3.10275,51.2025079);
   graph->SetPoint(43,3.1035,50.42517955);
   graph->SetPoint(44,3.10425,49.51014517);
   graph->SetPoint(45,3.105,48.4653633);
   graph->SetPoint(46,3.10575,47.29979646);
   graph->SetPoint(47,3.1065,46.02328326);
   graph->SetPoint(48,3.108,43.1803172);
   graph->SetPoint(49,3.1095,40.02728789);
   graph->SetPoint(50,3.111,36.6596747);
   graph->SetPoint(51,3.114,29.65785984);
   graph->SetPoint(52,3.1155,26.19742272);
   graph->SetPoint(53,3.117,22.86332728);
   graph->SetPoint(54,3.1185,19.71434736);
   graph->SetPoint(55,3.12,16.79528901);
   graph->SetPoint(56,3.1215,14.13691559);
   graph->SetPoint(57,3.123,11.75665988);
   graph->SetPoint(58,3.1245,9.686378899);
   graph->SetPoint(59,3.126,7.999421143);
   graph->SetPoint(60,3.1275,6.629806953);
   graph->SetPoint(61,3.129,5.513558681);
   graph->SetPoint(62,3.1305,4.600431149);
   graph->SetPoint(63,3.132,3.85079079);
   graph->SetPoint(64,3.1335,3.233242159);
   graph->SetPoint(65,3.135,2.722813981);
   graph->SetPoint(66,3.138,1.947516072);
   graph->SetPoint(67,3.141,1.408050678);
   graph->SetPoint(68,3.144,1.028344822);
   graph->SetPoint(69,3.15,0.5640199034);
   graph->SetPoint(70,3.15,0.5640199034);
   graph->SetPoint(71,3.156,0.5640199034);
   graph->SetPoint(72,3.156,0);
   
   TH1F *Graph_model__Norm[mpsi]1 = new TH1F("Graph_model__Norm[mpsi]1","Projection of model()",100,3.0108,3.1692);
   Graph_model__Norm[mpsi]1->SetMinimum(0);
   Graph_model__Norm[mpsi]1->SetMaximum(58.11132);
   Graph_model__Norm[mpsi]1->SetDirectory(0);
   Graph_model__Norm[mpsi]1->SetStats(0);
   Graph_model__Norm[mpsi]1->SetMarkerStyle(20);
   Graph_model__Norm[mpsi]1->SetMarkerSize(1.2);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]1);
   
   graph->Draw("l");
   
   TH1D *frame_63d45f0__2 = new TH1D("frame_63d45f0__2","A RooPlot of "mass(mu mu), GeV"",20,3.03,3.15);
   frame_63d45f0__2->SetBinContent(1,70.86824);
   frame_63d45f0__2->SetMinimum(-5);
   frame_63d45f0__2->SetMaximum(70);
   frame_63d45f0__2->SetEntries(1);
   frame_63d45f0__2->SetDirectory(0);
   frame_63d45f0__2->SetStats(0);
   frame_63d45f0__2->SetMarkerStyle(20);
   frame_63d45f0__2->SetMarkerSize(1.2);
   frame_63d45f0__2->GetXaxis()->SetNdivisions(505);
   frame_63d45f0__2->GetXaxis()->SetLabelFont(132);
   frame_63d45f0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_63d45f0__2->GetXaxis()->SetLabelSize(0.05);
   frame_63d45f0__2->GetXaxis()->SetTitleSize(0.06);
   frame_63d45f0__2->GetXaxis()->SetTitleFont(132);
   frame_63d45f0__2->GetYaxis()->SetLabelFont(132);
   frame_63d45f0__2->GetYaxis()->SetLabelSize(0.05);
   frame_63d45f0__2->GetYaxis()->SetTitleSize(0.06);
   frame_63d45f0__2->GetYaxis()->SetTitleFont(42);
   frame_63d45f0__2->GetZaxis()->SetLabelFont(132);
   frame_63d45f0__2->GetZaxis()->SetLabelSize(0.05);
   frame_63d45f0__2->GetZaxis()->SetTitleSize(0.06);
   frame_63d45f0__2->GetZaxis()->SetTitleFont(42);
   frame_63d45f0__2->Draw("AXISSAME");
   TLine *line = new TLine(3.03,0,3.15,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:48:22 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",954,78,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.009259,-5.645569,3.157407,17.13924);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_6d91090__1 = new TH1D("frame_6d91090__1","A RooPlot of "mass(mu mu), GeV"",6,3.03,3.15);
   frame_6d91090__1->SetBinContent(1,15.22202);
   frame_6d91090__1->SetMinimum(-2);
   frame_6d91090__1->SetMaximum(16);
   frame_6d91090__1->SetEntries(1);
   frame_6d91090__1->SetDirectory(0);
   frame_6d91090__1->SetStats(0);
   frame_6d91090__1->SetMarkerStyle(20);
   frame_6d91090__1->SetMarkerSize(1.2);
   frame_6d91090__1->GetXaxis()->SetNdivisions(505);
   frame_6d91090__1->GetXaxis()->SetLabelFont(132);
   frame_6d91090__1->GetXaxis()->SetLabelOffset(0.015);
   frame_6d91090__1->GetXaxis()->SetLabelSize(0.05);
   frame_6d91090__1->GetXaxis()->SetTitleSize(0.06);
   frame_6d91090__1->GetXaxis()->SetTitleFont(132);
   frame_6d91090__1->GetYaxis()->SetLabelFont(132);
   frame_6d91090__1->GetYaxis()->SetLabelSize(0.05);
   frame_6d91090__1->GetYaxis()->SetTitleSize(0.06);
   frame_6d91090__1->GetYaxis()->SetTitleFont(42);
   frame_6d91090__1->GetZaxis()->SetLabelFont(132);
   frame_6d91090__1->GetZaxis()->SetLabelSize(0.05);
   frame_6d91090__1->GetZaxis()->SetTitleSize(0.06);
   frame_6d91090__1->GetZaxis()->SetTitleFont(42);
   frame_6d91090__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,3.04,-0.08440792);
   grae->SetPointError(0,0.01,0.01,0.4503086,0.4503086);
   grae->SetPoint(1,3.06,-0.03294989);
   grae->SetPointError(1,0.01,0.01,1.364929,1.364929);
   grae->SetPoint(2,3.08,8.4877);
   grae->SetPointError(2,0.01,0.01,3.567996,3.567996);
   grae->SetPoint(3,3.1,9.42277);
   grae->SetPointError(3,0.01,0.01,5.007829,5.007829);
   grae->SetPoint(4,3.12,6.229376);
   grae->SetPointError(4,0.01,0.01,3.47126,3.47126);
   grae->SetPoint(5,3.14,0.9808516);
   grae->SetPointError(5,0.01,0.01,1.395697,1.395697);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__mpsi",100,3.018,3.162);
   Graph_h_ds_10101->SetMinimum(-2.980726);
   Graph_h_ds_10101->SetMaximum(16.01345);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(76);
   graph->SetName("model__Norm[mpsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,3.01,0);
   graph->SetPoint(1,3.01,0.2445674043);
   graph->SetPoint(2,3.03,0.2445674043);
   graph->SetPoint(3,3.04,0.3514238017);
   graph->SetPoint(4,3.045,0.4333785723);
   graph->SetPoint(5,3.05,0.5478926793);
   graph->SetPoint(6,3.055,0.7148622658);
   graph->SetPoint(7,3.0575,0.8286686668);
   graph->SetPoint(8,3.06,0.9721096031);
   graph->SetPoint(9,3.0625,1.156469668);
   graph->SetPoint(10,3.065,1.398973736);
   graph->SetPoint(11,3.06625,1.550003517);
   graph->SetPoint(12,3.0675,1.726981042);
   graph->SetPoint(13,3.06875,1.936222579);
   graph->SetPoint(14,3.07,2.186092856);
   graph->SetPoint(15,3.07125,2.487858048);
   graph->SetPoint(16,3.0725,2.856984179);
   graph->SetPoint(17,3.073125,3.073266709);
   graph->SetPoint(18,3.07375,3.315168179);
   graph->SetPoint(19,3.075,3.855087269);
   graph->SetPoint(20,3.07625,4.445597726);
   graph->SetPoint(21,3.0775,5.08381168);
   graph->SetPoint(22,3.07875,5.765169645);
   graph->SetPoint(23,3.08,6.483329148);
   graph->SetPoint(24,3.0825,7.995765593);
   graph->SetPoint(25,3.085,9.536201059);
   graph->SetPoint(26,3.08625,10.28437921);
   graph->SetPoint(27,3.0875,10.99876957);
   graph->SetPoint(28,3.08875,11.66469708);
   graph->SetPoint(29,3.09,12.26778526);
   graph->SetPoint(30,3.09125,12.79446718);
   graph->SetPoint(31,3.0925,13.23249026);
   graph->SetPoint(32,3.093125,13.41490261);
   graph->SetPoint(33,3.09375,13.57138904);
   graph->SetPoint(34,3.094375,13.70098878);
   graph->SetPoint(35,3.095,13.80290046);
   graph->SetPoint(36,3.095625,13.87649028);
   graph->SetPoint(37,3.09625,13.92129865);
   graph->SetPoint(38,3.096875,13.93704492);
   graph->SetPoint(39,3.0975,13.92363031);
   graph->SetPoint(40,3.098125,13.88113898);
   graph->SetPoint(41,3.09875,13.8098371);
   graph->SetPoint(42,3.099375,13.71017012);
   graph->SetPoint(43,3.1,13.5827581);
   graph->SetPoint(44,3.100625,13.42838931);
   graph->SetPoint(45,3.10125,13.24801209);
   graph->SetPoint(46,3.1025,12.81376644);
   graph->SetPoint(47,3.10375,12.29040604);
   graph->SetPoint(48,3.105,11.69012074);
   graph->SetPoint(49,3.10625,11.0264345);
   graph->SetPoint(50,3.1075,10.31370123);
   graph->SetPoint(51,3.11,8.799610594);
   graph->SetPoint(52,3.1125,7.260486495);
   graph->SetPoint(53,3.11375,6.512711905);
   graph->SetPoint(54,3.115,5.793237781);
   graph->SetPoint(55,3.11625,5.110273969);
   graph->SetPoint(56,3.1175,4.470235027);
   graph->SetPoint(57,3.11875,3.877750616);
   graph->SetPoint(58,3.12,3.335744208);
   graph->SetPoint(59,3.12125,2.845591817);
   graph->SetPoint(60,3.1225,2.421476074);
   graph->SetPoint(61,3.12375,2.065809299);
   graph->SetPoint(62,3.125,1.766723552);
   graph->SetPoint(63,3.12625,1.514546855);
   graph->SetPoint(64,3.1275,1.301372009);
   graph->SetPoint(65,3.12875,1.120714811);
   graph->SetPoint(66,3.13,0.9672421968);
   graph->SetPoint(67,3.1325,0.7250154217);
   graph->SetPoint(68,3.135,0.5478142971);
   graph->SetPoint(69,3.1375,0.4170671697);
   graph->SetPoint(70,3.14,0.3198102605);
   graph->SetPoint(71,3.145,0.191858223);
   graph->SetPoint(72,3.15,0.117966379);
   graph->SetPoint(73,3.15,0.117966379);
   graph->SetPoint(74,3.17,0.117966379);
   graph->SetPoint(75,3.17,0);
   
   TH1F *Graph_model__Norm[mpsi]1 = new TH1F("Graph_model__Norm[mpsi]1","Projection of model()",100,2.994,3.186);
   Graph_model__Norm[mpsi]1->SetMinimum(0);
   Graph_model__Norm[mpsi]1->SetMaximum(15.33075);
   Graph_model__Norm[mpsi]1->SetDirectory(0);
   Graph_model__Norm[mpsi]1->SetStats(0);
   Graph_model__Norm[mpsi]1->SetMarkerStyle(20);
   Graph_model__Norm[mpsi]1->SetMarkerSize(1.2);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]1);
   
   graph->Draw("l");
   
   TH1D *frame_6d91090__2 = new TH1D("frame_6d91090__2","A RooPlot of "mass(mu mu), GeV"",6,3.03,3.15);
   frame_6d91090__2->SetBinContent(1,15.22202);
   frame_6d91090__2->SetMinimum(-2);
   frame_6d91090__2->SetMaximum(16);
   frame_6d91090__2->SetEntries(1);
   frame_6d91090__2->SetDirectory(0);
   frame_6d91090__2->SetStats(0);
   frame_6d91090__2->SetMarkerStyle(20);
   frame_6d91090__2->SetMarkerSize(1.2);
   frame_6d91090__2->GetXaxis()->SetNdivisions(505);
   frame_6d91090__2->GetXaxis()->SetLabelFont(132);
   frame_6d91090__2->GetXaxis()->SetLabelOffset(0.015);
   frame_6d91090__2->GetXaxis()->SetLabelSize(0.05);
   frame_6d91090__2->GetXaxis()->SetTitleSize(0.06);
   frame_6d91090__2->GetXaxis()->SetTitleFont(132);
   frame_6d91090__2->GetYaxis()->SetLabelFont(132);
   frame_6d91090__2->GetYaxis()->SetLabelSize(0.05);
   frame_6d91090__2->GetYaxis()->SetTitleSize(0.06);
   frame_6d91090__2->GetYaxis()->SetTitleFont(42);
   frame_6d91090__2->GetZaxis()->SetLabelFont(132);
   frame_6d91090__2->GetZaxis()->SetLabelSize(0.05);
   frame_6d91090__2->GetZaxis()->SetTitleSize(0.06);
   frame_6d91090__2->GetZaxis()->SetTitleFont(42);
   frame_6d91090__2->Draw("AXISSAME");
   TLine *line = new TLine(3.03,0,3.15,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:26:32 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",956,68,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.9196296,-26.20253,0.9937037,75.06329);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_5ed9e50__1 = new TH1D("frame_5ed9e50__1","A RooPlot of "mass(pi pi gam), GeV"",40,0.93,0.99);
   frame_5ed9e50__1->SetBinContent(1,65.72352);
   frame_5ed9e50__1->SetMinimum(-10);
   frame_5ed9e50__1->SetMaximum(70);
   frame_5ed9e50__1->SetEntries(1);
   frame_5ed9e50__1->SetDirectory(0);
   frame_5ed9e50__1->SetStats(0);
   frame_5ed9e50__1->SetMarkerStyle(20);
   frame_5ed9e50__1->SetMarkerSize(1.2);
   frame_5ed9e50__1->GetXaxis()->SetNdivisions(505);
   frame_5ed9e50__1->GetXaxis()->SetLabelFont(132);
   frame_5ed9e50__1->GetXaxis()->SetLabelOffset(0.015);
   frame_5ed9e50__1->GetXaxis()->SetLabelSize(0.05);
   frame_5ed9e50__1->GetXaxis()->SetTitleSize(0.06);
   frame_5ed9e50__1->GetXaxis()->SetTitleFont(132);
   frame_5ed9e50__1->GetYaxis()->SetLabelFont(132);
   frame_5ed9e50__1->GetYaxis()->SetLabelSize(0.05);
   frame_5ed9e50__1->GetYaxis()->SetTitleSize(0.06);
   frame_5ed9e50__1->GetYaxis()->SetTitleFont(42);
   frame_5ed9e50__1->GetZaxis()->SetLabelFont(132);
   frame_5ed9e50__1->GetZaxis()->SetLabelSize(0.05);
   frame_5ed9e50__1->GetZaxis()->SetTitleSize(0.06);
   frame_5ed9e50__1->GetZaxis()->SetTitleFont(42);
   frame_5ed9e50__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__metap");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.93075,-0.6591431);
   grae->SetPointError(0,0.00075,0.00075,0.5821439,0.5821439);
   grae->SetPoint(1,0.93225,-1.140996);
   grae->SetPointError(1,0.00075,0.00075,0.5713327,0.5713327);
   grae->SetPoint(2,0.93375,1.182902);
   grae->SetPointError(2,0.00075,0.00075,1.430508,1.430508);
   grae->SetPoint(3,0.93525,1.7089);
   grae->SetPointError(3,0.00075,0.00075,1.944887,1.944887);
   grae->SetPoint(4,0.93675,1.650371);
   grae->SetPointError(4,0.00075,0.00075,1.5755,1.5755);
   grae->SetPoint(5,0.93825,-1.72872);
   grae->SetPointError(5,0.00075,0.00075,0.7194114,0.7194114);
   grae->SetPoint(6,0.93975,-0.7632171);
   grae->SetPointError(6,0.00075,0.00075,0.451557,0.451557);
   grae->SetPoint(7,0.94125,1.635827);
   grae->SetPointError(7,0.00075,0.00075,1.545985,1.545985);
   grae->SetPoint(8,0.94275,1.423058);
   grae->SetPointError(8,0.00075,0.00075,1.930693,1.930693);
   grae->SetPoint(9,0.94425,0.04825506);
   grae->SetPointError(9,0.00075,0.00075,0.9203918,0.9203918);
   grae->SetPoint(10,0.94575,4.518657);
   grae->SetPointError(10,0.00075,0.00075,2.42102,2.42102);
   grae->SetPoint(11,0.94725,5.011118);
   grae->SetPointError(11,0.00075,0.00075,2.681018,2.681018);
   grae->SetPoint(12,0.94875,4.543896);
   grae->SetPointError(12,0.00075,0.00075,2.372701,2.372701);
   grae->SetPoint(13,0.95025,1.012911);
   grae->SetPointError(13,0.00075,0.00075,1.927984,1.927984);
   grae->SetPoint(14,0.95175,19.95356);
   grae->SetPointError(14,0.00075,0.00075,4.592752,4.592752);
   grae->SetPoint(15,0.95325,20.47487);
   grae->SetPointError(15,0.00075,0.00075,4.752227,4.752227);
   grae->SetPoint(16,0.95475,27.55496);
   grae->SetPointError(16,0.00075,0.00075,5.722754,5.722754);
   grae->SetPoint(17,0.95625,42.77371);
   grae->SetPointError(17,0.00075,0.00075,6.678197,6.678197);
   grae->SetPoint(18,0.95775,54.7676);
   grae->SetPointError(18,0.00075,0.00075,7.703086,7.703086);
   grae->SetPoint(19,0.95925,42.91937);
   grae->SetPointError(19,0.00075,0.00075,6.773376,6.773376);
   grae->SetPoint(20,0.96075,30.40093);
   grae->SetPointError(20,0.00075,0.00075,5.853339,5.853339);
   grae->SetPoint(21,0.96225,35.05098);
   grae->SetPointError(21,0.00075,0.00075,6.034963,6.034963);
   grae->SetPoint(22,0.96375,9.81307);
   grae->SetPointError(22,0.00075,0.00075,3.468583,3.468583);
   grae->SetPoint(23,0.96525,11.28021);
   grae->SetPointError(23,0.00075,0.00075,3.822964,3.822964);
   grae->SetPoint(24,0.96675,12.86009);
   grae->SetPointError(24,0.00075,0.00075,3.611146,3.611146);
   grae->SetPoint(25,0.96825,1.616865);
   grae->SetPointError(25,0.00075,0.00075,2.15194,2.15194);
   grae->SetPoint(26,0.96975,3.112679);
   grae->SetPointError(26,0.00075,0.00075,2.289889,2.289889);
   grae->SetPoint(27,0.97125,5.717969);
   grae->SetPointError(27,0.00075,0.00075,2.561784,2.561784);
   grae->SetPoint(28,0.97275,1.71469);
   grae->SetPointError(28,0.00075,0.00075,1.93871,1.93871);
   grae->SetPoint(29,0.97425,0.7486895);
   grae->SetPointError(29,0.00075,0.00075,1.309777,1.309777);
   grae->SetPoint(30,0.97575,1.231199);
   grae->SetPointError(30,0.00075,0.00075,1.788497,1.788497);
   grae->SetPoint(31,0.97725,4.855617);
   grae->SetPointError(31,0.00075,0.00075,2.964483,2.964483);
   grae->SetPoint(32,0.97875,0.4667905);
   grae->SetPointError(32,0.00075,0.00075,1.417339,1.417339);
   grae->SetPoint(33,0.98025,0.1854594);
   grae->SetPointError(33,0.00075,0.00075,1.548295,1.548295);
   grae->SetPoint(34,0.98175,1.320525);
   grae->SetPointError(34,0.00075,0.00075,1.917773,1.917773);
   grae->SetPoint(35,0.98325,1.08341);
   grae->SetPointError(35,0.00075,0.00075,1.443121,1.443121);
   grae->SetPoint(36,0.98475,1.493765);
   grae->SetPointError(36,0.00075,0.00075,1.913739,1.913739);
   grae->SetPoint(37,0.98625,-0.6817276);
   grae->SetPointError(37,0.00075,0.00075,0.4669572,0.4669572);
   grae->SetPoint(38,0.98775,-0.3358467);
   grae->SetPointError(38,0.00075,0.00075,1.27104,1.27104);
   grae->SetPoint(39,0.98925,-1.864151);
   grae->SetPointError(39,0.00075,0.00075,0.7219337,0.7219337);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__metap",100,0.924,0.996);
   Graph_h_ds_10101->SetMinimum(-9.091762);
   Graph_h_ds_10101->SetMaximum(68.97636);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(90);
   graph->SetName("model__Norm[metap]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.9285,0);
   graph->SetPoint(1,0.9285,0.1504375659);
   graph->SetPoint(2,0.93,0.1504375659);
   graph->SetPoint(3,0.9315,0.1874836369);
   graph->SetPoint(4,0.933,0.2355865631);
   graph->SetPoint(5,0.9345,0.2986732297);
   graph->SetPoint(6,0.936,0.3823077582);
   graph->SetPoint(7,0.9375,0.4944847473);
   graph->SetPoint(8,0.939,0.6468657048);
   graph->SetPoint(9,0.9405,0.8567425718);
   graph->SetPoint(10,0.942,1.150219865);
   graph->SetPoint(11,0.9435,1.567487455);
   graph->SetPoint(12,0.945,2.171772848);
   graph->SetPoint(13,0.9465,3.06495426);
   graph->SetPoint(14,0.94725,3.668776794);
   graph->SetPoint(15,0.948,4.415612752);
   graph->SetPoint(16,0.94875,5.345418657);
   graph->SetPoint(17,0.9495,6.511133767);
   graph->SetPoint(18,0.95025,7.983532564);
   graph->SetPoint(19,0.950625,8.863378323);
   graph->SetPoint(20,0.951,9.858145841);
   graph->SetPoint(21,0.951375,10.98527823);
   graph->SetPoint(22,0.95175,12.26524935);
   graph->SetPoint(23,0.952125,13.72215956);
   graph->SetPoint(24,0.9525,15.38446269);
   graph->SetPoint(25,0.952875,17.28585636);
   graph->SetPoint(26,0.95325,19.46637659);
   graph->SetPoint(27,0.953625,21.97374869);
   graph->SetPoint(28,0.954,24.85129463);
   graph->SetPoint(29,0.95475,30.98406696);
   graph->SetPoint(30,0.955125,34.04287098);
   graph->SetPoint(31,0.9555,37.00348583);
   graph->SetPoint(32,0.955875,39.79126989);
   graph->SetPoint(33,0.95625,42.33130562);
   graph->SetPoint(34,0.956625,44.55169486);
   graph->SetPoint(35,0.9568125,45.52120788);
   graph->SetPoint(36,0.957,46.38691601);
   graph->SetPoint(37,0.9571875,47.14215137);
   graph->SetPoint(38,0.957375,47.78102609);
   graph->SetPoint(39,0.9575625,48.2985087);
   graph->SetPoint(40,0.95775,48.69049016);
   graph->SetPoint(41,0.9579375,48.95383811);
   graph->SetPoint(42,0.958125,49.08643862);
   graph->SetPoint(43,0.9583125,49.08722439);
   graph->SetPoint(44,0.9585,48.95618909);
   graph->SetPoint(45,0.9586875,48.69438745);
   graph->SetPoint(46,0.958875,48.30392107);
   graph->SetPoint(47,0.9590625,47.78791039);
   graph->SetPoint(48,0.95925,47.15045315);
   graph->SetPoint(49,0.9594375,46.39657018);
   graph->SetPoint(50,0.959625,45.53213959);
   graph->SetPoint(51,0.96,43.49896752);
   graph->SetPoint(52,0.960375,41.11199403);
   graph->SetPoint(53,0.96075,38.44030608);
   graph->SetPoint(54,0.961125,35.55771422);
   graph->SetPoint(55,0.9615,32.53939965);
   graph->SetPoint(56,0.96225,26.38438926);
   graph->SetPoint(57,0.962625,23.37808076);
   graph->SetPoint(58,0.9628125,21.95041923);
   graph->SetPoint(59,0.963,20.63111026);
   graph->SetPoint(60,0.963375,18.28047668);
   graph->SetPoint(61,0.96375,16.2593037);
   graph->SetPoint(62,0.964125,14.51327559);
   graph->SetPoint(63,0.9645,12.99829769);
   graph->SetPoint(64,0.964875,11.67834765);
   graph->SetPoint(65,0.96525,10.52382339);
   graph->SetPoint(66,0.965625,9.510262907);
   graph->SetPoint(67,0.966,8.617345084);
   graph->SetPoint(68,0.96675,7.128310207);
   graph->SetPoint(69,0.9675,5.95094233);
   graph->SetPoint(70,0.96825,5.009599029);
   graph->SetPoint(71,0.969,4.249315791);
   graph->SetPoint(72,0.96975,3.629569234);
   graph->SetPoint(73,0.9705,3.120084316);
   graph->SetPoint(74,0.972,2.345706535);
   graph->SetPoint(75,0.9735,1.799627254);
   graph->SetPoint(76,0.975,1.405157334);
   graph->SetPoint(77,0.9765,1.114168666);
   graph->SetPoint(78,0.978,0.8955247194);
   graph->SetPoint(79,0.9795,0.7285375183);
   graph->SetPoint(80,0.981,0.5991336988);
   graph->SetPoint(81,0.9825,0.4975366462);
   graph->SetPoint(82,0.984,0.4168257587);
   graph->SetPoint(83,0.9855,0.3520184049);
   graph->SetPoint(84,0.987,0.2994717279);
   graph->SetPoint(85,0.9885,0.2564849052);
   graph->SetPoint(86,0.99,0.2210297874);
   graph->SetPoint(87,0.99,0.2210297874);
   graph->SetPoint(88,0.9915,0.2210297874);
   graph->SetPoint(89,0.9915,0);
   
   TH1F *Graph_model__Norm[metap]1 = new TH1F("Graph_model__Norm[metap]1","Projection of model()",100,0.9222,0.9978);
   Graph_model__Norm[metap]1->SetMinimum(0);
   Graph_model__Norm[metap]1->SetMaximum(53.99595);
   Graph_model__Norm[metap]1->SetDirectory(0);
   Graph_model__Norm[metap]1->SetStats(0);
   Graph_model__Norm[metap]1->SetMarkerStyle(20);
   Graph_model__Norm[metap]1->SetMarkerSize(1.2);
   Graph_model__Norm[metap]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[metap]1);
   
   graph->Draw("l");
   
   TH1D *frame_5ed9e50__2 = new TH1D("frame_5ed9e50__2","A RooPlot of "mass(pi pi gam), GeV"",40,0.93,0.99);
   frame_5ed9e50__2->SetBinContent(1,65.72352);
   frame_5ed9e50__2->SetMinimum(-10);
   frame_5ed9e50__2->SetMaximum(70);
   frame_5ed9e50__2->SetEntries(1);
   frame_5ed9e50__2->SetDirectory(0);
   frame_5ed9e50__2->SetStats(0);
   frame_5ed9e50__2->SetMarkerStyle(20);
   frame_5ed9e50__2->SetMarkerSize(1.2);
   frame_5ed9e50__2->GetXaxis()->SetNdivisions(505);
   frame_5ed9e50__2->GetXaxis()->SetLabelFont(132);
   frame_5ed9e50__2->GetXaxis()->SetLabelOffset(0.015);
   frame_5ed9e50__2->GetXaxis()->SetLabelSize(0.05);
   frame_5ed9e50__2->GetXaxis()->SetTitleSize(0.06);
   frame_5ed9e50__2->GetXaxis()->SetTitleFont(132);
   frame_5ed9e50__2->GetYaxis()->SetLabelFont(132);
   frame_5ed9e50__2->GetYaxis()->SetLabelSize(0.05);
   frame_5ed9e50__2->GetYaxis()->SetTitleSize(0.06);
   frame_5ed9e50__2->GetYaxis()->SetTitleFont(42);
   frame_5ed9e50__2->GetZaxis()->SetLabelFont(132);
   frame_5ed9e50__2->GetZaxis()->SetLabelSize(0.05);
   frame_5ed9e50__2->GetZaxis()->SetTitleSize(0.06);
   frame_5ed9e50__2->GetZaxis()->SetTitleFont(42);
   frame_5ed9e50__2->Draw("AXISSAME");
   TLine *line = new TLine(0.93,0,0.99,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:22:23 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",913,94,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.9196296,-9.050773,0.9937037,16.26594);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_72a1710__1 = new TH1D("frame_72a1710__1","A RooPlot of "mass(pi pi gam), GeV"",15,0.93,0.99);
   frame_72a1710__1->SetBinContent(1,15.19964);
   frame_72a1710__1->SetMinimum(-5.0001);
   frame_72a1710__1->SetMaximum(15.0001);
   frame_72a1710__1->SetEntries(1);
   frame_72a1710__1->SetDirectory(0);
   frame_72a1710__1->SetStats(0);
   frame_72a1710__1->SetMarkerStyle(20);
   frame_72a1710__1->SetMarkerSize(1.2);
   frame_72a1710__1->GetXaxis()->SetNdivisions(505);
   frame_72a1710__1->GetXaxis()->SetLabelFont(132);
   frame_72a1710__1->GetXaxis()->SetLabelOffset(0.015);
   frame_72a1710__1->GetXaxis()->SetLabelSize(0.05);
   frame_72a1710__1->GetXaxis()->SetTitleSize(0.06);
   frame_72a1710__1->GetXaxis()->SetTitleFont(132);
   frame_72a1710__1->GetYaxis()->SetLabelFont(132);
   frame_72a1710__1->GetYaxis()->SetLabelSize(0.05);
   frame_72a1710__1->GetYaxis()->SetTitleSize(0.06);
   frame_72a1710__1->GetYaxis()->SetTitleFont(42);
   frame_72a1710__1->GetZaxis()->SetLabelFont(132);
   frame_72a1710__1->GetZaxis()->SetLabelSize(0.05);
   frame_72a1710__1->GetZaxis()->SetTitleSize(0.06);
   frame_72a1710__1->GetZaxis()->SetTitleFont(42);
   frame_72a1710__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__metap");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.932,-0.3558881);
   grae->SetPointError(0,0.002,0.002,1.347806,1.347806);
   grae->SetPoint(1,0.936,-1.800484);
   grae->SetPointError(1,0.002,0.002,1.208587,1.208587);
   grae->SetPoint(2,0.94,-1.294579);
   grae->SetPointError(2,0.002,0.002,1.212027,1.212027);
   grae->SetPoint(3,0.944,0.6376215);
   grae->SetPointError(3,0.002,0.002,2.424267,2.424267);
   grae->SetPoint(4,0.948,2.319269);
   grae->SetPointError(4,0.002,0.002,2.673793,2.673793);
   grae->SetPoint(5,0.952,-1.375662);
   grae->SetPointError(5,0.002,0.002,1.623107,1.623107);
   grae->SetPoint(6,0.956,9.950336);
   grae->SetPointError(6,0.002,0.002,4.326263,4.326263);
   grae->SetPoint(7,0.96,7.061094);
   grae->SetPointError(7,0.002,0.002,3.57207,3.57207);
   grae->SetPoint(8,0.964,2.788664);
   grae->SetPointError(8,0.002,0.002,3.020721,3.020721);
   grae->SetPoint(9,0.968,2.774299);
   grae->SetPointError(9,0.002,0.002,2.910987,2.910987);
   grae->SetPoint(10,0.972,0.9064049);
   grae->SetPointError(10,0.002,0.002,2.302873,2.302873);
   grae->SetPoint(11,0.976,-2.328709);
   grae->SetPointError(11,0.002,0.002,1.855417,1.855417);
   grae->SetPoint(12,0.98,1.726443);
   grae->SetPointError(12,0.002,0.002,2.284573,2.284573);
   grae->SetPoint(13,0.984,3.674285);
   grae->SetPointError(13,0.002,0.002,2.72874,2.72874);
   grae->SetPoint(14,0.988,1.916887);
   grae->SetPointError(14,0.002,0.002,2.494277,2.494277);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__metap",100,0.924,0.996);
   Graph_h_ds_10101->SetMinimum(-6.030199);
   Graph_h_ds_10101->SetMaximum(16.12267);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(80);
   graph->SetName("model__Norm[metap]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.926,0);
   graph->SetPoint(1,0.926,0.3120678181);
   graph->SetPoint(2,0.93,0.3120678181);
   graph->SetPoint(3,0.934,0.3353873628);
   graph->SetPoint(4,0.938,0.3850422602);
   graph->SetPoint(5,0.94,0.4302262333);
   graph->SetPoint(6,0.942,0.5008444229);
   graph->SetPoint(7,0.944,0.6145831712);
   graph->SetPoint(8,0.945,0.6969319798);
   graph->SetPoint(9,0.946,0.8041896386);
   graph->SetPoint(10,0.947,0.9453267985);
   graph->SetPoint(11,0.948,1.133109088);
   graph->SetPoint(12,0.9485,1.249959293);
   graph->SetPoint(13,0.949,1.385964002);
   graph->SetPoint(14,0.9495,1.544789117);
   graph->SetPoint(15,0.95,1.730907633);
   graph->SetPoint(16,0.9505,1.949801696);
   graph->SetPoint(17,0.951,2.208221649);
   graph->SetPoint(18,0.9515,2.51452004);
   graph->SetPoint(19,0.952,2.879084874);
   graph->SetPoint(20,0.95225,3.087155801);
   graph->SetPoint(21,0.9525,3.314905115);
   graph->SetPoint(22,0.95275,3.564484528);
   graph->SetPoint(23,0.953,3.838313676);
   graph->SetPoint(24,0.95325,4.139117645);
   graph->SetPoint(25,0.9535,4.469413318);
   graph->SetPoint(26,0.954,5.165025338);
   graph->SetPoint(27,0.9545,5.868703231);
   graph->SetPoint(28,0.955,6.553098314);
   graph->SetPoint(29,0.9555,7.188396635);
   graph->SetPoint(30,0.95575,7.478148063);
   graph->SetPoint(31,0.956,7.744395677);
   graph->SetPoint(32,0.95625,7.983689054);
   graph->SetPoint(33,0.9565,8.192849927);
   graph->SetPoint(34,0.95675,8.369042277);
   graph->SetPoint(35,0.957,8.509836258);
   graph->SetPoint(36,0.95725,8.613263933);
   graph->SetPoint(37,0.9575,8.677865036);
   graph->SetPoint(38,0.95775,8.702721284);
   graph->SetPoint(39,0.958,8.687478091);
   graph->SetPoint(40,0.95825,8.632352992);
   graph->SetPoint(41,0.9585,8.53813047);
   graph->SetPoint(42,0.95875,8.406143385);
   graph->SetPoint(43,0.959,8.238241598);
   graph->SetPoint(44,0.95925,8.036748831);
   graph->SetPoint(45,0.9595,7.804409174);
   graph->SetPoint(46,0.95975,7.544324951);
   graph->SetPoint(47,0.96,7.25988791);
   graph->SetPoint(48,0.96025,6.954705878);
   graph->SetPoint(49,0.9605,6.632527072);
   graph->SetPoint(50,0.961,5.952421048);
   graph->SetPoint(51,0.962,4.551646503);
   graph->SetPoint(52,0.96225,4.212532534);
   graph->SetPoint(53,0.9625,3.898699513);
   graph->SetPoint(54,0.96275,3.615989177);
   graph->SetPoint(55,0.963,3.360739954);
   graph->SetPoint(56,0.96325,3.129785985);
   graph->SetPoint(57,0.9635,2.920381573);
   graph->SetPoint(58,0.96375,2.730138382);
   graph->SetPoint(59,0.964,2.55697303);
   graph->SetPoint(60,0.9645,2.254810789);
   graph->SetPoint(61,0.965,2.001824738);
   graph->SetPoint(62,0.9655,1.788644939);
   graph->SetPoint(63,0.966,1.607930316);
   graph->SetPoint(64,0.9665,1.453879927);
   graph->SetPoint(65,0.967,1.321873139);
   graph->SetPoint(66,0.968,1.109869865);
   graph->SetPoint(67,0.969,0.9499160392);
   graph->SetPoint(68,0.97,0.8273039033);
   graph->SetPoint(69,0.971,0.7319751498);
   graph->SetPoint(70,0.972,0.6569092364);
   graph->SetPoint(71,0.974,0.5489862455);
   graph->SetPoint(72,0.976,0.4778149633);
   graph->SetPoint(73,0.978,0.4292670828);
   graph->SetPoint(74,0.982,0.370665307);
   graph->SetPoint(75,0.986,0.3391343909);
   graph->SetPoint(76,0.99,0.320896852);
   graph->SetPoint(77,0.99,0.320896852);
   graph->SetPoint(78,0.994,0.320896852);
   graph->SetPoint(79,0.994,0);
   
   TH1F *Graph_model__Norm[metap]1 = new TH1F("Graph_model__Norm[metap]1","Projection of model()",100,0.9192,1.0008);
   Graph_model__Norm[metap]1->SetMinimum(0);
   Graph_model__Norm[metap]1->SetMaximum(9.572993);
   Graph_model__Norm[metap]1->SetDirectory(0);
   Graph_model__Norm[metap]1->SetStats(0);
   Graph_model__Norm[metap]1->SetMarkerStyle(20);
   Graph_model__Norm[metap]1->SetMarkerSize(1.2);
   Graph_model__Norm[metap]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[metap]1);
   
   graph->Draw("l");
   
   TH1D *frame_72a1710__2 = new TH1D("frame_72a1710__2","A RooPlot of "mass(pi pi gam), GeV"",15,0.93,0.99);
   frame_72a1710__2->SetBinContent(1,15.19964);
   frame_72a1710__2->SetMinimum(-5.0001);
   frame_72a1710__2->SetMaximum(15.0001);
   frame_72a1710__2->SetEntries(1);
   frame_72a1710__2->SetDirectory(0);
   frame_72a1710__2->SetStats(0);
   frame_72a1710__2->SetMarkerStyle(20);
   frame_72a1710__2->SetMarkerSize(1.2);
   frame_72a1710__2->GetXaxis()->SetNdivisions(505);
   frame_72a1710__2->GetXaxis()->SetLabelFont(132);
   frame_72a1710__2->GetXaxis()->SetLabelOffset(0.015);
   frame_72a1710__2->GetXaxis()->SetLabelSize(0.05);
   frame_72a1710__2->GetXaxis()->SetTitleSize(0.06);
   frame_72a1710__2->GetXaxis()->SetTitleFont(132);
   frame_72a1710__2->GetYaxis()->SetLabelFont(132);
   frame_72a1710__2->GetYaxis()->SetLabelSize(0.05);
   frame_72a1710__2->GetYaxis()->SetTitleSize(0.06);
   frame_72a1710__2->GetYaxis()->SetTitleFont(42);
   frame_72a1710__2->GetZaxis()->SetLabelFont(132);
   frame_72a1710__2->GetZaxis()->SetLabelSize(0.05);
   frame_72a1710__2->GetZaxis()->SetTitleSize(0.06);
   frame_72a1710__2->GetZaxis()->SetTitleFont(42);
   frame_72a1710__2->Draw("AXISSAME");
   TLine *line = new TLine(0.93,0,0.99,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3e.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:30:30 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",51,141,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.5154079,-28.24,0.5771056,85.52);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.1392618);
   glCanvas->SetRightMargin(0.05033557);
   glCanvas->SetTopMargin(0.04852321);
   glCanvas->SetBottomMargin(0.1603376);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_6f124d0__1 = new TH1D("frame_6f124d0__1","A RooPlot of "mass(gam gam), GeV"",25,0.524,0.574);
   frame_6f124d0__1->SetBinContent(1,76.7722);
   frame_6f124d0__1->SetMinimum(-10);
   frame_6f124d0__1->SetMaximum(80);
   frame_6f124d0__1->SetEntries(1);
   frame_6f124d0__1->SetDirectory(0);
   frame_6f124d0__1->SetStats(0);
   frame_6f124d0__1->SetMarkerStyle(20);
   frame_6f124d0__1->SetMarkerSize(1.2);
   frame_6f124d0__1->GetXaxis()->SetNdivisions(505);
   frame_6f124d0__1->GetXaxis()->SetLabelFont(132);
   frame_6f124d0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_6f124d0__1->GetXaxis()->SetLabelSize(0.05);
   frame_6f124d0__1->GetXaxis()->SetTitleSize(0.06);
   frame_6f124d0__1->GetXaxis()->SetTitleFont(132);
   frame_6f124d0__1->GetYaxis()->SetLabelFont(132);
   frame_6f124d0__1->GetYaxis()->SetLabelSize(0.05);
   frame_6f124d0__1->GetYaxis()->SetTitleSize(0.06);
   frame_6f124d0__1->GetYaxis()->SetTitleFont(42);
   frame_6f124d0__1->GetZaxis()->SetLabelFont(132);
   frame_6f124d0__1->GetZaxis()->SetLabelSize(0.05);
   frame_6f124d0__1->GetZaxis()->SetTitleSize(0.06);
   frame_6f124d0__1->GetZaxis()->SetTitleFont(42);
   frame_6f124d0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__meta");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.525,-1.553931);
   grae->SetPointError(0,0.001,0.001,1.154937,1.154937);
   grae->SetPoint(1,0.527,0.08348918);
   grae->SetPointError(1,0.001,0.001,1.226359,1.226359);
   grae->SetPoint(2,0.529,0.5375867);
   grae->SetPointError(2,0.001,0.001,2.116843,2.116843);
   grae->SetPoint(3,0.531,5.124922);
   grae->SetPointError(3,0.001,0.001,2.337667,2.337667);
   grae->SetPoint(4,0.533,0.5606647);
   grae->SetPointError(4,0.001,0.001,1.65958,1.65958);
   grae->SetPoint(5,0.535,1.828187);
   grae->SetPointError(5,0.001,0.001,2.046363,2.046363);
   grae->SetPoint(6,0.537,6.208015);
   grae->SetPointError(6,0.001,0.001,3.148871,3.148871);
   grae->SetPoint(7,0.539,10.98554);
   grae->SetPointError(7,0.001,0.001,3.410115,3.410115);
   grae->SetPoint(8,0.541,18.33665);
   grae->SetPointError(8,0.001,0.001,4.633891,4.633891);
   grae->SetPoint(9,0.543,26.03926);
   grae->SetPointError(9,0.001,0.001,5.237072,5.237072);
   grae->SetPoint(10,0.545,48.60683);
   grae->SetPointError(10,0.001,0.001,7.284265,7.284265);
   grae->SetPoint(11,0.547,64.66048);
   grae->SetPointError(11,0.001,0.001,8.326904,8.326904);
   grae->SetPoint(12,0.549,58.60236);
   grae->SetPointError(12,0.001,0.001,7.936451,7.936451);
   grae->SetPoint(13,0.551,39.30172);
   grae->SetPointError(13,0.001,0.001,6.643415,6.643415);
   grae->SetPoint(14,0.553,28.27666);
   grae->SetPointError(14,0.001,0.001,5.473055,5.473055);
   grae->SetPoint(15,0.555,8.040955);
   grae->SetPointError(15,0.001,0.001,3.233848,3.233848);
   grae->SetPoint(16,0.557,1.879686);
   grae->SetPointError(16,0.001,0.001,1.963592,1.963592);
   grae->SetPoint(17,0.559,3.710685);
   grae->SetPointError(17,0.001,0.001,2.166955,2.166955);
   grae->SetPoint(18,0.561,0.007187068);
   grae->SetPointError(18,0.001,0.001,1.791095,1.791095);
   grae->SetPoint(19,0.563,0.1590026);
   grae->SetPointError(19,0.001,0.001,1.060028,1.060028);
   grae->SetPoint(20,0.565,-0.2804183);
   grae->SetPointError(20,0.001,0.001,1.230744,1.230744);
   grae->SetPoint(21,0.567,-1.733884);
   grae->SetPointError(21,0.001,0.001,0.7162133,0.7162133);
   grae->SetPoint(22,0.569,1.33293);
   grae->SetPointError(22,0.001,0.001,1.757149,1.757149);
   grae->SetPoint(23,0.571,-0.5541754);
   grae->SetPointError(23,0.001,0.001,1.204758,1.204758);
   grae->SetPoint(24,0.573,-0.7298654);
   grae->SetPointError(24,0.001,0.001,1.29722,1.29722);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__meta",100,0.519,0.579);
   Graph_h_ds_10101->SetMinimum(-10.27849);
   Graph_h_ds_10101->SetMaximum(80.55701);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(80);
   graph->SetName("model__Norm[meta]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.522,0);
   graph->SetPoint(1,0.522,0.5084100453);
   graph->SetPoint(2,0.524,0.5084100453);
   graph->SetPoint(3,0.526,0.6454419175);
   graph->SetPoint(4,0.528,0.8373281517);
   graph->SetPoint(5,0.53,1.114819381);
   graph->SetPoint(6,0.532,1.532083431);
   graph->SetPoint(7,0.534,2.190604911);
   graph->SetPoint(8,0.535,2.667531829);
   graph->SetPoint(9,0.536,3.295754217);
   graph->SetPoint(10,0.537,4.140967148);
   graph->SetPoint(11,0.538,5.306553673);
   graph->SetPoint(12,0.5385,6.058542345);
   graph->SetPoint(13,0.539,6.961576645);
   graph->SetPoint(14,0.5395,8.055898715);
   graph->SetPoint(15,0.54,9.395412606);
   graph->SetPoint(16,0.5405,11.0534418);
   graph->SetPoint(17,0.541,13.13144576);
   graph->SetPoint(18,0.54125,14.37051856);
   graph->SetPoint(19,0.5415,15.7725278);
   graph->SetPoint(20,0.54175,17.36537365);
   graph->SetPoint(21,0.542,19.18292253);
   graph->SetPoint(22,0.54225,21.26655639);
   graph->SetPoint(23,0.5425,23.66720054);
   graph->SetPoint(24,0.54275,26.38533083);
   graph->SetPoint(25,0.543,29.25796526);
   graph->SetPoint(26,0.5435,35.34613088);
   graph->SetPoint(27,0.544,41.70797669);
   graph->SetPoint(28,0.5445,48.07019041);
   graph->SetPoint(29,0.545,54.11429964);
   graph->SetPoint(30,0.54525,56.91116117);
   graph->SetPoint(31,0.5455,59.50147356);
   graph->SetPoint(32,0.54575,61.84475388);
   graph->SetPoint(33,0.546,63.90324023);
   graph->SetPoint(34,0.54625,65.64290069);
   graph->SetPoint(35,0.5465,67.03436777);
   graph->SetPoint(36,0.54675,68.05376255);
   graph->SetPoint(37,0.547,68.68337618);
   graph->SetPoint(38,0.54725,68.91218154);
   graph->SetPoint(39,0.5475,68.73615455);
   graph->SetPoint(40,0.54775,68.15839185);
   graph->SetPoint(41,0.548,67.18902022);
   graph->SetPoint(42,0.54825,65.84490129);
   graph->SetPoint(43,0.5485,64.14914372);
   graph->SetPoint(44,0.54875,62.13044243);
   graph->SetPoint(45,0.549,59.82227138);
   graph->SetPoint(46,0.54925,57.26196155);
   graph->SetPoint(47,0.5495,54.48969953);
   graph->SetPoint(48,0.55,48.47807955);
   graph->SetPoint(49,0.551,35.75574513);
   graph->SetPoint(50,0.55125,32.65187416);
   graph->SetPoint(51,0.5515,29.68293504);
   graph->SetPoint(52,0.55175,27.01290229);
   graph->SetPoint(53,0.552,24.6230476);
   graph->SetPoint(54,0.55225,22.47990969);
   graph->SetPoint(55,0.5525,20.554493);
   graph->SetPoint(56,0.55275,18.82161094);
   graph->SetPoint(57,0.553,17.25933453);
   graph->SetPoint(58,0.55325,15.84852788);
   graph->SetPoint(59,0.5535,14.57245598);
   graph->SetPoint(60,0.554,12.36763754);
   graph->SetPoint(61,0.5545,10.54758172);
   graph->SetPoint(62,0.555,9.036693787);
   graph->SetPoint(63,0.5555,7.775804418);
   graph->SetPoint(64,0.556,6.718276359);
   graph->SetPoint(65,0.5565,5.827106971);
   graph->SetPoint(66,0.557,5.072754185);
   graph->SetPoint(67,0.558,3.884160644);
   graph->SetPoint(68,0.559,3.011917066);
   graph->SetPoint(69,0.56,2.362568359);
   graph->SetPoint(70,0.562,1.498918606);
   graph->SetPoint(71,0.564,0.9854057248);
   graph->SetPoint(72,0.566,0.6678141329);
   graph->SetPoint(73,0.568,0.4646375207);
   graph->SetPoint(74,0.57,0.3307844197);
   graph->SetPoint(75,0.572,0.2403036019);
   graph->SetPoint(76,0.574,0.1777348707);
   graph->SetPoint(77,0.574,0.1777348707);
   graph->SetPoint(78,0.576,0.1777348707);
   graph->SetPoint(79,0.576,0);
   
   TH1F *Graph_model__Norm[meta]1 = new TH1F("Graph_model__Norm[meta]1","Projection of model()",100,0.5166,0.5814);
   Graph_model__Norm[meta]1->SetMinimum(0);
   Graph_model__Norm[meta]1->SetMaximum(75.8034);
   Graph_model__Norm[meta]1->SetDirectory(0);
   Graph_model__Norm[meta]1->SetStats(0);
   Graph_model__Norm[meta]1->SetMarkerStyle(20);
   Graph_model__Norm[meta]1->SetMarkerSize(1.2);
   Graph_model__Norm[meta]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[meta]1);
   
   graph->Draw("l");
   
   TH1D *frame_6f124d0__2 = new TH1D("frame_6f124d0__2","A RooPlot of "mass(gam gam), GeV"",25,0.524,0.574);
   frame_6f124d0__2->SetBinContent(1,76.7722);
   frame_6f124d0__2->SetMinimum(-10);
   frame_6f124d0__2->SetMaximum(80);
   frame_6f124d0__2->SetEntries(1);
   frame_6f124d0__2->SetDirectory(0);
   frame_6f124d0__2->SetStats(0);
   frame_6f124d0__2->SetMarkerStyle(20);
   frame_6f124d0__2->SetMarkerSize(1.2);
   frame_6f124d0__2->GetXaxis()->SetNdivisions(505);
   frame_6f124d0__2->GetXaxis()->SetLabelFont(132);
   frame_6f124d0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_6f124d0__2->GetXaxis()->SetLabelSize(0.05);
   frame_6f124d0__2->GetXaxis()->SetTitleSize(0.06);
   frame_6f124d0__2->GetXaxis()->SetTitleFont(132);
   frame_6f124d0__2->GetYaxis()->SetLabelFont(132);
   frame_6f124d0__2->GetYaxis()->SetLabelSize(0.05);
   frame_6f124d0__2->GetYaxis()->SetTitleSize(0.06);
   frame_6f124d0__2->GetYaxis()->SetTitleFont(42);
   frame_6f124d0__2->GetZaxis()->SetLabelFont(132);
   frame_6f124d0__2->GetZaxis()->SetLabelSize(0.05);
   frame_6f124d0__2->GetZaxis()->SetTitleSize(0.06);
   frame_6f124d0__2->GetZaxis()->SetTitleFont(42);
   frame_6f124d0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.524,0,0.574,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3f.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:32:27 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",66,108,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.515358,-8.050633,0.5770864,17.26582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_5f5a5f0__1 = new TH1D("frame_5f5a5f0__1","A RooPlot of "mass(gam gam), GeV"",10,0.524,0.574);
   frame_5f5a5f0__1->SetBinContent(1,16.28887);
   frame_5f5a5f0__1->SetMinimum(-4);
   frame_5f5a5f0__1->SetMaximum(16);
   frame_5f5a5f0__1->SetEntries(1);
   frame_5f5a5f0__1->SetDirectory(0);
   frame_5f5a5f0__1->SetStats(0);
   frame_5f5a5f0__1->SetMarkerStyle(20);
   frame_5f5a5f0__1->SetMarkerSize(1.2);
   frame_5f5a5f0__1->GetXaxis()->SetNdivisions(505);
   frame_5f5a5f0__1->GetXaxis()->SetLabelFont(132);
   frame_5f5a5f0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_5f5a5f0__1->GetXaxis()->SetLabelSize(0.05);
   frame_5f5a5f0__1->GetXaxis()->SetTitleSize(0.06);
   frame_5f5a5f0__1->GetXaxis()->SetTitleFont(132);
   frame_5f5a5f0__1->GetYaxis()->SetLabelFont(132);
   frame_5f5a5f0__1->GetYaxis()->SetLabelSize(0.05);
   frame_5f5a5f0__1->GetYaxis()->SetTitleSize(0.06);
   frame_5f5a5f0__1->GetYaxis()->SetTitleFont(42);
   frame_5f5a5f0__1->GetZaxis()->SetLabelFont(132);
   frame_5f5a5f0__1->GetZaxis()->SetLabelSize(0.05);
   frame_5f5a5f0__1->GetZaxis()->SetTitleSize(0.06);
   frame_5f5a5f0__1->GetZaxis()->SetTitleFont(42);
   frame_5f5a5f0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__meta");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.5265,3.603043);
   grae->SetPointError(0,0.0025,0.0025,2.893331,2.893331);
   grae->SetPoint(1,0.5315,0.04730651);
   grae->SetPointError(1,0.0025,0.0025,1.786252,1.786252);
   grae->SetPoint(2,0.5365,2.094977);
   grae->SetPointError(2,0.0025,0.0025,3.11928,3.11928);
   grae->SetPoint(3,0.5415,2.440706);
   grae->SetPointError(3,0.0025,0.0025,2.573307,2.573307);
   grae->SetPoint(4,0.5465,10.98511);
   grae->SetPointError(4,0.0025,0.0025,4.365201,4.365201);
   grae->SetPoint(5,0.5515,6.770419);
   grae->SetPointError(5,0.0025,0.0025,3.709881,3.709881);
   grae->SetPoint(6,0.5565,0.5414696);
   grae->SetPointError(6,0.0025,0.0025,2.413327,2.413327);
   grae->SetPoint(7,0.5615,0.4413275);
   grae->SetPointError(7,0.0025,0.0025,2.398981,2.398981);
   grae->SetPoint(8,0.5665,-2.158931);
   grae->SetPointError(8,0.0025,0.0025,1.261787,1.261787);
   grae->SetPoint(9,0.5715,-0.7105626);
   grae->SetPointError(9,0.0025,0.0025,1.645452,1.645452);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__meta",100,0.519,0.579);
   Graph_h_ds_10101->SetMinimum(-5.297821);
   Graph_h_ds_10101->SetMaximum(17.22742);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(77);
   graph->SetName("model__Norm[meta]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.519,0);
   graph->SetPoint(1,0.519,0.3650228104);
   graph->SetPoint(2,0.524,0.3650228104);
   graph->SetPoint(3,0.529,0.4136254636);
   graph->SetPoint(4,0.5315,0.4579005883);
   graph->SetPoint(5,0.534,0.529409643);
   graph->SetPoint(6,0.5365,0.6530781702);
   graph->SetPoint(7,0.53775,0.7502532909);
   graph->SetPoint(8,0.539,0.8874271656);
   graph->SetPoint(9,0.54025,1.087728596);
   graph->SetPoint(10,0.540875,1.223358568);
   graph->SetPoint(11,0.5415,1.392525399);
   graph->SetPoint(12,0.542125,1.606366338);
   graph->SetPoint(13,0.54275,1.880798258);
   graph->SetPoint(14,0.5430625,2.047622741);
   graph->SetPoint(15,0.543375,2.239104894);
   graph->SetPoint(16,0.5436875,2.460011063);
   graph->SetPoint(17,0.544,2.716263563);
   graph->SetPoint(18,0.5443125,3.015282801);
   graph->SetPoint(19,0.544625,3.36645057);
   graph->SetPoint(20,0.5449375,3.78174514);
   graph->SetPoint(21,0.54509375,4.018103518);
   graph->SetPoint(22,0.54525,4.276623457);
   graph->SetPoint(23,0.5455625,4.836726577);
   graph->SetPoint(24,0.545875,5.429566665);
   graph->SetPoint(25,0.5465,6.683835944);
   graph->SetPoint(26,0.547125,7.965010461);
   graph->SetPoint(27,0.5474375,8.586834763);
   graph->SetPoint(28,0.54775,9.17914679);
   graph->SetPoint(29,0.5480625,9.72888305);
   graph->SetPoint(30,0.548375,10.22328771);
   graph->SetPoint(31,0.5486875,10.65039998);
   graph->SetPoint(32,0.549,10.99953288);
   graph->SetPoint(33,0.54915625,11.14197599);
   graph->SetPoint(34,0.5493125,11.26171679);
   graph->SetPoint(35,0.54946875,11.35796527);
   graph->SetPoint(36,0.549625,11.43008217);
   graph->SetPoint(37,0.54978125,11.47758603);
   graph->SetPoint(38,0.5499375,11.50015858);
   graph->SetPoint(39,0.55009375,11.49764827);
   graph->SetPoint(40,0.55025,11.47007196);
   graph->SetPoint(41,0.55040625,11.41761475);
   graph->SetPoint(42,0.5505625,11.34062788);
   graph->SetPoint(43,0.55071875,11.23962486);
   graph->SetPoint(44,0.550875,11.11527571);
   graph->SetPoint(45,0.55103125,10.96839962);
   graph->SetPoint(46,0.5511875,10.79995589);
   graph->SetPoint(47,0.5515,10.40283971);
   graph->SetPoint(48,0.5518125,9.933977569);
   graph->SetPoint(49,0.552125,9.404876821);
   graph->SetPoint(50,0.5524375,8.828033878);
   graph->SetPoint(51,0.55275,8.216447108);
   graph->SetPoint(52,0.554,5.674354611);
   graph->SetPoint(53,0.5543125,5.079206681);
   graph->SetPoint(54,0.554625,4.556260573);
   graph->SetPoint(55,0.5549375,4.099847605);
   graph->SetPoint(56,0.55525,3.700367181);
   graph->SetPoint(57,0.5555625,3.349761608);
   graph->SetPoint(58,0.555875,3.04124377);
   graph->SetPoint(59,0.5561875,2.769077018);
   graph->SetPoint(60,0.5565,2.528396486);
   graph->SetPoint(61,0.5568125,2.315063444);
   graph->SetPoint(62,0.557125,2.125546098);
   graph->SetPoint(63,0.55775,1.80629573);
   graph->SetPoint(64,0.558375,1.551213348);
   graph->SetPoint(65,0.559,1.345838061);
   graph->SetPoint(66,0.559625,1.179299116);
   graph->SetPoint(67,0.56025,1.043347133);
   graph->SetPoint(68,0.5615,0.8393817684);
   graph->SetPoint(69,0.56275,0.6986487216);
   graph->SetPoint(70,0.564,0.5995367808);
   graph->SetPoint(71,0.5665,0.4766050906);
   graph->SetPoint(72,0.569,0.4094420378);
   graph->SetPoint(73,0.574,0.3474828273);
   graph->SetPoint(74,0.574,0.3474828273);
   graph->SetPoint(75,0.579,0.3474828273);
   graph->SetPoint(76,0.579,0);
   
   TH1F *Graph_model__Norm[meta]1 = new TH1F("Graph_model__Norm[meta]1","Projection of model()",100,0.513,0.585);
   Graph_model__Norm[meta]1->SetMinimum(0);
   Graph_model__Norm[meta]1->SetMaximum(12.65017);
   Graph_model__Norm[meta]1->SetDirectory(0);
   Graph_model__Norm[meta]1->SetStats(0);
   Graph_model__Norm[meta]1->SetMarkerStyle(20);
   Graph_model__Norm[meta]1->SetMarkerSize(1.2);
   Graph_model__Norm[meta]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[meta]1);
   
   graph->Draw("l");
   
   TH1D *frame_5f5a5f0__2 = new TH1D("frame_5f5a5f0__2","A RooPlot of "mass(gam gam), GeV"",10,0.524,0.574);
   frame_5f5a5f0__2->SetBinContent(1,16.28887);
   frame_5f5a5f0__2->SetMinimum(-4);
   frame_5f5a5f0__2->SetMaximum(16);
   frame_5f5a5f0__2->SetEntries(1);
   frame_5f5a5f0__2->SetDirectory(0);
   frame_5f5a5f0__2->SetStats(0);
   frame_5f5a5f0__2->SetMarkerStyle(20);
   frame_5f5a5f0__2->SetMarkerSize(1.2);
   frame_5f5a5f0__2->GetXaxis()->SetNdivisions(505);
   frame_5f5a5f0__2->GetXaxis()->SetLabelFont(132);
   frame_5f5a5f0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_5f5a5f0__2->GetXaxis()->SetLabelSize(0.05);
   frame_5f5a5f0__2->GetXaxis()->SetTitleSize(0.06);
   frame_5f5a5f0__2->GetXaxis()->SetTitleFont(132);
   frame_5f5a5f0__2->GetYaxis()->SetLabelFont(132);
   frame_5f5a5f0__2->GetYaxis()->SetLabelSize(0.05);
   frame_5f5a5f0__2->GetYaxis()->SetTitleSize(0.06);
   frame_5f5a5f0__2->GetYaxis()->SetTitleFont(42);
   frame_5f5a5f0__2->GetZaxis()->SetLabelFont(132);
   frame_5f5a5f0__2->GetZaxis()->SetLabelSize(0.05);
   frame_5f5a5f0__2->GetZaxis()->SetTitleSize(0.06);
   frame_5f5a5f0__2->GetZaxis()->SetTitleFont(42);
   frame_5f5a5f0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.524,0,0.574,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 20:01:54 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",904,132,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.009259,-36.32911,3.157407,128.2278);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_5e76f90__1 = new TH1D("frame_5e76f90__1","A RooPlot of "mass(mu mu), GeV"",20,3.03,3.15);
   frame_5e76f90__1->SetBinContent(1,118.1056);
   frame_5e76f90__1->SetMinimum(-10);
   frame_5e76f90__1->SetMaximum(120);
   frame_5e76f90__1->SetEntries(1);
   frame_5e76f90__1->SetDirectory(0);
   frame_5e76f90__1->SetStats(0);
   frame_5e76f90__1->SetMarkerStyle(20);
   frame_5e76f90__1->SetMarkerSize(1.2);
   frame_5e76f90__1->GetXaxis()->SetNdivisions(505);
   frame_5e76f90__1->GetXaxis()->SetLabelFont(132);
   frame_5e76f90__1->GetXaxis()->SetLabelOffset(0.015);
   frame_5e76f90__1->GetXaxis()->SetLabelSize(0.05);
   frame_5e76f90__1->GetXaxis()->SetTitleSize(0.06);
   frame_5e76f90__1->GetXaxis()->SetTitleFont(132);
   frame_5e76f90__1->GetYaxis()->SetLabelFont(132);
   frame_5e76f90__1->GetYaxis()->SetLabelSize(0.05);
   frame_5e76f90__1->GetYaxis()->SetTitleSize(0.06);
   frame_5e76f90__1->GetYaxis()->SetTitleFont(42);
   frame_5e76f90__1->GetZaxis()->SetLabelFont(132);
   frame_5e76f90__1->GetZaxis()->SetLabelSize(0.05);
   frame_5e76f90__1->GetZaxis()->SetTitleSize(0.06);
   frame_5e76f90__1->GetZaxis()->SetTitleFont(42);
   frame_5e76f90__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,3.033,-0.06490936);
   grae->SetPointError(0,0.003,0.003,0.06490936,0.06490936);
   grae->SetPoint(1,3.039,-0.1721433);
   grae->SetPointError(1,0.003,0.003,0.1721433,0.1721433);
   grae->SetPoint(2,3.045,0.7811532);
   grae->SetPointError(2,0.003,0.003,0.8706429,0.8706429);
   grae->SetPoint(3,3.051,1.033317);
   grae->SetPointError(3,0.003,0.003,1.425385,1.425385);
   grae->SetPoint(4,3.057,0.8596193);
   grae->SetPointError(4,0.003,0.003,0.9632334,0.9632334);
   grae->SetPoint(5,3.063,9.239429);
   grae->SetPointError(5,0.003,0.003,2.90492,2.90492);
   grae->SetPoint(6,3.069,5.36441);
   grae->SetPointError(6,0.003,0.003,2.353472,2.353472);
   grae->SetPoint(7,3.075,16.46618);
   grae->SetPointError(7,0.003,0.003,4.511386,4.511386);
   grae->SetPoint(8,3.081,25.3101);
   grae->SetPointError(8,0.003,0.003,5.553024,5.553024);
   grae->SetPoint(9,3.087,48.33218);
   grae->SetPointError(9,0.003,0.003,7.852585,7.852585);
   grae->SetPoint(10,3.093,64.47345);
   grae->SetPointError(10,0.003,0.003,9.366123,9.366123);
   grae->SetPoint(11,3.099,101.3709);
   grae->SetPointError(11,0.003,0.003,11.09201,11.09201);
   grae->SetPoint(12,3.105,85.86642);
   grae->SetPointError(12,0.003,0.003,10.30547,10.30547);
   grae->SetPoint(13,3.111,53.14674);
   grae->SetPointError(13,0.003,0.003,8.415357,8.415357);
   grae->SetPoint(14,3.117,43.67584);
   grae->SetPointError(14,0.003,0.003,6.973615,6.973615);
   grae->SetPoint(15,3.123,24.88146);
   grae->SetPointError(15,0.003,0.003,5.318222,5.318222);
   grae->SetPoint(16,3.129,11.30856);
   grae->SetPointError(16,0.003,0.003,3.783033,3.783033);
   grae->SetPoint(17,3.135,7.883222);
   grae->SetPointError(17,0.003,0.003,3.066402,3.066402);
   grae->SetPoint(18,3.141,1.936089);
   grae->SetPointError(18,0.003,0.003,1.508563,1.508563);
   grae->SetPoint(19,3.147,0.9011604);
   grae->SetPointError(19,0.003,0.003,1.136942,1.136942);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__mpsi",100,3.018,3.162);
   Graph_h_ds_10101->SetMinimum(-11.67756);
   Graph_h_ds_10101->SetMaximum(123.7484);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(70);
   graph->SetName("model__Norm[mpsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,3.024,0);
   graph->SetPoint(1,3.024,1.009177187);
   graph->SetPoint(2,3.03,1.009177187);
   graph->SetPoint(3,3.036,1.262889129);
   graph->SetPoint(4,3.042,1.615640027);
   graph->SetPoint(5,3.048,2.123237198);
   graph->SetPoint(6,3.054,2.885298217);
   graph->SetPoint(7,3.06,4.092492564);
   graph->SetPoint(8,3.063,4.973290628);
   graph->SetPoint(9,3.066,6.143911377);
   graph->SetPoint(10,3.069,7.739438678);
   graph->SetPoint(11,3.0705,8.760584546);
   graph->SetPoint(12,3.072,9.980628581);
   graph->SetPoint(13,3.0735,11.45226908);
   graph->SetPoint(14,3.075,13.24632273);
   graph->SetPoint(15,3.0765,15.4595713);
   graph->SetPoint(16,3.078,18.22680594);
   graph->SetPoint(17,3.07875,19.8751432);
   graph->SetPoint(18,3.0795,21.73980695);
   graph->SetPoint(19,3.081,26.10423332);
   graph->SetPoint(20,3.0825,30.97676573);
   graph->SetPoint(21,3.084,36.28201961);
   graph->SetPoint(22,3.0855,41.94469975);
   graph->SetPoint(23,3.087,47.86223555);
   graph->SetPoint(24,3.09,59.92603181);
   graph->SetPoint(25,3.0915,65.75399909);
   graph->SetPoint(26,3.093,71.21296623);
   graph->SetPoint(27,3.0945,76.12481214);
   graph->SetPoint(28,3.09525,78.32198001);
   graph->SetPoint(29,3.096,80.31998999);
   graph->SetPoint(30,3.09675,82.1005746);
   graph->SetPoint(31,3.0975,83.64718133);
   graph->SetPoint(32,3.09825,84.94522849);
   graph->SetPoint(33,3.099,85.98233403);
   graph->SetPoint(34,3.09975,86.74851213);
   graph->SetPoint(35,3.1005,87.23633323);
   graph->SetPoint(36,3.10125,87.44104399);
   graph->SetPoint(37,3.102,87.36064443);
   graph->SetPoint(38,3.10275,86.99592041);
   graph->SetPoint(39,3.1035,86.35043087);
   graph->SetPoint(40,3.10425,85.43045001);
   graph->SetPoint(41,3.105,84.24486574);
   graph->SetPoint(42,3.10575,82.80503678);
   graph->SetPoint(43,3.1065,81.12461144);
   graph->SetPoint(44,3.10725,79.21931238);
   graph->SetPoint(45,3.108,77.10669181);
   graph->SetPoint(46,3.1095,72.33721178);
   graph->SetPoint(47,3.111,66.98255558);
   graph->SetPoint(48,3.1125,61.21980118);
   graph->SetPoint(49,3.114,55.22711671);
   graph->SetPoint(50,3.117,43.21793799);
   graph->SetPoint(51,3.1185,37.48998429);
   graph->SetPoint(52,3.12,32.09938624);
   graph->SetPoint(53,3.1215,27.12741756);
   graph->SetPoint(54,3.123,22.62822194);
   graph->SetPoint(55,3.1245,18.63042066);
   graph->SetPoint(56,3.126,15.16441899);
   graph->SetPoint(57,3.1275,12.35771942);
   graph->SetPoint(58,3.129,10.10823487);
   graph->SetPoint(59,3.1305,8.298095861);
   graph->SetPoint(60,3.132,6.835849212);
   graph->SetPoint(61,3.1335,5.650215986);
   graph->SetPoint(62,3.135,4.685398058);
   graph->SetPoint(63,3.138,3.251992838);
   graph->SetPoint(64,3.141,2.28376464);
   graph->SetPoint(65,3.144,1.621564173);
   graph->SetPoint(66,3.15,0.8427772834);
   graph->SetPoint(67,3.15,0.8427772834);
   graph->SetPoint(68,3.156,0.8427772834);
   graph->SetPoint(69,3.156,0);
   
   TH1F *Graph_model__Norm[mpsi]1 = new TH1F("Graph_model__Norm[mpsi]1","Projection of model()",100,3.0108,3.1692);
   Graph_model__Norm[mpsi]1->SetMinimum(0);
   Graph_model__Norm[mpsi]1->SetMaximum(96.18515);
   Graph_model__Norm[mpsi]1->SetDirectory(0);
   Graph_model__Norm[mpsi]1->SetStats(0);
   Graph_model__Norm[mpsi]1->SetMarkerStyle(20);
   Graph_model__Norm[mpsi]1->SetMarkerSize(1.2);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]1);
   
   graph->Draw("l");
   
   TH1D *frame_5e76f90__2 = new TH1D("frame_5e76f90__2","A RooPlot of "mass(mu mu), GeV"",20,3.03,3.15);
   frame_5e76f90__2->SetBinContent(1,118.1056);
   frame_5e76f90__2->SetMinimum(-10);
   frame_5e76f90__2->SetMaximum(120);
   frame_5e76f90__2->SetEntries(1);
   frame_5e76f90__2->SetDirectory(0);
   frame_5e76f90__2->SetStats(0);
   frame_5e76f90__2->SetMarkerStyle(20);
   frame_5e76f90__2->SetMarkerSize(1.2);
   frame_5e76f90__2->GetXaxis()->SetNdivisions(505);
   frame_5e76f90__2->GetXaxis()->SetLabelFont(132);
   frame_5e76f90__2->GetXaxis()->SetLabelOffset(0.015);
   frame_5e76f90__2->GetXaxis()->SetLabelSize(0.05);
   frame_5e76f90__2->GetXaxis()->SetTitleSize(0.06);
   frame_5e76f90__2->GetXaxis()->SetTitleFont(132);
   frame_5e76f90__2->GetYaxis()->SetLabelFont(132);
   frame_5e76f90__2->GetYaxis()->SetLabelSize(0.05);
   frame_5e76f90__2->GetYaxis()->SetTitleSize(0.06);
   frame_5e76f90__2->GetYaxis()->SetTitleFont(42);
   frame_5e76f90__2->GetZaxis()->SetLabelFont(132);
   frame_5e76f90__2->GetZaxis()->SetLabelSize(0.05);
   frame_5e76f90__2->GetZaxis()->SetTitleSize(0.06);
   frame_5e76f90__2->GetZaxis()->SetTitleFont(42);
   frame_5e76f90__2->Draw("AXISSAME");
   TLine *line = new TLine(3.03,0,3.15,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 20:02:35 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",831,97,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.009259,-20.12658,3.157407,43.16456);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_7d0a800__1 = new TH1D("frame_7d0a800__1","A RooPlot of "mass(mu mu), GeV"",6,3.03,3.15);
   frame_7d0a800__1->SetBinContent(1,38.10579);
   frame_7d0a800__1->SetMinimum(-10);
   frame_7d0a800__1->SetMaximum(40);
   frame_7d0a800__1->SetEntries(1);
   frame_7d0a800__1->SetDirectory(0);
   frame_7d0a800__1->SetStats(0);
   frame_7d0a800__1->SetMarkerStyle(20);
   frame_7d0a800__1->SetMarkerSize(1.2);
   frame_7d0a800__1->GetXaxis()->SetNdivisions(505);
   frame_7d0a800__1->GetXaxis()->SetLabelFont(132);
   frame_7d0a800__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7d0a800__1->GetXaxis()->SetLabelSize(0.05);
   frame_7d0a800__1->GetXaxis()->SetTitleSize(0.06);
   frame_7d0a800__1->GetXaxis()->SetTitleFont(132);
   frame_7d0a800__1->GetYaxis()->SetLabelFont(132);
   frame_7d0a800__1->GetYaxis()->SetLabelSize(0.05);
   frame_7d0a800__1->GetYaxis()->SetTitleSize(0.06);
   frame_7d0a800__1->GetYaxis()->SetTitleFont(42);
   frame_7d0a800__1->GetZaxis()->SetLabelFont(132);
   frame_7d0a800__1->GetZaxis()->SetLabelSize(0.05);
   frame_7d0a800__1->GetZaxis()->SetTitleSize(0.06);
   frame_7d0a800__1->GetZaxis()->SetTitleFont(42);
   frame_7d0a800__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,3.04,4.145401);
   grae->SetPointError(0,0.01,0.01,2.428475,2.428475);
   grae->SetPoint(1,3.06,4.345615);
   grae->SetPointError(1,0.01,0.01,2.215111,2.215111);
   grae->SetPoint(2,3.08,12.91195);
   grae->SetPointError(2,0.01,0.01,5.344933,5.344933);
   grae->SetPoint(3,3.1,26.73033);
   grae->SetPointError(3,0.01,0.01,9.323504,9.323504);
   grae->SetPoint(4,3.12,-0.632324);
   grae->SetPointError(4,0.01,0.01,4.353,4.353);
   grae->SetPoint(5,3.14,2.476624);
   grae->SetPointError(5,0.01,0.01,2.502464,2.502464);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__mpsi",100,3.018,3.162);
   Graph_h_ds_10101->SetMinimum(-9.089239);
   Graph_h_ds_10101->SetMaximum(40.15775);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(78);
   graph->SetName("model__Norm[mpsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,3.01,0);
   graph->SetPoint(1,3.01,1.787512207);
   graph->SetPoint(2,3.03,1.787512207);
   graph->SetPoint(3,3.04,1.955087929);
   graph->SetPoint(4,3.045,2.086660134);
   graph->SetPoint(5,3.05,2.273031772);
   graph->SetPoint(6,3.055,2.547418193);
   graph->SetPoint(7,3.0575,2.735056581);
   graph->SetPoint(8,3.06,2.971377071);
   graph->SetPoint(9,3.0625,3.273896244);
   graph->SetPoint(10,3.065,3.668492852);
   graph->SetPoint(11,3.0675,4.194566971);
   graph->SetPoint(12,3.06875,4.525047723);
   graph->SetPoint(13,3.07,4.914250767);
   graph->SetPoint(14,3.07125,5.376297555);
   graph->SetPoint(15,3.0725,5.929691339);
   graph->SetPoint(16,3.07375,6.599018965);
   graph->SetPoint(17,3.074375,6.987099767);
   graph->SetPoint(18,3.075,7.417463198);
   graph->SetPoint(19,3.07625,8.402988628);
   graph->SetPoint(20,3.0775,9.487900653);
   graph->SetPoint(21,3.07875,10.65862491);
   graph->SetPoint(22,3.08,11.90500804);
   graph->SetPoint(23,3.08125,13.21328468);
   graph->SetPoint(24,3.0825,14.56611809);
   graph->SetPoint(25,3.085,17.31973658);
   graph->SetPoint(26,3.08625,18.67086708);
   graph->SetPoint(27,3.0875,19.96858754);
   graph->SetPoint(28,3.08875,21.18456665);
   graph->SetPoint(29,3.09,22.29076729);
   graph->SetPoint(30,3.09125,23.26050823);
   graph->SetPoint(31,3.091875,23.68650179);
   graph->SetPoint(32,3.0925,24.06952751);
   graph->SetPoint(33,3.093125,24.40709589);
   graph->SetPoint(34,3.09375,24.69698854);
   graph->SetPoint(35,3.094375,24.9372824);
   graph->SetPoint(36,3.095,25.12637107);
   graph->SetPoint(37,3.095625,25.26298259);
   graph->SetPoint(38,3.09625,25.34619378);
   graph->SetPoint(39,3.096875,25.37544056);
   graph->SetPoint(40,3.0975,25.35052437);
   graph->SetPoint(41,3.098125,25.27161439);
   graph->SetPoint(42,3.09875,25.13924563);
   graph->SetPoint(43,3.099375,24.95431287);
   graph->SetPoint(44,3.1,24.71806063);
   graph->SetPoint(45,3.100625,24.43206919);
   graph->SetPoint(46,3.10125,24.09823699);
   graph->SetPoint(47,3.101875,23.71875967);
   graph->SetPoint(48,3.1025,23.296106);
   graph->SetPoint(49,3.10375,22.33234772);
   graph->SetPoint(50,3.105,21.23110587);
   graph->SetPoint(51,3.10625,20.01898511);
   graph->SetPoint(52,3.1075,18.72398891);
   graph->SetPoint(53,3.11,15.99805561);
   graph->SetPoint(54,3.1125,13.26666972);
   graph->SetPoint(55,3.11375,11.95625466);
   graph->SetPoint(56,3.115,10.70710737);
   graph->SetPoint(57,3.11625,9.53313796);
   graph->SetPoint(58,3.1175,8.444643);
   graph->SetPoint(59,3.11875,7.448416236);
   graph->SetPoint(60,3.12,6.547991806);
   graph->SetPoint(61,3.12125,5.746785983);
   graph->SetPoint(62,3.1225,5.072064927);
   graph->SetPoint(63,3.12375,4.511583003);
   graph->SetPoint(64,3.125,4.044680489);
   graph->SetPoint(65,3.12625,3.654665558);
   graph->SetPoint(66,3.1275,3.328008938);
   graph->SetPoint(67,3.12875,3.053710559);
   graph->SetPoint(68,3.13,2.822799704);
   graph->SetPoint(69,3.1325,2.463110582);
   graph->SetPoint(70,3.135,2.204616462);
   graph->SetPoint(71,3.1375,2.01719343);
   graph->SetPoint(72,3.14,1.880154829);
   graph->SetPoint(73,3.145,1.704148034);
   graph->SetPoint(74,3.15,1.605788119);
   graph->SetPoint(75,3.15,1.605788119);
   graph->SetPoint(76,3.17,1.605788119);
   graph->SetPoint(77,3.17,0);
   
   TH1F *Graph_model__Norm[mpsi]1 = new TH1F("Graph_model__Norm[mpsi]1","Projection of model()",100,2.994,3.186);
   Graph_model__Norm[mpsi]1->SetMinimum(0);
   Graph_model__Norm[mpsi]1->SetMaximum(27.91298);
   Graph_model__Norm[mpsi]1->SetDirectory(0);
   Graph_model__Norm[mpsi]1->SetStats(0);
   Graph_model__Norm[mpsi]1->SetMarkerStyle(20);
   Graph_model__Norm[mpsi]1->SetMarkerSize(1.2);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]1);
   
   graph->Draw("l");
   
   TH1D *frame_7d0a800__2 = new TH1D("frame_7d0a800__2","A RooPlot of "mass(mu mu), GeV"",6,3.03,3.15);
   frame_7d0a800__2->SetBinContent(1,38.10579);
   frame_7d0a800__2->SetMinimum(-10);
   frame_7d0a800__2->SetMaximum(40);
   frame_7d0a800__2->SetEntries(1);
   frame_7d0a800__2->SetDirectory(0);
   frame_7d0a800__2->SetStats(0);
   frame_7d0a800__2->SetMarkerStyle(20);
   frame_7d0a800__2->SetMarkerSize(1.2);
   frame_7d0a800__2->GetXaxis()->SetNdivisions(505);
   frame_7d0a800__2->GetXaxis()->SetLabelFont(132);
   frame_7d0a800__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7d0a800__2->GetXaxis()->SetLabelSize(0.05);
   frame_7d0a800__2->GetXaxis()->SetTitleSize(0.06);
   frame_7d0a800__2->GetXaxis()->SetTitleFont(132);
   frame_7d0a800__2->GetYaxis()->SetLabelFont(132);
   frame_7d0a800__2->GetYaxis()->SetLabelSize(0.05);
   frame_7d0a800__2->GetYaxis()->SetTitleSize(0.06);
   frame_7d0a800__2->GetYaxis()->SetTitleFont(42);
   frame_7d0a800__2->GetZaxis()->SetLabelFont(132);
   frame_7d0a800__2->GetZaxis()->SetLabelSize(0.05);
   frame_7d0a800__2->GetZaxis()->SetTitleSize(0.06);
   frame_7d0a800__2->GetZaxis()->SetTitleFont(42);
   frame_7d0a800__2->Draw("AXISSAME");
   TLine *line = new TLine(3.03,0,3.15,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:57:02 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",884,115,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.4742593,-40.37975,0.6224074,149.4937);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_5dd99a0__1 = new TH1D("frame_5dd99a0__1","A RooPlot of "mass(pipipi), GeV"",20,0.495,0.615);
   frame_5dd99a0__1->SetBinContent(1,134.1759);
   frame_5dd99a0__1->SetMinimum(-10);
   frame_5dd99a0__1->SetMaximum(140);
   frame_5dd99a0__1->SetEntries(1);
   frame_5dd99a0__1->SetDirectory(0);
   frame_5dd99a0__1->SetStats(0);
   frame_5dd99a0__1->SetMarkerStyle(20);
   frame_5dd99a0__1->SetMarkerSize(1.2);
   frame_5dd99a0__1->GetXaxis()->SetNdivisions(505);
   frame_5dd99a0__1->GetXaxis()->SetLabelFont(132);
   frame_5dd99a0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_5dd99a0__1->GetXaxis()->SetLabelSize(0.05);
   frame_5dd99a0__1->GetXaxis()->SetTitleSize(0.06);
   frame_5dd99a0__1->GetXaxis()->SetTitleFont(132);
   frame_5dd99a0__1->GetYaxis()->SetLabelFont(132);
   frame_5dd99a0__1->GetYaxis()->SetLabelSize(0.05);
   frame_5dd99a0__1->GetYaxis()->SetTitleSize(0.06);
   frame_5dd99a0__1->GetYaxis()->SetTitleFont(42);
   frame_5dd99a0__1->GetZaxis()->SetLabelFont(132);
   frame_5dd99a0__1->GetZaxis()->SetLabelSize(0.05);
   frame_5dd99a0__1->GetZaxis()->SetTitleSize(0.06);
   frame_5dd99a0__1->GetZaxis()->SetTitleFont(42);
   frame_5dd99a0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__meta");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.498,0);
   grae->SetPointError(0,0.003,0.003,0,0);
   grae->SetPoint(1,0.504,-0.5885344);
   grae->SetPointError(1,0.003,0.003,0.5885344,0.5885344);
   grae->SetPoint(2,0.51,-4.516544);
   grae->SetPointError(2,0.003,0.003,1.596384,1.596384);
   grae->SetPoint(3,0.516,1.571505);
   grae->SetPointError(3,0.003,0.003,2.16485,2.16485);
   grae->SetPoint(4,0.522,7.063459);
   grae->SetPointError(4,0.003,0.003,3.539333,3.539333);
   grae->SetPoint(5,0.528,11.95167);
   grae->SetPointError(5,0.003,0.003,5.524612,5.524612);
   grae->SetPoint(6,0.534,40.45038);
   grae->SetPointError(6,0.003,0.003,7.689627,7.689627);
   grae->SetPoint(7,0.54,93.14407);
   grae->SetPointError(7,0.003,0.003,11.41485,11.41485);
   grae->SetPoint(8,0.546,115.0271);
   grae->SetPointError(8,0.003,0.003,12.46835,12.46835);
   grae->SetPoint(9,0.552,82.86871);
   grae->SetPointError(9,0.003,0.003,11.03171,11.03171);
   grae->SetPoint(10,0.558,75.22971);
   grae->SetPointError(10,0.003,0.003,10.24847,10.24847);
   grae->SetPoint(11,0.564,54.34673);
   grae->SetPointError(11,0.003,0.003,9.17423,9.17423);
   grae->SetPoint(12,0.57,27.23974);
   grae->SetPointError(12,0.003,0.003,7.111127,7.111127);
   grae->SetPoint(13,0.576,11.45481);
   grae->SetPointError(13,0.003,0.003,4.60866,4.60866);
   grae->SetPoint(14,0.582,6.565392);
   grae->SetPointError(14,0.003,0.003,3.837228,3.837228);
   grae->SetPoint(15,0.588,9.304028);
   grae->SetPointError(15,0.003,0.003,3.711389,3.711389);
   grae->SetPoint(16,0.594,3.76931);
   grae->SetPointError(16,0.003,0.003,3.135454,3.135454);
   grae->SetPoint(17,0.6,-1.097846);
   grae->SetPointError(17,0.003,0.003,2.120236,2.120236);
   grae->SetPoint(18,0.606,-1.146368);
   grae->SetPointError(18,0.003,0.003,1.393214,1.393214);
   grae->SetPoint(19,0.612,0.7130186);
   grae->SetPointError(19,0.003,0.003,1.612721,1.612721);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__meta",100,0.483,0.627);
   Graph_h_ds_10101->SetMinimum(-19.47377);
   Graph_h_ds_10101->SetMaximum(140.8563);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(72);
   graph->SetName("model__Norm[meta]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.489,0);
   graph->SetPoint(1,0.489,0.1522936732);
   graph->SetPoint(2,0.495,0.1522936732);
   graph->SetPoint(3,0.501,0.2690948003);
   graph->SetPoint(4,0.507,0.5183484664);
   graph->SetPoint(5,0.513,1.122721576);
   graph->SetPoint(6,0.516,1.752323453);
   graph->SetPoint(7,0.519,2.878307109);
   graph->SetPoint(8,0.5205,3.775113685);
   graph->SetPoint(9,0.522,5.041936858);
   graph->SetPoint(10,0.5235,6.874168129);
   graph->SetPoint(11,0.525,9.365759425);
   graph->SetPoint(12,0.5265,12.52951482);
   graph->SetPoint(13,0.528,16.45863896);
   graph->SetPoint(14,0.5295,21.22863113);
   graph->SetPoint(15,0.53025,23.94482569);
   graph->SetPoint(16,0.531,26.88552187);
   graph->SetPoint(17,0.5325,33.43361668);
   graph->SetPoint(18,0.534,40.82410335);
   graph->SetPoint(19,0.5355,48.9461299);
   graph->SetPoint(20,0.537,57.62201882);
   graph->SetPoint(21,0.54,75.60210997);
   graph->SetPoint(22,0.5415,84.25763235);
   graph->SetPoint(23,0.54225,88.34308715);
   graph->SetPoint(24,0.543,92.20468616);
   graph->SetPoint(25,0.54375,95.79669326);
   graph->SetPoint(26,0.5445,99.0752426);
   graph->SetPoint(27,0.54525,101.9992251);
   graph->SetPoint(28,0.546,104.5311438);
   graph->SetPoint(29,0.54675,106.6379125);
   graph->SetPoint(30,0.5475,108.2915747);
   graph->SetPoint(31,0.54825,109.469921);
   graph->SetPoint(32,0.549,110.1569855);
   graph->SetPoint(33,0.54975,110.3434053);
   graph->SetPoint(34,0.5505,110.0266333);
   graph->SetPoint(35,0.55125,109.210996);
   graph->SetPoint(36,0.552,107.9075951);
   graph->SetPoint(37,0.55275,106.134056);
   graph->SetPoint(38,0.5535,103.9141312);
   graph->SetPoint(39,0.55425,101.2771712);
   graph->SetPoint(40,0.555,98.25747873);
   graph->SetPoint(41,0.55575,94.89356691);
   graph->SetPoint(42,0.5565,91.22734355);
   graph->SetPoint(43,0.558,83.16734729);
   graph->SetPoint(44,0.5595,74.44732163);
   graph->SetPoint(45,0.561,65.43554352);
   graph->SetPoint(46,0.5625,56.47376705);
   graph->SetPoint(47,0.564,47.85730186);
   graph->SetPoint(48,0.5655,39.8244609);
   graph->SetPoint(49,0.56625,36.21736569);
   graph->SetPoint(50,0.567,32.97646187);
   graph->SetPoint(51,0.56775,30.06066184);
   graph->SetPoint(52,0.5685,27.43391664);
   graph->SetPoint(53,0.56925,25.06454679);
   graph->SetPoint(54,0.57,22.92466857);
   graph->SetPoint(55,0.5715,19.2379435);
   graph->SetPoint(56,0.573,16.20950277);
   graph->SetPoint(57,0.5745,13.71061979);
   graph->SetPoint(58,0.576,11.63983806);
   graph->SetPoint(59,0.5775,9.91676759);
   graph->SetPoint(60,0.579,8.477385728);
   graph->SetPoint(61,0.582,6.254782522);
   graph->SetPoint(62,0.585,4.670404971);
   graph->SetPoint(63,0.588,3.526111405);
   graph->SetPoint(64,0.591,2.689594236);
   graph->SetPoint(65,0.597,1.609147757);
   graph->SetPoint(66,0.603,0.9952598575);
   graph->SetPoint(67,0.609,0.6338029695);
   graph->SetPoint(68,0.615,0.4141872092);
   graph->SetPoint(69,0.615,0.4141872092);
   graph->SetPoint(70,0.621,0.4141872092);
   graph->SetPoint(71,0.621,0);
   
   TH1F *Graph_model__Norm[meta]1 = new TH1F("Graph_model__Norm[meta]1","Projection of model()",100,0.4758,0.6342);
   Graph_model__Norm[meta]1->SetMinimum(0);
   Graph_model__Norm[meta]1->SetMaximum(121.3777);
   Graph_model__Norm[meta]1->SetDirectory(0);
   Graph_model__Norm[meta]1->SetStats(0);
   Graph_model__Norm[meta]1->SetMarkerStyle(20);
   Graph_model__Norm[meta]1->SetMarkerSize(1.2);
   Graph_model__Norm[meta]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[meta]1);
   
   graph->Draw("l");
   
   TH1D *frame_5dd99a0__2 = new TH1D("frame_5dd99a0__2","A RooPlot of "mass(pipipi), GeV"",20,0.495,0.615);
   frame_5dd99a0__2->SetBinContent(1,134.1759);
   frame_5dd99a0__2->SetMinimum(-10);
   frame_5dd99a0__2->SetMaximum(140);
   frame_5dd99a0__2->SetEntries(1);
   frame_5dd99a0__2->SetDirectory(0);
   frame_5dd99a0__2->SetStats(0);
   frame_5dd99a0__2->SetMarkerStyle(20);
   frame_5dd99a0__2->SetMarkerSize(1.2);
   frame_5dd99a0__2->GetXaxis()->SetNdivisions(505);
   frame_5dd99a0__2->GetXaxis()->SetLabelFont(132);
   frame_5dd99a0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_5dd99a0__2->GetXaxis()->SetLabelSize(0.05);
   frame_5dd99a0__2->GetXaxis()->SetTitleSize(0.06);
   frame_5dd99a0__2->GetXaxis()->SetTitleFont(132);
   frame_5dd99a0__2->GetYaxis()->SetLabelFont(132);
   frame_5dd99a0__2->GetYaxis()->SetLabelSize(0.05);
   frame_5dd99a0__2->GetYaxis()->SetTitleSize(0.06);
   frame_5dd99a0__2->GetYaxis()->SetTitleFont(42);
   frame_5dd99a0__2->GetZaxis()->SetLabelFont(132);
   frame_5dd99a0__2->GetZaxis()->SetLabelSize(0.05);
   frame_5dd99a0__2->GetZaxis()->SetTitleSize(0.06);
   frame_5dd99a0__2->GetZaxis()->SetTitleFont(42);
   frame_5dd99a0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.495,0,0.615,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 19:58:04 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",873,147,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.4742593,-12.08861,0.6224074,32.21519);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_66bace0__1 = new TH1D("frame_66bace0__1","A RooPlot of "mass(pipipi), GeV"",5,0.495,0.615);
   frame_66bace0__1->SetBinContent(1,31.0241);
   frame_66bace0__1->SetMinimum(-5);
   frame_66bace0__1->SetMaximum(30);
   frame_66bace0__1->SetEntries(1);
   frame_66bace0__1->SetDirectory(0);
   frame_66bace0__1->SetStats(0);
   frame_66bace0__1->SetMarkerStyle(20);
   frame_66bace0__1->SetMarkerSize(1.2);
   frame_66bace0__1->GetXaxis()->SetNdivisions(505);
   frame_66bace0__1->GetXaxis()->SetLabelFont(132);
   frame_66bace0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_66bace0__1->GetXaxis()->SetLabelSize(0.05);
   frame_66bace0__1->GetXaxis()->SetTitleSize(0.06);
   frame_66bace0__1->GetXaxis()->SetTitleFont(132);
   frame_66bace0__1->GetYaxis()->SetLabelFont(132);
   frame_66bace0__1->GetYaxis()->SetLabelSize(0.05);
   frame_66bace0__1->GetYaxis()->SetTitleSize(0.06);
   frame_66bace0__1->GetYaxis()->SetTitleFont(42);
   frame_66bace0__1->GetZaxis()->SetLabelFont(132);
   frame_66bace0__1->GetZaxis()->SetLabelSize(0.05);
   frame_66bace0__1->GetZaxis()->SetTitleSize(0.06);
   frame_66bace0__1->GetZaxis()->SetTitleFont(42);
   frame_66bace0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__meta");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.507,-2.511495);
   grae->SetPointError(0,0.012,0.012,1.758955,1.758955);
   grae->SetPoint(1,0.531,16.95806);
   grae->SetPointError(1,0.012,0.012,8.79387,8.79387);
   grae->SetPoint(2,0.555,18.09925);
   grae->SetPointError(2,0.012,0.012,11.24416,11.24416);
   grae->SetPoint(3,0.579,4.018575);
   grae->SetPointError(3,0.012,0.012,6.533215,6.533215);
   grae->SetPoint(4,0.603,-0.9562036);
   grae->SetPointError(4,0.012,0.012,3.146904,3.146904);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__meta",100,0.483,0.627);
   Graph_h_ds_10101->SetMinimum(-7.631835);
   Graph_h_ds_10101->SetMaximum(32.7048);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(76);
   graph->SetName("model__Norm[meta]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.471,0);
   graph->SetPoint(1,0.471,0.04783500764);
   graph->SetPoint(2,0.495,0.04783500764);
   graph->SetPoint(3,0.507,0.1719115423);
   graph->SetPoint(4,0.51,0.2536631845);
   graph->SetPoint(5,0.513,0.3889567202);
   graph->SetPoint(6,0.516,0.6250284306);
   graph->SetPoint(7,0.5175,0.8091515695);
   graph->SetPoint(8,0.519,1.064810734);
   graph->SetPoint(9,0.5205,1.427549425);
   graph->SetPoint(10,0.522,1.952120812);
   graph->SetPoint(11,0.5235,2.650208499);
   graph->SetPoint(12,0.525,3.532828232);
   graph->SetPoint(13,0.52575,4.051069423);
   graph->SetPoint(14,0.5265,4.624173617);
   graph->SetPoint(15,0.52725,5.254312026);
   graph->SetPoint(16,0.528,5.943125073);
   graph->SetPoint(17,0.52875,6.69161834);
   graph->SetPoint(18,0.5295,7.500060002);
   graph->SetPoint(19,0.53025,8.367882922);
   graph->SetPoint(20,0.531,9.293594832);
   graph->SetPoint(21,0.5325,11.30763708);
   graph->SetPoint(22,0.534,13.50918399);
   graph->SetPoint(23,0.5355,15.8473081);
   graph->SetPoint(24,0.537,18.25370449);
   graph->SetPoint(25,0.5385,20.64503668);
   graph->SetPoint(26,0.54,22.92711616);
   graph->SetPoint(27,0.54075,23.99618719);
   graph->SetPoint(28,0.5415,25.00070947);
   graph->SetPoint(29,0.54225,25.92863819);
   graph->SetPoint(30,0.543,26.76852025);
   graph->SetPoint(31,0.54375,27.50972844);
   graph->SetPoint(32,0.5445,28.14268467);
   graph->SetPoint(33,0.54525,28.65906571);
   graph->SetPoint(34,0.546,29.05198519);
   graph->SetPoint(35,0.54675,29.31614644);
   graph->SetPoint(36,0.5475,29.44796125);
   graph->SetPoint(37,0.54825,29.44563103);
   graph->SetPoint(38,0.549,29.30918763);
   graph->SetPoint(39,0.54975,29.04049259);
   graph->SetPoint(40,0.5505,28.64319492);
   graph->SetPoint(41,0.55125,28.12264862);
   graph->SetPoint(42,0.552,27.4857926);
   graph->SetPoint(43,0.55275,26.74099679);
   graph->SetPoint(44,0.5535,25.89787921);
   graph->SetPoint(45,0.55425,24.96709952);
   graph->SetPoint(46,0.555,23.9601353);
   graph->SetPoint(47,0.5565,21.76624235);
   graph->SetPoint(48,0.558,19.41541975);
   graph->SetPoint(49,0.561,14.62449301);
   graph->SetPoint(50,0.5625,12.34956131);
   graph->SetPoint(51,0.56325,11.27100934);
   graph->SetPoint(52,0.564,10.24863531);
   graph->SetPoint(53,0.56475,9.324758437);
   graph->SetPoint(54,0.5655,8.494234945);
   graph->SetPoint(55,0.56625,7.74663871);
   graph->SetPoint(56,0.567,7.072816359);
   graph->SetPoint(57,0.56775,6.464718986);
   graph->SetPoint(58,0.5685,5.915257786);
   graph->SetPoint(59,0.57,4.967961979);
   graph->SetPoint(60,0.5715,4.189116587);
   graph->SetPoint(61,0.573,3.545913721);
   graph->SetPoint(62,0.5745,3.01246833);
   graph->SetPoint(63,0.576,2.568249421);
   graph->SetPoint(64,0.5775,2.196890283);
   graph->SetPoint(65,0.579,1.885280704);
   graph->SetPoint(66,0.582,1.401131034);
   graph->SetPoint(67,0.585,1.053254233);
   graph->SetPoint(68,0.588,0.8001529038);
   graph->SetPoint(69,0.591,0.6138621761);
   graph->SetPoint(70,0.597,0.3711050033);
   graph->SetPoint(71,0.603,0.2316293949);
   graph->SetPoint(72,0.615,0.09787150291);
   graph->SetPoint(73,0.615,0.09787150291);
   graph->SetPoint(74,0.639,0.09787150291);
   graph->SetPoint(75,0.639,0);
   
   TH1F *Graph_model__Norm[meta]1 = new TH1F("Graph_model__Norm[meta]1","Projection of model()",100,0.4542,0.6558);
   Graph_model__Norm[meta]1->SetMinimum(0);
   Graph_model__Norm[meta]1->SetMaximum(32.39276);
   Graph_model__Norm[meta]1->SetDirectory(0);
   Graph_model__Norm[meta]1->SetStats(0);
   Graph_model__Norm[meta]1->SetMarkerStyle(20);
   Graph_model__Norm[meta]1->SetMarkerSize(1.2);
   Graph_model__Norm[meta]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[meta]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[meta]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[meta]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[meta]1);
   
   graph->Draw("l");
   
   TH1D *frame_66bace0__2 = new TH1D("frame_66bace0__2","A RooPlot of "mass(pipipi), GeV"",5,0.495,0.615);
   frame_66bace0__2->SetBinContent(1,31.0241);
   frame_66bace0__2->SetMinimum(-5);
   frame_66bace0__2->SetMaximum(30);
   frame_66bace0__2->SetEntries(1);
   frame_66bace0__2->SetDirectory(0);
   frame_66bace0__2->SetStats(0);
   frame_66bace0__2->SetMarkerStyle(20);
   frame_66bace0__2->SetMarkerSize(1.2);
   frame_66bace0__2->GetXaxis()->SetNdivisions(505);
   frame_66bace0__2->GetXaxis()->SetLabelFont(132);
   frame_66bace0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_66bace0__2->GetXaxis()->SetLabelSize(0.05);
   frame_66bace0__2->GetXaxis()->SetTitleSize(0.06);
   frame_66bace0__2->GetXaxis()->SetTitleFont(132);
   frame_66bace0__2->GetYaxis()->SetLabelFont(132);
   frame_66bace0__2->GetYaxis()->SetLabelSize(0.05);
   frame_66bace0__2->GetYaxis()->SetTitleSize(0.06);
   frame_66bace0__2->GetYaxis()->SetTitleFont(42);
   frame_66bace0__2->GetZaxis()->SetLabelFont(132);
   frame_66bace0__2->GetZaxis()->SetLabelSize(0.05);
   frame_66bace0__2->GetZaxis()->SetTitleSize(0.06);
   frame_66bace0__2->GetZaxis()->SetTitleFont(42);
   frame_66bace0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.495,0,0.615,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4e.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 20:04:31 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",918,77,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.05425926,-44.43038,0.2024074,170.7595);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_7526cc0__1 = new TH1D("frame_7526cc0__1","A RooPlot of "mass(gam gam), GeV"",20,0.075,0.195);
   frame_7526cc0__1->SetBinContent(1,162.764);
   frame_7526cc0__1->SetMinimum(-10);
   frame_7526cc0__1->SetMaximum(160);
   frame_7526cc0__1->SetEntries(1);
   frame_7526cc0__1->SetDirectory(0);
   frame_7526cc0__1->SetStats(0);
   frame_7526cc0__1->SetMarkerStyle(20);
   frame_7526cc0__1->SetMarkerSize(1.2);
   frame_7526cc0__1->GetXaxis()->SetNdivisions(505);
   frame_7526cc0__1->GetXaxis()->SetLabelFont(132);
   frame_7526cc0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7526cc0__1->GetXaxis()->SetLabelSize(0.05);
   frame_7526cc0__1->GetXaxis()->SetTitleSize(0.06);
   frame_7526cc0__1->GetXaxis()->SetTitleFont(132);
   frame_7526cc0__1->GetYaxis()->SetLabelFont(132);
   frame_7526cc0__1->GetYaxis()->SetLabelSize(0.05);
   frame_7526cc0__1->GetYaxis()->SetTitleSize(0.06);
   frame_7526cc0__1->GetYaxis()->SetTitleFont(42);
   frame_7526cc0__1->GetZaxis()->SetLabelFont(132);
   frame_7526cc0__1->GetZaxis()->SetLabelSize(0.05);
   frame_7526cc0__1->GetZaxis()->SetTitleSize(0.06);
   frame_7526cc0__1->GetZaxis()->SetTitleFont(42);
   frame_7526cc0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpiz");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.078,7.032642);
   grae->SetPointError(0,0.003,0.003,3.979114,3.979114);
   grae->SetPoint(1,0.084,-1.620313);
   grae->SetPointError(1,0.003,0.003,3.126326,3.126326);
   grae->SetPoint(2,0.09,0.7121369);
   grae->SetPointError(2,0.003,0.003,3.357823,3.357823);
   grae->SetPoint(3,0.096,2.32682);
   grae->SetPointError(3,0.003,0.003,3.145228,3.145228);
   grae->SetPoint(4,0.102,14.18728);
   grae->SetPointError(4,0.003,0.003,5.075762,5.075762);
   grae->SetPoint(5,0.108,9.608231);
   grae->SetPointError(5,0.003,0.003,4.758575,4.758575);
   grae->SetPoint(6,0.114,14.91593);
   grae->SetPointError(6,0.003,0.003,5.573342,5.573342);
   grae->SetPoint(7,0.12,33.07658);
   grae->SetPointError(7,0.003,0.003,7.239125,7.239125);
   grae->SetPoint(8,0.126,79.4367);
   grae->SetPointError(8,0.003,0.003,10.44179,10.44179);
   grae->SetPoint(9,0.132,141.4169);
   grae->SetPointError(9,0.003,0.003,13.37037,13.37037);
   grae->SetPoint(10,0.138,102.1379);
   grae->SetPointError(10,0.003,0.003,11.37153,11.37153);
   grae->SetPoint(11,0.144,80.07827);
   grae->SetPointError(11,0.003,0.003,10.21637,10.21637);
   grae->SetPoint(12,0.15,36.45272);
   grae->SetPointError(12,0.003,0.003,7.43169,7.43169);
   grae->SetPoint(13,0.156,20.33939);
   grae->SetPointError(13,0.003,0.003,6.177502,6.177502);
   grae->SetPoint(14,0.162,12.92755);
   grae->SetPointError(14,0.003,0.003,4.835106,4.835106);
   grae->SetPoint(15,0.168,7.521569);
   grae->SetPointError(15,0.003,0.003,4.270163,4.270163);
   grae->SetPoint(16,0.174,2.540875);
   grae->SetPointError(16,0.003,0.003,3.266622,3.266622);
   grae->SetPoint(17,0.18,6.397839);
   grae->SetPointError(17,0.003,0.003,3.415611,3.415611);
   grae->SetPoint(18,0.186,1.963669);
   grae->SetPointError(18,0.003,0.003,2.753155,2.753155);
   grae->SetPoint(19,0.192,0.1956495);
   grae->SetPointError(19,0.003,0.003,2.118252,2.118252);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__mpiz",100,0.063,0.207);
   Graph_h_ds_10101->SetMinimum(-20.70004);
   Graph_h_ds_10101->SetMaximum(170.7407);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(76);
   graph->SetName("model__Norm[mpiz]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.069,0);
   graph->SetPoint(1,0.069,3.408238664);
   graph->SetPoint(2,0.075,3.408238664);
   graph->SetPoint(3,0.081,3.440350983);
   graph->SetPoint(4,0.087,3.502598989);
   graph->SetPoint(5,0.093,3.635285577);
   graph->SetPoint(6,0.099,3.956514704);
   graph->SetPoint(7,0.102,4.290678833);
   graph->SetPoint(8,0.105,4.887506966);
   graph->SetPoint(9,0.108,6.032416495);
   graph->SetPoint(10,0.1095,7.000953792);
   graph->SetPoint(11,0.111,8.439797523);
   graph->SetPoint(12,0.1125,10.64655116);
   graph->SetPoint(13,0.114,13.88845559);
   graph->SetPoint(14,0.11475,15.89577481);
   graph->SetPoint(15,0.1155,18.19037223);
   graph->SetPoint(16,0.11625,20.79281511);
   graph->SetPoint(17,0.117,23.72093843);
   graph->SetPoint(18,0.11775,26.98887262);
   graph->SetPoint(19,0.1185,30.60603267);
   graph->SetPoint(20,0.11925,34.57610404);
   graph->SetPoint(21,0.12,38.89606653);
   graph->SetPoint(22,0.12075,43.555302);
   graph->SetPoint(23,0.1215,48.53483466);
   graph->SetPoint(24,0.12225,53.80675309);
   graph->SetPoint(25,0.123,59.33386143);
   graph->SetPoint(26,0.1245,70.95828329);
   graph->SetPoint(27,0.126,82.9297354);
   graph->SetPoint(28,0.1275,94.64976872);
   graph->SetPoint(29,0.12825,100.2061709);
   graph->SetPoint(30,0.129,105.4441486);
   graph->SetPoint(31,0.12975,110.2777182);
   graph->SetPoint(32,0.1305,114.6244871);
   graph->SetPoint(33,0.13125,118.4079754);
   graph->SetPoint(34,0.132,121.5598468);
   graph->SetPoint(35,0.13275,124.0219592);
   graph->SetPoint(36,0.1335,125.7481468);
   graph->SetPoint(37,0.13425,126.7056599);
   graph->SetPoint(38,0.135,126.876198);
   graph->SetPoint(39,0.13575,126.2564919);
   graph->SetPoint(40,0.1365,124.8584074);
   graph->SetPoint(41,0.13725,122.7085678);
   graph->SetPoint(42,0.138,119.8475107);
   graph->SetPoint(43,0.13875,116.3284167);
   graph->SetPoint(44,0.1395,112.2154661);
   graph->SetPoint(45,0.14025,107.5818939);
   graph->SetPoint(46,0.141,102.507826);
   graph->SetPoint(47,0.14175,97.07798495);
   graph->SetPoint(48,0.1425,91.37935755);
   graph->SetPoint(49,0.144,79.52144725);
   graph->SetPoint(50,0.1455,67.59239326);
   graph->SetPoint(51,0.147,56.16011062);
   graph->SetPoint(52,0.14775,50.7730974);
   graph->SetPoint(53,0.1485,45.72307488);
   graph->SetPoint(54,0.14925,41.24916155);
   graph->SetPoint(55,0.15,37.3037441);
   graph->SetPoint(56,0.15075,33.81795857);
   graph->SetPoint(57,0.1515,30.73272941);
   graph->SetPoint(58,0.15225,27.99726538);
   graph->SetPoint(59,0.153,25.56780346);
   graph->SetPoint(60,0.1545,21.48083352);
   graph->SetPoint(61,0.156,18.22631121);
   graph->SetPoint(62,0.1575,15.61909682);
   graph->SetPoint(63,0.159,13.51853104);
   graph->SetPoint(64,0.1605,11.81699057);
   graph->SetPoint(65,0.162,10.4315746);
   graph->SetPoint(66,0.165,8.366193086);
   graph->SetPoint(67,0.168,6.958766424);
   graph->SetPoint(68,0.171,5.983524946);
   graph->SetPoint(69,0.177,4.80764437);
   graph->SetPoint(70,0.183,4.194602698);
   graph->SetPoint(71,0.189,3.859641875);
   graph->SetPoint(72,0.195,3.669040275);
   graph->SetPoint(73,0.195,3.669040275);
   graph->SetPoint(74,0.201,3.669040275);
   graph->SetPoint(75,0.201,0);
   
   TH1F *Graph_model__Norm[mpiz]1 = new TH1F("Graph_model__Norm[mpiz]1","Projection of model()",100,0.0558,0.2142);
   Graph_model__Norm[mpiz]1->SetMinimum(0);
   Graph_model__Norm[mpiz]1->SetMaximum(139.5638);
   Graph_model__Norm[mpiz]1->SetDirectory(0);
   Graph_model__Norm[mpiz]1->SetStats(0);
   Graph_model__Norm[mpiz]1->SetMarkerStyle(20);
   Graph_model__Norm[mpiz]1->SetMarkerSize(1.2);
   Graph_model__Norm[mpiz]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[mpiz]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[mpiz]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[mpiz]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpiz]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpiz]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[mpiz]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[mpiz]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpiz]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpiz]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpiz]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[mpiz]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpiz]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpiz]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpiz]1);
   
   graph->Draw("l");
   
   TH1D *frame_7526cc0__2 = new TH1D("frame_7526cc0__2","A RooPlot of "mass(gam gam), GeV"",20,0.075,0.195);
   frame_7526cc0__2->SetBinContent(1,162.764);
   frame_7526cc0__2->SetMinimum(-10);
   frame_7526cc0__2->SetMaximum(160);
   frame_7526cc0__2->SetEntries(1);
   frame_7526cc0__2->SetDirectory(0);
   frame_7526cc0__2->SetStats(0);
   frame_7526cc0__2->SetMarkerStyle(20);
   frame_7526cc0__2->SetMarkerSize(1.2);
   frame_7526cc0__2->GetXaxis()->SetNdivisions(505);
   frame_7526cc0__2->GetXaxis()->SetLabelFont(132);
   frame_7526cc0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7526cc0__2->GetXaxis()->SetLabelSize(0.05);
   frame_7526cc0__2->GetXaxis()->SetTitleSize(0.06);
   frame_7526cc0__2->GetXaxis()->SetTitleFont(132);
   frame_7526cc0__2->GetYaxis()->SetLabelFont(132);
   frame_7526cc0__2->GetYaxis()->SetLabelSize(0.05);
   frame_7526cc0__2->GetYaxis()->SetTitleSize(0.06);
   frame_7526cc0__2->GetYaxis()->SetTitleFont(42);
   frame_7526cc0__2->GetZaxis()->SetLabelFont(132);
   frame_7526cc0__2->GetZaxis()->SetLabelSize(0.05);
   frame_7526cc0__2->GetZaxis()->SetTitleSize(0.06);
   frame_7526cc0__2->GetZaxis()->SetTitleFont(42);
   frame_7526cc0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.075,0,0.195,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4f.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 28 20:21:10 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",839,80,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.05425926,-18.10127,0.2024074,32.53165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_684ba90__3 = new TH1D("frame_684ba90__3","A RooPlot of "mass(gam gam), GeV"",6,0.075,0.195);
   frame_684ba90__3->SetBinContent(1,28.77796);
   frame_684ba90__3->SetMinimum(-10);
   frame_684ba90__3->SetMaximum(30);
   frame_684ba90__3->SetEntries(1);
   frame_684ba90__3->SetDirectory(0);
   frame_684ba90__3->SetStats(0);
   frame_684ba90__3->SetMarkerStyle(20);
   frame_684ba90__3->SetMarkerSize(1.2);
   frame_684ba90__3->GetXaxis()->SetNdivisions(505);
   frame_684ba90__3->GetXaxis()->SetLabelFont(132);
   frame_684ba90__3->GetXaxis()->SetLabelOffset(0.015);
   frame_684ba90__3->GetXaxis()->SetLabelSize(0.05);
   frame_684ba90__3->GetXaxis()->SetTitleSize(0.06);
   frame_684ba90__3->GetXaxis()->SetTitleFont(132);
   frame_684ba90__3->GetYaxis()->SetLabelFont(132);
   frame_684ba90__3->GetYaxis()->SetLabelSize(0.05);
   frame_684ba90__3->GetYaxis()->SetTitleSize(0.06);
   frame_684ba90__3->GetYaxis()->SetTitleFont(42);
   frame_684ba90__3->GetZaxis()->SetLabelFont(132);
   frame_684ba90__3->GetZaxis()->SetLabelSize(0.05);
   frame_684ba90__3->GetZaxis()->SetTitleSize(0.06);
   frame_684ba90__3->GetZaxis()->SetTitleFont(42);
   frame_684ba90__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpiz");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.085,-1.892992);
   grae->SetPointError(0,0.01,0.01,5.641322,5.641322);
   grae->SetPoint(1,0.105,4.389764);
   grae->SetPointError(1,0.01,0.01,6.918917,6.918917);
   grae->SetPoint(2,0.125,17.63173);
   grae->SetPointError(2,0.01,0.01,9.417082,9.417082);
   grae->SetPoint(3,0.145,11.05636);
   grae->SetPointError(3,0.01,0.01,8.742341,8.742341);
   grae->SetPoint(4,0.165,5.928684);
   grae->SetPointError(4,0.01,0.01,6.795977,6.795977);
   grae->SetPoint(5,0.185,0.3114818);
   grae->SetPointError(5,0.01,0.01,4.120423,4.120423);
   
   TH1F *Graph_Graph_h_ds_101012 = new TH1F("Graph_Graph_h_ds_101012","Histogram of ds_1010_plot__mpiz",100,0.063,0.207);
   Graph_Graph_h_ds_101012->SetMinimum(-10.99263);
   Graph_Graph_h_ds_101012->SetMaximum(30.50712);
   Graph_Graph_h_ds_101012->SetDirectory(0);
   Graph_Graph_h_ds_101012->SetStats(0);
   Graph_Graph_h_ds_101012->SetMarkerStyle(20);
   Graph_Graph_h_ds_101012->SetMarkerSize(1.2);
   Graph_Graph_h_ds_101012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_101012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_101012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_101012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101012->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_101012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_101012);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(72);
   graph->SetName("model__Norm[mpiz]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.055,0);
   graph->SetPoint(1,0.055,2.773044548);
   graph->SetPoint(2,0.075,2.773044548);
   graph->SetPoint(3,0.085,2.786361837);
   graph->SetPoint(4,0.095,2.832230623);
   graph->SetPoint(5,0.1,2.898903664);
   graph->SetPoint(6,0.1025,2.962230376);
   graph->SetPoint(7,0.105,3.066295809);
   graph->SetPoint(8,0.1075,3.246322405);
   graph->SetPoint(9,0.10875,3.385713026);
   graph->SetPoint(10,0.11,3.578113485);
   graph->SetPoint(11,0.11125,3.845044757);
   graph->SetPoint(12,0.1125,4.184884373);
   graph->SetPoint(13,0.11375,4.604100013);
   graph->SetPoint(14,0.115,5.111983608);
   graph->SetPoint(15,0.11625,5.716037706);
   graph->SetPoint(16,0.1175,6.420987812);
   graph->SetPoint(17,0.11875,7.227761592);
   graph->SetPoint(18,0.12,8.132526549);
   graph->SetPoint(19,0.12125,9.125893636);
   graph->SetPoint(20,0.1225,10.1924);
   graph->SetPoint(21,0.125,12.45228347);
   graph->SetPoint(22,0.12625,13.58556014);
   graph->SetPoint(23,0.1275,14.67398615);
   graph->SetPoint(24,0.12875,15.67949507);
   graph->SetPoint(25,0.129375,16.13928014);
   graph->SetPoint(26,0.13,16.56432593);
   graph->SetPoint(27,0.130625,16.95034221);
   graph->SetPoint(28,0.13125,17.29334905);
   graph->SetPoint(29,0.131875,17.58974489);
   graph->SetPoint(30,0.1325,17.83636946);
   graph->SetPoint(31,0.133125,18.03055987);
   graph->SetPoint(32,0.13375,18.1701984);
   graph->SetPoint(33,0.134375,18.25375097);
   graph->SetPoint(34,0.135,18.28029522);
   graph->SetPoint(35,0.135625,18.24953741);
   graph->SetPoint(36,0.13625,18.16181788);
   graph->SetPoint(37,0.136875,18.01810472);
   graph->SetPoint(38,0.1375,17.81997606);
   graph->SetPoint(39,0.138125,17.56959117);
   graph->SetPoint(40,0.13875,17.26965129);
   graph->SetPoint(41,0.139375,16.92335118);
   graph->SetPoint(42,0.14,16.53432244);
   graph->SetPoint(43,0.140625,16.10657025);
   graph->SetPoint(44,0.14125,15.64440484);
   graph->SetPoint(45,0.1425,14.63516658);
   graph->SetPoint(46,0.14375,13.54442058);
   graph->SetPoint(47,0.145,12.41020184);
   graph->SetPoint(48,0.1475,10.15208928);
   graph->SetPoint(49,0.14875,9.087928018);
   graph->SetPoint(50,0.15,8.10425461);
   graph->SetPoint(51,0.150625,7.669350162);
   graph->SetPoint(52,0.15125,7.274189474);
   graph->SetPoint(53,0.151875,6.914753538);
   graph->SetPoint(54,0.1525,6.587468063);
   graph->SetPoint(55,0.15375,6.016961649);
   graph->SetPoint(56,0.155,5.54110738);
   graph->SetPoint(57,0.15625,5.142681254);
   graph->SetPoint(58,0.1575,4.807859644);
   graph->SetPoint(59,0.15875,4.525497425);
   graph->SetPoint(60,0.16,4.286569698);
   graph->SetPoint(61,0.1625,3.911009982);
   graph->SetPoint(62,0.165,3.637094564);
   graph->SetPoint(63,0.1675,3.4350228);
   graph->SetPoint(64,0.17,3.284361817);
   graph->SetPoint(65,0.175,3.084697455);
   graph->SetPoint(66,0.18,2.967521788);
   graph->SetPoint(67,0.185,2.896534686);
   graph->SetPoint(68,0.195,2.824031355);
   graph->SetPoint(69,0.195,2.824031355);
   graph->SetPoint(70,0.215,2.824031355);
   graph->SetPoint(71,0.215,0);
   
   TH1F *Graph_Graph_model__Norm[mpiz]12 = new TH1F("Graph_Graph_model__Norm[mpiz]12","Projection of model()",100,0.039,0.231);
   Graph_Graph_model__Norm[mpiz]12->SetMinimum(0);
   Graph_Graph_model__Norm[mpiz]12->SetMaximum(20.10832);
   Graph_Graph_model__Norm[mpiz]12->SetDirectory(0);
   Graph_Graph_model__Norm[mpiz]12->SetStats(0);
   Graph_Graph_model__Norm[mpiz]12->SetMarkerStyle(20);
   Graph_Graph_model__Norm[mpiz]12->SetMarkerSize(1.2);
   Graph_Graph_model__Norm[mpiz]12->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model__Norm[mpiz]12->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model__Norm[mpiz]12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model__Norm[mpiz]12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model__Norm[mpiz]12->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model__Norm[mpiz]12->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model__Norm[mpiz]12->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model__Norm[mpiz]12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model__Norm[mpiz]12->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model__Norm[mpiz]12->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model__Norm[mpiz]12->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model__Norm[mpiz]12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model__Norm[mpiz]12->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model__Norm[mpiz]12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model__Norm[mpiz]12);
   
   graph->Draw("l");
   
   TH1D *frame_684ba90__4 = new TH1D("frame_684ba90__4","A RooPlot of "mass(gam gam), GeV"",6,0.075,0.195);
   frame_684ba90__4->SetBinContent(1,28.77796);
   frame_684ba90__4->SetMinimum(-10);
   frame_684ba90__4->SetMaximum(30);
   frame_684ba90__4->SetEntries(1);
   frame_684ba90__4->SetDirectory(0);
   frame_684ba90__4->SetStats(0);
   frame_684ba90__4->SetMarkerStyle(20);
   frame_684ba90__4->SetMarkerSize(1.2);
   frame_684ba90__4->GetXaxis()->SetNdivisions(505);
   frame_684ba90__4->GetXaxis()->SetLabelFont(132);
   frame_684ba90__4->GetXaxis()->SetLabelOffset(0.015);
   frame_684ba90__4->GetXaxis()->SetLabelSize(0.05);
   frame_684ba90__4->GetXaxis()->SetTitleSize(0.06);
   frame_684ba90__4->GetXaxis()->SetTitleFont(132);
   frame_684ba90__4->GetYaxis()->SetLabelFont(132);
   frame_684ba90__4->GetYaxis()->SetLabelSize(0.05);
   frame_684ba90__4->GetYaxis()->SetTitleSize(0.06);
   frame_684ba90__4->GetYaxis()->SetTitleFont(42);
   frame_684ba90__4->GetZaxis()->SetLabelFont(132);
   frame_684ba90__4->GetZaxis()->SetLabelSize(0.05);
   frame_684ba90__4->GetZaxis()->SetTitleSize(0.06);
   frame_684ba90__4->GetZaxis()->SetTitleFont(42);
   frame_684ba90__4->Draw("AXISSAME");
   TLine *line = new TLine(0.075,0,0.195,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5a.C <==
void /afs/cern()
{
//=========Macro generated from canvas: cB/cB
//=========  (Fri Oct 31 20:01:40 2014) by ROOT version6.00/02
   TCanvas *cB = new TCanvas("cB", "cB",0,0,600,500);
   cB->SetHighLightColor(2);
   cB->Range(5.025,-62.5,5.775,562.5);
   cB->SetFillColor(0);
   cB->SetBorderMode(0);
   cB->SetBorderSize(2);
   cB->SetFrameBorderMode(0);
   cB->SetFrameBorderMode(0);
   
   TH1D *frame_1a845a01 = new TH1D("frame_1a845a01","",60,5.1,5.7);
   frame_1a845a01->SetBinContent(1,472.7293);
   frame_1a845a01->SetMaximum(500);
   frame_1a845a01->SetEntries(1);
   frame_1a845a01->SetDirectory(0);
   frame_1a845a01->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_1a845a01->SetLineColor(ci);
   frame_1a845a01->GetXaxis()->SetLabelFont(132);
   frame_1a845a01->GetXaxis()->SetLabelSize(0.05);
   frame_1a845a01->GetXaxis()->SetTitleSize(0.035);
   frame_1a845a01->GetXaxis()->SetTitleFont(42);
   frame_1a845a01->GetYaxis()->SetLabelFont(132);
   frame_1a845a01->GetYaxis()->SetLabelSize(0.05);
   frame_1a845a01->GetYaxis()->SetTitleSize(0.035);
   frame_1a845a01->GetYaxis()->SetTitleFont(42);
   frame_1a845a01->GetZaxis()->SetLabelFont(42);
   frame_1a845a01->GetZaxis()->SetLabelSize(0.035);
   frame_1a845a01->GetZaxis()->SetTitleSize(0.035);
   frame_1a845a01->GetZaxis()->SetTitleFont(42);
   frame_1a845a01->Draw("FUNC");
   
   Double_t h_ds_fx3001[60] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595,
   5.605,
   5.615,
   5.625,
   5.635,
   5.645,
   5.655,
   5.665,
   5.675,
   5.685,
   5.695};
   Double_t h_ds_fy3001[60] = {
   112,
   114,
   81,
   97,
   83,
   84,
   94,
   87,
   89,
   94,
   80,
   90,
   95,
   78,
   87,
   76,
   103,
   100,
   107,
   88,
   82,
   85,
   84,
   96,
   130,
   233,
   429,
   335,
   173,
   106,
   81,
   87,
   60,
   51,
   65,
   75,
   64,
   78,
   68,
   53,
   55,
   47,
   55,
   50,
   49,
   45,
   58,
   47,
   49,
   43,
   42,
   35,
   44,
   31,
   37,
   35,
   36,
   26,
   28,
   31};
   Double_t h_ds_felx3001[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3001[60] = {
   10.09481,
   10.18878,
   8.981384,
   9.831854,
   9.092044,
   9.146873,
   9.678086,
   9.30942,
   9.416226,
   9.678086,
   8.925539,
   9.469177,
   9.729612,
   8.812788,
   9.30942,
   8.698576,
   9.661201,
   9.983255,
   9.856158,
   9.362975,
   9.036884,
   9.201374,
   9.146873,
   9.780867,
   10.91271,
   14.77252,
   20.21835,
   17.80983,
   12.66245,
   9.807764,
   8.981384,
   9.30942,
   7.724317,
   7.117933,
   8.041463,
   8.640903,
   7.979042,
   8.812788,
   8.225883,
   7.257065,
   7.39358,
   6.831172,
   7.39358,
   7.047337,
   6.976026,
   6.683179,
   7.593751,
   6.831172,
   6.976026,
   6.531834,
   6.454831,
   5.887675,
   6.60794,
   5.537565,
   6.055143,
   5.887675,
   5.971996,
   5.066015,
   5.259711,
   5.537565};
   Double_t h_ds_fehx3001[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3001[60] = {
   11.09481,
   11.18878,
   10.03706,
   10.88273,
   10.14705,
   10.20155,
   10.72977,
   10.36314,
   10.46934,
   10.72977,
   9.981567,
   10.522,
   10.78102,
   9.869531,
   10.36314,
   9.756061,
   10.6612,
   11.03336,
   10.85616,
   10.41639,
   10.09222,
   10.25573,
   10.20155,
   10.83201,
   11.91271,
   15.77252,
   21.21835,
   18.80983,
   13.66245,
   10.80776,
   10.03706,
   10.36314,
   8.789023,
   8.188122,
   9.103628,
   9.698771,
   9.041691,
   9.869531,
   9.28666,
   8.325916,
   8.461166,
   7.904289,
   8.461166,
   8.118225,
   8.047634,
   7.757905,
   8.659564,
   7.904289,
   8.047634,
   7.608278,
   7.53218,
   6.97241,
   7.68351,
   6.627601,
   7.137555,
   6.97241,
   7.055545,
   6.164324,
   6.354446,
   6.627601};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_fx3001,h_ds_fy3001,h_ds_felx3001,h_ds_fehx3001,h_ds_fely3001,h_ds_fehy3001);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3001 = new TH1F("Graph_h_ds3001","Histogram of ds_plot__mb",100,5.04,5.76);
   Graph_h_ds3001->SetMinimum(0);
   Graph_h_ds3001->SetMaximum(493.1468);
   Graph_h_ds3001->SetDirectory(0);
   Graph_h_ds3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3001->SetLineColor(ci);
   Graph_h_ds3001->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3001->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3001->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3001->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[mb]_fx1[126] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.255,
   5.26,
   5.2625,
   5.265,
   5.27,
   5.275,
   5.2775,
   5.28,
   5.2825,
   5.285,
   5.29,
   5.295,
   5.2975,
   5.3,
   5.305,
   5.31,
   5.32,
   5.325,
   5.33,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.36,
   5.36125,
   5.361875,
   5.3625,
   5.363125,
   5.36375,
   5.364375,
   5.365,
   5.365625,
   5.36625,
   5.366875,
   5.3675,
   5.368125,
   5.36875,
   5.369375,
   5.37,
   5.370625,
   5.37125,
   5.371875,
   5.3725,
   5.373125,
   5.37375,
   5.375,
   5.38,
   5.38125,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.61,
   5.62,
   5.63,
   5.64,
   5.65,
   5.66,
   5.67,
   5.68,
   5.69,
   5.7,
   5.7,
   5.71,
   5.71};
   Double_t model_Norm[mb]_fy1[126] = {
   0,
   104.0158,
   104.0158,
   101.6931,
   99.50155,
   97.44226,
   95.51601,
   93.72324,
   92.06399,
   90.53784,
   89.144,
   87.88143,
   86.74933,
   85.74824,
   84.88291,
   84.17041,
   83.66827,
   83.60435,
   84.0188,
   85.38378,
   87.0109,
   89.57674,
   96.64666,
   104.0833,
   106.6335,
   107.7604,
   107.246,
   105.1764,
   98.00051,
   90.35664,
   87.49399,
   85.7055,
   83.8669,
   83.16807,
   83.48963,
   84.46197,
   86.29977,
   89.71283,
   92.47813,
   96.45094,
   102.3593,
   106.4222,
   111.5551,
   118.1438,
   126.7595,
   132.0834,
   138.2739,
   145.5206,
   153.6847,
   171.9728,
   192.8419,
   216.1273,
   241.503,
   351.5595,
   376.9194,
   388.597,
   399.4411,
   409.3343,
   418.167,
   425.839,
   432.262,
   437.3607,
   441.0747,
   443.3595,
   444.1873,
   443.5477,
   441.4478,
   437.9122,
   432.9823,
   426.7155,
   419.1845,
   410.4752,
   400.6857,
   389.924,
   378.3062,
   352.9949,
   242.232,
   216.5051,
   192.8284,
   181.8821,
   171.9987,
   163.2736,
   155.5423,
   142.5336,
   132.115,
   123.6714,
   116.7543,
   111.0313,
   106.2527,
   98.81347,
   93.37784,
   89.29534,
   83.6745,
   80.04192,
   75.58934,
   72.76537,
   70.56838,
   68.61835,
   66.75273,
   64.89713,
   63.01732,
   61.09913,
   59.13929,
   57.14078,
   55.11193,
   53.1317,
   51.23591,
   49.41938,
   47.67755,
   46.00639,
   44.40223,
   42.86173,
   41.3818,
   39.95958,
   38.59238,
   37.27769,
   36.01314,
   34.79652,
   33.62571,
   32.49873,
   31.41369,
   30.3688,
   29.36237,
   29.36237,
   29.36237,
   0};
   TGraph *graph = new TGraph(126,model_Norm[mb]_fx1,model_Norm[mb]_fy1);
   graph->SetName("model_Norm[mb]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(57);
   graph->SetLineWidth(4);
   
   TH1F *Graph_model_Norm[mb]1 = new TH1F("Graph_model_Norm[mb]1","Projection of model",126,5.028,5.772);
   Graph_model_Norm[mb]1->SetMinimum(0);
   Graph_model_Norm[mb]1->SetMaximum(488.606);
   Graph_model_Norm[mb]1->SetDirectory(0);
   Graph_model_Norm[mb]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]1->SetLineColor(ci);
   Graph_model_Norm[mb]1->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]1->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]1->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]1->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]1->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]1->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]1->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]1->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]1->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]1->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]1->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fx2[76] = {
   5.25,
   5.251167,
   5.252333,
   5.2535,
   5.254667,
   5.255833,
   5.257,
   5.258167,
   5.259333,
   5.2605,
   5.261083,
   5.261667,
   5.26225,
   5.262833,
   5.264,
   5.265167,
   5.266333,
   5.2675,
   5.268667,
   5.269833,
   5.271,
   5.272167,
   5.273333,
   5.2745,
   5.275083,
   5.275667,
   5.27625,
   5.276833,
   5.277417,
   5.278,
   5.278583,
   5.279167,
   5.27975,
   5.280333,
   5.280917,
   5.2815,
   5.282083,
   5.282667,
   5.28325,
   5.283833,
   5.284417,
   5.285,
   5.285583,
   5.286167,
   5.287333,
   5.2885,
   5.289667,
   5.290833,
   5.292,
   5.293167,
   5.294333,
   5.2955,
   5.296083,
   5.296667,
   5.29725,
   5.297833,
   5.299,
   5.300167,
   5.301333,
   5.3025,
   5.303667,
   5.304833,
   5.306,
   5.307167,
   5.308333,
   5.3095,
   5.310667,
   5.311833,
   5.313,
   5.314167,
   5.315333,
   5.3165,
   5.317667,
   5.318833,
   5.32,
   5.32};
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fy2[76] = {
   0.9588072,
   1.07513,
   1.212364,
   1.375627,
   1.571656,
   1.809455,
   2.101258,
   2.463994,
   2.921583,
   3.508626,
   3.86586,
   4.276549,
   4.75148,
   5.289844,
   6.490456,
   7.853472,
   9.371354,
   11.02801,
   12.79812,
   14.64703,
   16.53129,
   18.40003,
   20.19687,
   21.86271,
   22.62804,
   23.33878,
   23.98822,
   24.57007,
   25.07861,
   25.50874,
   25.8561,
   26.11714,
   26.28916,
   26.37038,
   26.35995,
   26.25798,
   26.06554,
   25.78461,
   25.41809,
   24.96973,
   24.44406,
   23.84632,
   23.18238,
   22.45862,
   20.85926,
   19.10597,
   17.25811,
   15.37346,
   13.5053,
   11.70014,
   9.996133,
   8.422231,
   7.6908,
   7.023997,
   6.431112,
   5.902256,
   5.004506,
   4.277886,
   3.683759,
   3.193459,
   2.785417,
   2.443201,
   2.154148,
   1.908397,
   1.698191,
   1.517376,
   1.361028,
   1.225173,
   1.106587,
   1.002631,
   0.9111335,
   0.8302968,
   0.7586241,
   0.6948627,
   0.6379588,
   0.6379588};
   graph = new TGraph(76,model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fx2,model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fy2);
   graph->SetName("model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2","Projection of model",100,5.243,5.327);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->SetMaximum(28.94362);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]2);
   
   graph->Draw("f");
   
   Double_t model_Norm[mb]_Comp[pdfBcg]_fx3[66] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.26,
   5.27,
   5.28,
   5.29,
   5.3,
   5.31,
   5.32,
   5.33,
   5.34,
   5.35,
   5.36,
   5.37,
   5.38,
   5.39,
   5.4,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.61,
   5.62,
   5.63,
   5.64,
   5.65,
   5.66,
   5.67,
   5.68,
   5.69,
   5.7,
   5.7,
   5.71,
   5.71};
   Double_t model_Norm[mb]_Comp[pdfBcg]_fy3[66] = {
   0,
   101.0392,
   101.0392,
   98.2533,
   95.54424,
   92.90987,
   90.34814,
   87.85704,
   85.43463,
   83.079,
   80.78833,
   78.56082,
   76.39472,
   74.28835,
   72.24005,
   70.24823,
   68.31133,
   66.42784,
   64.59627,
   62.81521,
   61.08325,
   59.39905,
   57.76129,
   56.16868,
   54.61998,
   53.11399,
   51.64952,
   50.22543,
   48.8406,
   47.49395,
   46.18444,
   44.91103,
   43.67273,
   42.46858,
   41.29763,
   40.15896,
   39.05169,
   37.97494,
   36.92789,
   35.90971,
   34.9196,
   33.95678,
   33.02052,
   32.11007,
   31.22472,
   30.36379,
   29.52659,
   28.71248,
   27.92081,
   27.15097,
   26.40236,
   25.67439,
   24.96649,
   24.2781,
   23.6087,
   22.95776,
   22.32476,
   21.70922,
   21.11065,
   20.52858,
   19.96256,
   19.41215,
   18.87691,
   18.87691,
   18.87691,
   0};
   graph = new TGraph(66,model_Norm[mb]_Comp[pdfBcg]_fx3,model_Norm[mb]_Comp[pdfBcg]_fy3);
   graph->SetName("model_Norm[mb]_Comp[pdfBcg]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBcg]3 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBcg]3","Projection of model",100,5.028,5.772);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetMaximum(111.1431);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBcg]3->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBcg]3);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdf1]_fx4[66] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.26,
   5.27,
   5.28,
   5.29,
   5.3,
   5.31,
   5.32,
   5.33,
   5.34,
   5.35,
   5.36,
   5.37,
   5.38,
   5.39,
   5.4,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.61,
   5.62,
   5.63,
   5.64,
   5.65,
   5.66,
   5.67,
   5.68,
   5.69,
   5.7,
   5.7,
   5.71,
   5.71};
   Double_t model_Norm[mb]_Comp[pdf1]_fy4[66] = {
   0,
   2.923402,
   2.923402,
   3.380825,
   3.891645,
   4.458822,
   5.084914,
   5.771963,
   6.521387,
   7.333864,
   8.209226,
   9.146355,
   10.14309,
   11.19616,
   12.30111,
   13.45229,
   14.64281,
   15.86459,
   17.10843,
   18.36402,
   19.62013,
   20.86471,
   22.0851,
   23.26821,
   24.40073,
   25.46944,
   26.46137,
   27.36413,
   28.16615,
   28.85691,
   29.42718,
   29.86923,
   30.17698,
   30.34618,
   30.37447,
   30.26146,
   30.00872,
   29.61977,
   29.09995,
   28.45636,
   27.69765,
   26.83384,
   25.87613,
   24.83661,
   23.72963,
   22.63833,
   21.60154,
   20.61634,
   19.67995,
   18.78976,
   17.94333,
   17.13832,
   16.37254,
   15.64395,
   14.95058,
   14.2906,
   13.66228,
   13.06397,
   12.49413,
   11.9513,
   11.4341,
   10.94122,
   10.47143,
   10.47143,
   10.47143,
   0};
   graph = new TGraph(66,model_Norm[mb]_Comp[pdf1]_fx4,model_Norm[mb]_Comp[pdf1]_fy4);
   graph->SetName("model_Norm[mb]_Comp[pdf1]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdf1]4 = new TH1F("Graph_model_Norm[mb]_Comp[pdf1]4","Projection of model",100,5.028,5.772);
   Graph_model_Norm[mb]_Comp[pdf1]4->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdf1]4->SetMaximum(33.41192);
   Graph_model_Norm[mb]_Comp[pdf1]4->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdf1]4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdf1]4->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdf1]4);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fx5[97] = {
   5.28,
   5.282833,
   5.285667,
   5.2885,
   5.291333,
   5.294167,
   5.297,
   5.299833,
   5.302667,
   5.3055,
   5.308333,
   5.311167,
   5.314,
   5.316833,
   5.319667,
   5.3225,
   5.325333,
   5.328167,
   5.331,
   5.333833,
   5.336667,
   5.3395,
   5.340917,
   5.342333,
   5.34375,
   5.345167,
   5.346583,
   5.347292,
   5.348,
   5.348708,
   5.349417,
   5.350125,
   5.350833,
   5.351542,
   5.35225,
   5.352958,
   5.353667,
   5.355083,
   5.3565,
   5.359333,
   5.36075,
   5.361458,
   5.362167,
   5.362875,
   5.363583,
   5.364292,
   5.365,
   5.365708,
   5.366417,
   5.367125,
   5.367833,
   5.368542,
   5.36925,
   5.369958,
   5.370667,
   5.371375,
   5.372083,
   5.372792,
   5.3735,
   5.374208,
   5.374917,
   5.376333,
   5.379167,
   5.380583,
   5.382,
   5.382708,
   5.383417,
   5.384125,
   5.384833,
   5.385542,
   5.38625,
   5.387667,
   5.389083,
   5.3905,
   5.391917,
   5.393333,
   5.396167,
   5.399,
   5.401833,
   5.404667,
   5.4075,
   5.410333,
   5.413167,
   5.416,
   5.418833,
   5.421667,
   5.4245,
   5.427333,
   5.430167,
   5.433,
   5.435833,
   5.438667,
   5.4415,
   5.444333,
   5.447167,
   5.45,
   5.45};
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fy5[97] = {
   0.7519871,
   0.8190865,
   0.8949389,
   0.9810748,
   1.079367,
   1.192121,
   1.322207,
   1.473218,
   1.649712,
   1.857518,
   2.104191,
   2.399643,
   2.757072,
   3.19433,
   3.736,
   4.416622,
   5.285843,
   6.416922,
   7.921262,
   9.974388,
   12.8647,
   17.09068,
   19.96473,
   23.56948,
   28.16351,
   34.12707,
   42.03619,
   46.98432,
   52.79425,
   59.66987,
   67.8752,
   77.21062,
   87.38046,
   98.38365,
   110.2054,
   122.8158,
   136.1686,
   164.8302,
   195.4708,
   258.481,
   288.2241,
   302.0218,
   314.86,
   326.5638,
   336.9691,
   345.9262,
   353.3037,
   358.9917,
   362.9041,
   364.9814,
   365.1918,
   363.532,
   360.0274,
   354.7317,
   347.7249,
   339.1118,
   329.0193,
   317.5932,
   304.9948,
   291.397,
   276.9804,
   246.4286,
   183.4137,
   153.4371,
   125.7519,
   112.9701,
   101.1083,
   90.75352,
   81.74805,
   73.88072,
   66.97861,
   55.52447,
   46.51112,
   39.32574,
   33.53051,
   28.80709,
   21.69437,
   16.72067,
   13.14317,
   10.50717,
   8.524099,
   7.004906,
   5.822357,
   4.888731,
   4.142255,
   3.538599,
   3.045406,
   2.638692,
   2.300436,
   2.016918,
   1.777579,
   1.574197,
   1.400315,
   1.250812,
   1.121591,
   1.009351,
   1.009351};
   graph = new TGraph(97,model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fx5,model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fy5);
   graph->SetName("model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5","Projection of model",100,5.263,5.467);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->SetMaximum(401.6358);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]5);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3002[60] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595,
   5.605,
   5.615,
   5.625,
   5.635,
   5.645,
   5.655,
   5.665,
   5.675,
   5.685,
   5.695};
   Double_t h_ds_fy3002[60] = {
   112,
   114,
   81,
   97,
   83,
   84,
   94,
   87,
   89,
   94,
   80,
   90,
   95,
   78,
   87,
   76,
   103,
   100,
   107,
   88,
   82,
   85,
   84,
   96,
   130,
   233,
   429,
   335,
   173,
   106,
   81,
   87,
   60,
   51,
   65,
   75,
   64,
   78,
   68,
   53,
   55,
   47,
   55,
   50,
   49,
   45,
   58,
   47,
   49,
   43,
   42,
   35,
   44,
   31,
   37,
   35,
   36,
   26,
   28,
   31};
   Double_t h_ds_felx3002[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3002[60] = {
   10.09481,
   10.18878,
   8.981384,
   9.831854,
   9.092044,
   9.146873,
   9.678086,
   9.30942,
   9.416226,
   9.678086,
   8.925539,
   9.469177,
   9.729612,
   8.812788,
   9.30942,
   8.698576,
   9.661201,
   9.983255,
   9.856158,
   9.362975,
   9.036884,
   9.201374,
   9.146873,
   9.780867,
   10.91271,
   14.77252,
   20.21835,
   17.80983,
   12.66245,
   9.807764,
   8.981384,
   9.30942,
   7.724317,
   7.117933,
   8.041463,
   8.640903,
   7.979042,
   8.812788,
   8.225883,
   7.257065,
   7.39358,
   6.831172,
   7.39358,
   7.047337,
   6.976026,
   6.683179,
   7.593751,
   6.831172,
   6.976026,
   6.531834,
   6.454831,
   5.887675,
   6.60794,
   5.537565,
   6.055143,
   5.887675,
   5.971996,
   5.066015,
   5.259711,
   5.537565};
   Double_t h_ds_fehx3002[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3002[60] = {
   11.09481,
   11.18878,
   10.03706,
   10.88273,
   10.14705,
   10.20155,
   10.72977,
   10.36314,
   10.46934,
   10.72977,
   9.981567,
   10.522,
   10.78102,
   9.869531,
   10.36314,
   9.756061,
   10.6612,
   11.03336,
   10.85616,
   10.41639,
   10.09222,
   10.25573,
   10.20155,
   10.83201,
   11.91271,
   15.77252,
   21.21835,
   18.80983,
   13.66245,
   10.80776,
   10.03706,
   10.36314,
   8.789023,
   8.188122,
   9.103628,
   9.698771,
   9.041691,
   9.869531,
   9.28666,
   8.325916,
   8.461166,
   7.904289,
   8.461166,
   8.118225,
   8.047634,
   7.757905,
   8.659564,
   7.904289,
   8.047634,
   7.608278,
   7.53218,
   6.97241,
   7.68351,
   6.627601,
   7.137555,
   6.97241,
   7.055545,
   6.164324,
   6.354446,
   6.627601};
   grae = new TGraphAsymmErrors(60,h_ds_fx3002,h_ds_fy3002,h_ds_felx3002,h_ds_fehx3002,h_ds_fely3002,h_ds_fehy3002);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3002 = new TH1F("Graph_h_ds3002","Histogram of ds_plot__mb",100,5.04,5.76);
   Graph_h_ds3002->SetMinimum(0);
   Graph_h_ds3002->SetMaximum(493.1468);
   Graph_h_ds3002->SetDirectory(0);
   Graph_h_ds3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3002->SetLineColor(ci);
   Graph_h_ds3002->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3002->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3002->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3002->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3002->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3002->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3002->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3002->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3002->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3002->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3002->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3002);
   
   grae->Draw("p");
   
   TH1D *frame_1a845a02 = new TH1D("frame_1a845a02","",60,5.1,5.7);
   frame_1a845a02->SetBinContent(1,472.7293);
   frame_1a845a02->SetMaximum(500);
   frame_1a845a02->SetEntries(1);
   frame_1a845a02->SetDirectory(0);
   frame_1a845a02->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_1a845a02->SetLineColor(ci);
   frame_1a845a02->GetXaxis()->SetLabelFont(132);
   frame_1a845a02->GetXaxis()->SetLabelSize(0.05);
   frame_1a845a02->GetXaxis()->SetTitleSize(0.035);
   frame_1a845a02->GetXaxis()->SetTitleFont(42);
   frame_1a845a02->GetYaxis()->SetLabelFont(132);
   frame_1a845a02->GetYaxis()->SetLabelSize(0.05);
   frame_1a845a02->GetYaxis()->SetTitleSize(0.035);
   frame_1a845a02->GetYaxis()->SetTitleFont(42);
   frame_1a845a02->GetZaxis()->SetLabelFont(42);
   frame_1a845a02->GetZaxis()->SetLabelSize(0.035);
   frame_1a845a02->GetZaxis()->SetTitleSize(0.035);
   frame_1a845a02->GetZaxis()->SetTitleFont(42);
   frame_1a845a02->Draw("AXISSAME");
   cB->Modified();
   cB->cd();
   cB->SetSelected(cB);
}


==> figs/Fig5b.C <==
void /afs/cern()
{
//=========Macro generated from canvas: cB/cB
//=========  (Fri Oct 31 19:52:07 2014) by ROOT version6.00/02
   TCanvas *cB = new TCanvas("cB", "cB",0,0,600,500);
   cB->SetHighLightColor(2);
   cB->Range(5.025,-3.75,5.775,33.75);
   cB->SetFillColor(0);
   cB->SetBorderMode(0);
   cB->SetBorderSize(2);
   cB->SetFrameBorderMode(0);
   cB->SetFrameBorderMode(0);
   
   TH1D *frame_a10fe3d05 = new TH1D("frame_a10fe3d05","",60,5.1,5.7);
   frame_a10fe3d05->SetBinContent(1,26.82385);
   frame_a10fe3d05->SetMaximum(30);
   frame_a10fe3d05->SetEntries(1);
   frame_a10fe3d05->SetDirectory(0);
   frame_a10fe3d05->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_a10fe3d05->SetLineColor(ci);
   frame_a10fe3d05->GetXaxis()->SetLabelFont(132);
   frame_a10fe3d05->GetXaxis()->SetLabelSize(0.05);
   frame_a10fe3d05->GetXaxis()->SetTitleSize(0.035);
   frame_a10fe3d05->GetXaxis()->SetTitleFont(42);
   frame_a10fe3d05->GetYaxis()->SetLabelFont(132);
   frame_a10fe3d05->GetYaxis()->SetLabelSize(0.05);
   frame_a10fe3d05->GetYaxis()->SetTitleSize(0.035);
   frame_a10fe3d05->GetYaxis()->SetTitleFont(42);
   frame_a10fe3d05->GetZaxis()->SetLabelFont(42);
   frame_a10fe3d05->GetZaxis()->SetLabelSize(0.035);
   frame_a10fe3d05->GetZaxis()->SetTitleSize(0.035);
   frame_a10fe3d05->GetZaxis()->SetTitleFont(42);
   frame_a10fe3d05->Draw("FUNC");
   
   Double_t h_ds_fx3005[60] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595,
   5.605,
   5.615,
   5.625,
   5.635,
   5.645,
   5.655,
   5.665,
   5.675,
   5.685,
   5.695};
   Double_t h_ds_fy3005[60] = {
   3,
   11,
   8,
   2,
   3,
   4,
   2,
   5,
   6,
   4,
   4,
   3,
   3,
   4,
   3,
   3,
   6,
   8,
   9,
   2,
   8,
   4,
   6,
   7,
   7,
   12,
   20,
   15,
   7,
   2,
   8,
   4,
   1,
   4,
   2,
   7,
   3,
   6,
   2,
   2,
   4,
   2,
   3,
   5,
   3,
   8,
   4,
   2,
   3,
   8,
   2,
   5,
   2,
   3,
   3,
   2,
   1,
   2,
   1,
   1};
   Double_t h_ds_felx3005[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3005[60] = {
   1.632705,
   3.265579,
   2.768386,
   1.291815,
   1.632705,
   1.914339,
   1.291815,
   2.159691,
   2.379931,
   1.914339,
   1.914339,
   1.632705,
   1.632705,
   1.914339,
   1.632705,
   1.632705,
   2.379931,
   2.768386,
   2.943461,
   1.291815,
   2.768386,
   1.914339,
   2.379931,
   2.58147,
   2.58147,
   3.415266,
   4.434448,
   3.82938,
   2.58147,
   1.291815,
   2.768386,
   1.914339,
   0.8272462,
   1.914339,
   1.291815,
   2.58147,
   1.632705,
   2.379931,
   1.291815,
   1.291815,
   1.914339,
   1.291815,
   1.632705,
   2.159691,
   1.632705,
   2.768386,
   1.914339,
   1.291815,
   1.632705,
   2.768386,
   1.291815,
   2.159691,
   1.291815,
   1.632705,
   1.632705,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462};
   Double_t h_ds_fehx3005[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3005[60] = {
   2.918186,
   4.416521,
   3.945142,
   2.63786,
   2.918186,
   3.162753,
   2.63786,
   3.382473,
   3.583642,
   3.162753,
   3.162753,
   2.918186,
   2.918186,
   3.162753,
   2.918186,
   2.918186,
   3.583642,
   3.945142,
   4.110204,
   2.63786,
   3.945142,
   3.162753,
   3.583642,
   3.770281,
   3.770281,
   4.559819,
   5.546519,
   4.958738,
   3.770281,
   2.63786,
   3.945142,
   3.162753,
   2.299527,
   3.162753,
   2.63786,
   3.770281,
   2.918186,
   3.583642,
   2.63786,
   2.63786,
   3.162753,
   2.63786,
   2.918186,
   3.382473,
   2.918186,
   3.945142,
   3.162753,
   2.63786,
   2.918186,
   3.945142,
   2.63786,
   3.382473,
   2.63786,
   2.918186,
   2.918186,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_fx3005,h_ds_fy3005,h_ds_felx3005,h_ds_fehx3005,h_ds_fely3005,h_ds_fehy3005);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3005 = new TH1F("Graph_h_ds3005","Histogram of ds_plot__mb",100,5.04,5.76);
   Graph_h_ds3005->SetMinimum(0);
   Graph_h_ds3005->SetMaximum(28.0839);
   Graph_h_ds3005->SetDirectory(0);
   Graph_h_ds3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3005->SetLineColor(ci);
   Graph_h_ds3005->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3005->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3005->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3005->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3005->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3005->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3005->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3005->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3005->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3005->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3005->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3005);
   
   grae->Draw("p");
   
   Double_t model_Norm[mb]_fx11[145] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.255,
   5.26,
   5.2625,
   5.26375,
   5.265,
   5.26625,
   5.2675,
   5.26875,
   5.27,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.29375,
   5.295,
   5.2975,
   5.3,
   5.305,
   5.31,
   5.32,
   5.33,
   5.335,
   5.34,
   5.3425,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351875,
   5.3525,
   5.353125,
   5.35375,
   5.354375,
   5.355,
   5.355625,
   5.35625,
   5.3575,
   5.36,
   5.360625,
   5.36125,
   5.361875,
   5.3625,
   5.363125,
   5.36375,
   5.364375,
   5.365,
   5.365625,
   5.36625,
   5.366875,
   5.3675,
   5.368125,
   5.36875,
   5.369375,
   5.37,
   5.370625,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.375625,
   5.37625,
   5.376875,
   5.3775,
   5.378125,
   5.37875,
   5.379375,
   5.38,
   5.380625,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.4,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.61,
   5.62,
   5.63,
   5.64,
   5.65,
   5.66,
   5.67,
   5.68,
   5.69,
   5.7,
   5.7,
   5.71,
   5.71};
   Double_t model_Norm[mb]_fy11[145] = {
   0,
   4.647669,
   4.647669,
   4.612685,
   4.581676,
   4.554763,
   4.532043,
   4.513587,
   4.499434,
   4.489597,
   4.484062,
   4.482807,
   4.485833,
   4.49324,
   4.505422,
   4.523621,
   4.551855,
   4.60629,
   4.664715,
   4.801126,
   4.962181,
   5.105374,
   5.319852,
   5.590375,
   5.916386,
   6.294168,
   6.713906,
   7.607867,
   8.032841,
   8.405305,
   8.697573,
   8.886547,
   8.956761,
   8.9025,
   8.728594,
   8.44975,
   8.088527,
   7.672356,
   6.789054,
   6.371915,
   5.995613,
   5.681643,
   5.455301,
   5.290487,
   5.167931,
   5.003944,
   4.905073,
   4.803983,
   4.763961,
   4.759931,
   4.826233,
   4.904728,
   5.058204,
   5.19492,
   5.414871,
   5.578807,
   5.801929,
   6.116594,
   6.324779,
   6.580802,
   6.900565,
   7.305573,
   7.779987,
   8.312293,
   8.904024,
   9.555588,
   10.26608,
   11.03309,
   11.8526,
   12.71884,
   14.55959,
   18.35884,
   19.25231,
   20.09252,
   20.86401,
   21.55203,
   22.14298,
   22.62484,
   22.98761,
   23.22363,
   23.32785,
   23.29801,
   23.13474,
   22.8415,
   22.4245,
   21.89244,
   21.25623,
   20.52863,
   19.72379,
   18.85682,
   16.99887,
   15.07725,
   13.20205,
   12.31047,
   11.46153,
   10.66201,
   9.917132,
   9.264534,
   8.713783,
   8.245733,
   7.845394,
   7.50092,
   7.202865,
   6.717075,
   6.342787,
   6.049554,
   5.816371,
   5.628428,
   5.348558,
   5.154263,
   5.014176,
   4.829382,
   4.634361,
   4.523809,
   4.439652,
   4.363262,
   4.287569,
   4.209661,
   4.128362,
   4.043317,
   3.954602,
   3.862536,
   3.767583,
   3.670293,
   3.571265,
   3.471122,
   3.370487,
   3.269972,
   3.170158,
   3.071594,
   2.97555,
   2.884972,
   2.799684,
   2.719251,
   2.643281,
   2.571417,
   2.503336,
   2.438744,
   2.377373,
   2.31898,
   2.263343,
   2.210259,
   2.210259,
   2.210259,
   0};
   TGraph *graph = new TGraph(145,model_Norm[mb]_fx11,model_Norm[mb]_fy11);
   graph->SetName("model_Norm[mb]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(57);
   graph->SetLineWidth(4);
   
   TH1F *Graph_model_Norm[mb]11 = new TH1F("Graph_model_Norm[mb]11","Projection of model",145,5.028,5.772);
   Graph_model_Norm[mb]11->SetMinimum(0);
   Graph_model_Norm[mb]11->SetMaximum(25.66063);
   Graph_model_Norm[mb]11->SetDirectory(0);
   Graph_model_Norm[mb]11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]11->SetLineColor(ci);
   Graph_model_Norm[mb]11->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]11->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]11->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]11->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]11->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]11->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]11->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]11->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]11->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]11->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]11->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]11);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fx12[82] = {
   5.25,
   5.251167,
   5.252333,
   5.2535,
   5.254667,
   5.255833,
   5.257,
   5.258167,
   5.259333,
   5.2605,
   5.261667,
   5.26225,
   5.262833,
   5.263417,
   5.264,
   5.264583,
   5.265167,
   5.26575,
   5.266333,
   5.266917,
   5.2675,
   5.268083,
   5.268667,
   5.269833,
   5.271,
   5.272167,
   5.273333,
   5.273917,
   5.2745,
   5.275083,
   5.275667,
   5.27625,
   5.276833,
   5.277417,
   5.278,
   5.278583,
   5.279167,
   5.27975,
   5.280333,
   5.280917,
   5.2815,
   5.282083,
   5.282667,
   5.28325,
   5.283833,
   5.285,
   5.286167,
   5.287333,
   5.2885,
   5.289083,
   5.289667,
   5.29025,
   5.290833,
   5.291417,
   5.292,
   5.292583,
   5.293167,
   5.29375,
   5.294333,
   5.2955,
   5.296667,
   5.297833,
   5.299,
   5.300167,
   5.301333,
   5.3025,
   5.303667,
   5.304833,
   5.306,
   5.307167,
   5.308333,
   5.3095,
   5.310667,
   5.311833,
   5.313,
   5.314167,
   5.315333,
   5.3165,
   5.317667,
   5.318833,
   5.32,
   5.32};
   Double_t model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fy12[82] = {
   0.07087447,
   0.07911751,
   0.08889995,
   0.1006322,
   0.1148718,
   0.1323909,
   0.1542853,
   0.1821506,
   0.2183852,
   0.2667289,
   0.3332788,
   0.3763949,
   0.4285306,
   0.4924017,
   0.571832,
   0.667907,
   0.7754873,
   0.8947815,
   1.025989,
   1.169102,
   1.32387,
   1.48978,
   1.666029,
   2.044814,
   2.447708,
   2.85759,
   3.253678,
   3.439436,
   3.61313,
   3.771929,
   3.913155,
   4.034356,
   4.133377,
   4.208422,
   4.258114,
   4.281528,
   4.278229,
   4.248276,
   4.19223,
   4.111129,
   4.006458,
   3.880108,
   3.734312,
   3.571585,
   3.394649,
   3.009634,
   2.602357,
   2.194595,
   1.804997,
   1.621671,
   1.447881,
   1.284655,
   1.135481,
   1.007867,
   0.8986505,
   0.8046359,
   0.72327,
   0.652497,
   0.5906495,
   0.4885227,
   0.4086127,
   0.3451973,
   0.2942346,
   0.2528145,
   0.2188062,
   0.1906246,
   0.1670747,
   0.1472434,
   0.1304256,
   0.1160704,
   0.1037435,
   0.09309929,
   0.08386046,
   0.07580273,
   0.06874341,
   0.06253269,
   0.0570469,
   0.05218339,
   0.04785647,
   0.04399419,
   0.04053588,
   0.04053588};
   graph = new TGraph(82,model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fx12,model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]_fy12);
   graph->SetName("model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12","Projection of model",100,5.243,5.327);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->SetMaximum(4.705628);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBd]_Range[5.250000_5.320000]12);
   
   graph->Draw("f");
   
   Double_t model_Norm[mb]_Comp[pdfBcg]_fx13[66] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.26,
   5.27,
   5.28,
   5.29,
   5.3,
   5.31,
   5.32,
   5.33,
   5.34,
   5.35,
   5.36,
   5.37,
   5.38,
   5.39,
   5.4,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.61,
   5.62,
   5.63,
   5.64,
   5.65,
   5.66,
   5.67,
   5.68,
   5.69,
   5.7,
   5.7,
   5.71,
   5.71};
   Double_t model_Norm[mb]_Comp[pdfBcg]_fy13[66] = {
   0,
   4.448649,
   4.448649,
   4.384824,
   4.321914,
   4.259907,
   4.19879,
   4.138549,
   4.079173,
   4.020649,
   3.962964,
   3.906107,
   3.850065,
   3.794828,
   3.740383,
   3.686719,
   3.633826,
   3.581691,
   3.530304,
   3.479654,
   3.429731,
   3.380524,
   3.332023,
   3.284218,
   3.237099,
   3.190656,
   3.14488,
   3.09976,
   3.055287,
   3.011452,
   2.968247,
   2.925661,
   2.883686,
   2.842314,
   2.801535,
   2.761341,
   2.721723,
   2.682674,
   2.644186,
   2.606249,
   2.568857,
   2.532001,
   2.495674,
   2.459869,
   2.424577,
   2.389791,
   2.355504,
   2.32171,
   2.2884,
   2.255568,
   2.223207,
   2.19131,
   2.159871,
   2.128883,
   2.09834,
   2.068235,
   2.038562,
   2.009314,
   1.980486,
   1.952072,
   1.924065,
   1.896461,
   1.869252,
   1.869252,
   1.869252,
   0};
   graph = new TGraph(66,model_Norm[mb]_Comp[pdfBcg]_fx13,model_Norm[mb]_Comp[pdfBcg]_fy13);
   graph->SetName("model_Norm[mb]_Comp[pdfBcg]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBcg]13 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBcg]13","Projection of model",100,5.028,5.772);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->SetMaximum(4.893514);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBcg]13->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBcg]13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBcg]13);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdf1]_fx14[66] = {
   5.09,
   5.09,
   5.1,
   5.11,
   5.12,
   5.13,
   5.14,
   5.15,
   5.16,
   5.17,
   5.18,
   5.19,
   5.2,
   5.21,
   5.22,
   5.23,
   5.24,
   5.25,
   5.26,
   5.27,
   5.28,
   5.29,
   5.3,
   5.31,
   5.32,
   5.33,
   5.34,
   5.35,
   5.36,
   5.37,
   5.38,
   5.39,
   5.4,
   5.41,
   5.42,
   5.43,
   5.44,
   5.45,
   5.46,
   5.47,
   5.48,
   5.49,
   5.5,
   5.51,
   5.52,
   5.53,
   5.54,
   5.55,
   5.56,
   5.57,
   5.58,
   5.59,
   5.6,
   5.61,
   5.62,
   5.63,
   5.64,
   5.65,
   5.66,
   5.67,
   5.68,
   5.69,
   5.7,
   5.7,
   5.71,
   5.71};
   Double_t model_Norm[mb]_Comp[pdf1]_fy14[66] = {
   0,
   0.1954462,
   0.1954462,
   0.2239449,
   0.2554489,
   0.2900788,
   0.3279269,
   0.3690516,
   0.413472,
   0.4611628,
   0.5120489,
   0.5660017,
   0.622835,
   0.6823031,
   0.744099,
   0.8078545,
   0.8731414,
   0.9394748,
   1.006317,
   1.073083,
   1.13915,
   1.203865,
   1.266553,
   1.326534,
   1.383127,
   1.435671,
   1.483532,
   1.526118,
   1.562889,
   1.593372,
   1.617168,
   1.633964,
   1.643534,
   1.64575,
   1.640583,
   1.628102,
   1.608474,
   1.58196,
   1.54891,
   1.509752,
   1.464989,
   1.415181,
   1.360939,
   1.30291,
   1.241765,
   1.178184,
   1.112848,
   1.046425,
   0.9795554,
   0.9128492,
   0.8468727,
   0.7829143,
   0.7239342,
   0.669768,
   0.6199931,
   0.5742264,
   0.5321205,
   0.4933603,
   0.4576597,
   0.4247589,
   0.3944214,
   0.3664324,
   0.3405961,
   0.3405961,
   0.3405961,
   0};
   graph = new TGraph(66,model_Norm[mb]_Comp[pdf1]_fx14,model_Norm[mb]_Comp[pdf1]_fy14);
   graph->SetName("model_Norm[mb]_Comp[pdf1]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdf1]14 = new TH1F("Graph_model_Norm[mb]_Comp[pdf1]14","Projection of model",100,5.028,5.772);
   Graph_model_Norm[mb]_Comp[pdf1]14->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdf1]14->SetMaximum(1.810325);
   Graph_model_Norm[mb]_Comp[pdf1]14->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdf1]14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdf1]14->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdf1]14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdf1]14);
   
   graph->Draw("l");
   
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fx15[103] = {
   5.28,
   5.282833,
   5.285667,
   5.2885,
   5.291333,
   5.294167,
   5.297,
   5.299833,
   5.302667,
   5.3055,
   5.308333,
   5.311167,
   5.314,
   5.316833,
   5.319667,
   5.3225,
   5.325333,
   5.328167,
   5.331,
   5.333833,
   5.336667,
   5.3395,
   5.342333,
   5.345167,
   5.346583,
   5.348,
   5.348708,
   5.349417,
   5.350125,
   5.350833,
   5.351542,
   5.35225,
   5.352958,
   5.353667,
   5.354375,
   5.355083,
   5.355792,
   5.3565,
   5.357917,
   5.359333,
   5.360042,
   5.36075,
   5.361458,
   5.362167,
   5.362875,
   5.363583,
   5.363938,
   5.364292,
   5.364646,
   5.365,
   5.365354,
   5.365708,
   5.366062,
   5.366417,
   5.366771,
   5.367125,
   5.367479,
   5.367833,
   5.368542,
   5.36925,
   5.369958,
   5.370667,
   5.371375,
   5.372083,
   5.3735,
   5.374917,
   5.375625,
   5.376333,
   5.377042,
   5.37775,
   5.378458,
   5.379167,
   5.379875,
   5.380583,
   5.381292,
   5.382,
   5.383417,
   5.384833,
   5.38625,
   5.387667,
   5.3905,
   5.393333,
   5.396167,
   5.399,
   5.401833,
   5.404667,
   5.4075,
   5.410333,
   5.413167,
   5.416,
   5.418833,
   5.421667,
   5.4245,
   5.427333,
   5.430167,
   5.433,
   5.435833,
   5.438667,
   5.4415,
   5.444333,
   5.447167,
   5.45,
   5.45};
   Double_t model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fy15[103] = {
   0.02420573,
   0.02601571,
   0.02803825,
   0.03030814,
   0.03286759,
   0.03576823,
   0.03907381,
   0.04286369,
   0.04723775,
   0.05232305,
   0.05828333,
   0.06533241,
   0.07375384,
   0.08393017,
   0.0963876,
   0.111866,
   0.1314326,
   0.1566727,
   0.1900245,
   0.2353971,
   0.2993825,
   0.3938188,
   0.5417509,
   0.7931225,
   0.9908561,
   1.273793,
   1.463472,
   1.69931,
   1.997677,
   2.38292,
   2.876663,
   3.44769,
   4.094134,
   4.817155,
   5.615829,
   6.48682,
   7.424112,
   8.418833,
   10.53054,
   12.69487,
   13.74704,
   14.74975,
   15.68033,
   16.51658,
   17.23772,
   17.82519,
   18.06381,
   18.26346,
   18.4228,
   18.54074,
   18.61645,
   18.64942,
   18.63943,
   18.58654,
   18.49112,
   18.35382,
   18.17559,
   17.95763,
   17.4087,
   16.72162,
   15.91421,
   15.00674,
   14.02111,
   12.97996,
   10.82029,
   8.693273,
   7.685066,
   6.731419,
   5.841983,
   5.031014,
   4.352024,
   3.789734,
   3.320134,
   2.924901,
   2.589893,
   2.304072,
   1.846983,
   1.503063,
   1.239375,
   1.033842,
   0.7410545,
   0.5490388,
   0.4179438,
   0.3254206,
   0.2582753,
   0.2083773,
   0.1705301,
   0.1413076,
   0.1183886,
   0.1001625,
   0.08548811,
   0.07354146,
   0.06371766,
   0.05556579,
   0.04874508,
   0.0429948,
   0.03811311,
   0.03394217,
   0.03035732,
   0.02725921,
   0.02456805,
   0.02221921,
   0.02221921};
   graph = new TGraph(103,model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fx15,model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]_fy15);
   graph->SetName("model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15 = new TH1F("Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15","Projection of model",103,5.263,5.467);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->SetMinimum(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->SetMaximum(20.51214);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->SetDirectory(0);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->SetLineColor(ci);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[mb]_Comp[pdfBs]_Range[5.280000_5.450000]15);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3006[60] = {
   5.105,
   5.115,
   5.125,
   5.135,
   5.145,
   5.155,
   5.165,
   5.175,
   5.185,
   5.195,
   5.205,
   5.215,
   5.225,
   5.235,
   5.245,
   5.255,
   5.265,
   5.275,
   5.285,
   5.295,
   5.305,
   5.315,
   5.325,
   5.335,
   5.345,
   5.355,
   5.365,
   5.375,
   5.385,
   5.395,
   5.405,
   5.415,
   5.425,
   5.435,
   5.445,
   5.455,
   5.465,
   5.475,
   5.485,
   5.495,
   5.505,
   5.515,
   5.525,
   5.535,
   5.545,
   5.555,
   5.565,
   5.575,
   5.585,
   5.595,
   5.605,
   5.615,
   5.625,
   5.635,
   5.645,
   5.655,
   5.665,
   5.675,
   5.685,
   5.695};
   Double_t h_ds_fy3006[60] = {
   3,
   11,
   8,
   2,
   3,
   4,
   2,
   5,
   6,
   4,
   4,
   3,
   3,
   4,
   3,
   3,
   6,
   8,
   9,
   2,
   8,
   4,
   6,
   7,
   7,
   12,
   20,
   15,
   7,
   2,
   8,
   4,
   1,
   4,
   2,
   7,
   3,
   6,
   2,
   2,
   4,
   2,
   3,
   5,
   3,
   8,
   4,
   2,
   3,
   8,
   2,
   5,
   2,
   3,
   3,
   2,
   1,
   2,
   1,
   1};
   Double_t h_ds_felx3006[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fely3006[60] = {
   1.632705,
   3.265579,
   2.768386,
   1.291815,
   1.632705,
   1.914339,
   1.291815,
   2.159691,
   2.379931,
   1.914339,
   1.914339,
   1.632705,
   1.632705,
   1.914339,
   1.632705,
   1.632705,
   2.379931,
   2.768386,
   2.943461,
   1.291815,
   2.768386,
   1.914339,
   2.379931,
   2.58147,
   2.58147,
   3.415266,
   4.434448,
   3.82938,
   2.58147,
   1.291815,
   2.768386,
   1.914339,
   0.8272462,
   1.914339,
   1.291815,
   2.58147,
   1.632705,
   2.379931,
   1.291815,
   1.291815,
   1.914339,
   1.291815,
   1.632705,
   2.159691,
   1.632705,
   2.768386,
   1.914339,
   1.291815,
   1.632705,
   2.768386,
   1.291815,
   2.159691,
   1.291815,
   1.632705,
   1.632705,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462};
   Double_t h_ds_fehx3006[60] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_fehy3006[60] = {
   2.918186,
   4.416521,
   3.945142,
   2.63786,
   2.918186,
   3.162753,
   2.63786,
   3.382473,
   3.583642,
   3.162753,
   3.162753,
   2.918186,
   2.918186,
   3.162753,
   2.918186,
   2.918186,
   3.583642,
   3.945142,
   4.110204,
   2.63786,
   3.945142,
   3.162753,
   3.583642,
   3.770281,
   3.770281,
   4.559819,
   5.546519,
   4.958738,
   3.770281,
   2.63786,
   3.945142,
   3.162753,
   2.299527,
   3.162753,
   2.63786,
   3.770281,
   2.918186,
   3.583642,
   2.63786,
   2.63786,
   3.162753,
   2.63786,
   2.918186,
   3.382473,
   2.918186,
   3.945142,
   3.162753,
   2.63786,
   2.918186,
   3.945142,
   2.63786,
   3.382473,
   2.63786,
   2.918186,
   2.918186,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.299527};
   grae = new TGraphAsymmErrors(60,h_ds_fx3006,h_ds_fy3006,h_ds_felx3006,h_ds_fehx3006,h_ds_fely3006,h_ds_fehy3006);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_ds3006 = new TH1F("Graph_h_ds3006","Histogram of ds_plot__mb",100,5.04,5.76);
   Graph_h_ds3006->SetMinimum(0);
   Graph_h_ds3006->SetMaximum(28.0839);
   Graph_h_ds3006->SetDirectory(0);
   Graph_h_ds3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds3006->SetLineColor(ci);
   Graph_h_ds3006->GetXaxis()->SetLabelFont(42);
   Graph_h_ds3006->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds3006->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds3006->GetXaxis()->SetTitleFont(42);
   Graph_h_ds3006->GetYaxis()->SetLabelFont(42);
   Graph_h_ds3006->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds3006->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds3006->GetYaxis()->SetTitleFont(42);
   Graph_h_ds3006->GetZaxis()->SetLabelFont(42);
   Graph_h_ds3006->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds3006->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds3006);
   
   grae->Draw("p");
   
   TH1D *frame_a10fe3d06 = new TH1D("frame_a10fe3d06","",60,5.1,5.7);
   frame_a10fe3d06->SetBinContent(1,26.82385);
   frame_a10fe3d06->SetMaximum(30);
   frame_a10fe3d06->SetEntries(1);
   frame_a10fe3d06->SetDirectory(0);
   frame_a10fe3d06->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_a10fe3d06->SetLineColor(ci);
   frame_a10fe3d06->GetXaxis()->SetLabelFont(132);
   frame_a10fe3d06->GetXaxis()->SetLabelSize(0.05);
   frame_a10fe3d06->GetXaxis()->SetTitleSize(0.035);
   frame_a10fe3d06->GetXaxis()->SetTitleFont(42);
   frame_a10fe3d06->GetYaxis()->SetLabelFont(132);
   frame_a10fe3d06->GetYaxis()->SetLabelSize(0.05);
   frame_a10fe3d06->GetYaxis()->SetTitleSize(0.035);
   frame_a10fe3d06->GetYaxis()->SetTitleFont(42);
   frame_a10fe3d06->GetZaxis()->SetLabelFont(42);
   frame_a10fe3d06->GetZaxis()->SetLabelSize(0.035);
   frame_a10fe3d06->GetZaxis()->SetTitleSize(0.035);
   frame_a10fe3d06->GetZaxis()->SetTitleFont(42);
   frame_a10fe3d06->Draw("AXISSAME");
   cB->Modified();
   cB->cd();
   cB->SetSelected(cB);
}


==> figs/Fig6a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep 29 00:44:37 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",899,136,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.019259,-60.50633,3.167407,192.6582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_6692160__3 = new TH1D("frame_6692160__3","A RooPlot of "mass(mu+mu-), GeV"",24,3.04,3.16);
   frame_6692160__3->SetBinContent(1,171.8198);
   frame_6692160__3->SetMinimum(-20);
   frame_6692160__3->SetMaximum(180);
   frame_6692160__3->SetEntries(1);
   frame_6692160__3->SetDirectory(0);
   frame_6692160__3->SetStats(0);
   frame_6692160__3->SetMarkerStyle(20);
   frame_6692160__3->SetMarkerSize(1.2);
   frame_6692160__3->GetXaxis()->SetNdivisions(505);
   frame_6692160__3->GetXaxis()->SetLabelFont(132);
   frame_6692160__3->GetXaxis()->SetLabelOffset(0.015);
   frame_6692160__3->GetXaxis()->SetLabelSize(0.05);
   frame_6692160__3->GetXaxis()->SetTitleSize(0.06);
   frame_6692160__3->GetXaxis()->SetTitleFont(132);
   frame_6692160__3->GetYaxis()->SetLabelFont(132);
   frame_6692160__3->GetYaxis()->SetLabelSize(0.05);
   frame_6692160__3->GetYaxis()->SetTitleSize(0.06);
   frame_6692160__3->GetYaxis()->SetTitleFont(42);
   frame_6692160__3->GetZaxis()->SetLabelFont(132);
   frame_6692160__3->GetZaxis()->SetLabelSize(0.05);
   frame_6692160__3->GetZaxis()->SetTitleSize(0.06);
   frame_6692160__3->GetZaxis()->SetTitleFont(42);
   frame_6692160__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(24);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,3.0425,0.3982751);
   grae->SetPointError(0,0.0025,0.0025,1.576608,1.576608);
   grae->SetPoint(1,3.0475,1.490334);
   grae->SetPointError(1,0.0025,0.0025,2.535379,2.535379);
   grae->SetPoint(2,3.0525,14.1487);
   grae->SetPointError(2,0.0025,0.0025,4.98014,4.98014);
   grae->SetPoint(3,3.0575,7.718969);
   grae->SetPointError(3,0.0025,0.0025,3.970353,3.970353);
   grae->SetPoint(4,3.0625,10.965);
   grae->SetPointError(4,0.0025,0.0025,5.482879,5.482879);
   grae->SetPoint(5,3.0675,24.50892);
   grae->SetPointError(5,0.0025,0.0025,6.978127,6.978127);
   grae->SetPoint(6,3.0725,49.17475);
   grae->SetPointError(6,0.0025,0.0025,9.939594,9.939594);
   grae->SetPoint(7,3.0775,74.38966);
   grae->SetPointError(7,0.0025,0.0025,12.24616,12.24616);
   grae->SetPoint(8,3.0825,93.84049);
   grae->SetPointError(8,0.0025,0.0025,13.74214,13.74214);
   grae->SetPoint(9,3.0875,78.90836);
   grae->SetPointError(9,0.0025,0.0025,15.86625,15.86625);
   grae->SetPoint(10,3.0925,145.4578);
   grae->SetPointError(10,0.0025,0.0025,17.72739,17.72739);
   grae->SetPoint(11,3.0975,137.4927);
   grae->SetPointError(11,0.0025,0.0025,17.66491,17.66491);
   grae->SetPoint(12,3.1025,116.484);
   grae->SetPointError(12,0.0025,0.0025,17.00545,17.00545);
   grae->SetPoint(13,3.1075,93.5388);
   grae->SetPointError(13,0.0025,0.0025,14.48067,14.48067);
   grae->SetPoint(14,3.1125,52.73545);
   grae->SetPointError(14,0.0025,0.0025,11.44598,11.44598);
   grae->SetPoint(15,3.1175,45.38334);
   grae->SetPointError(15,0.0025,0.0025,9.1519,9.1519);
   grae->SetPoint(16,3.1225,16.98161);
   grae->SetPointError(16,0.0025,0.0025,5.987138,5.987138);
   grae->SetPoint(17,3.1275,7.054495);
   grae->SetPointError(17,0.0025,0.0025,4.456569,4.456569);
   grae->SetPoint(18,3.1325,-6.988691);
   grae->SetPointError(18,0.0025,0.0025,2.518254,2.518254);
   grae->SetPoint(19,3.1375,3.800423);
   grae->SetPointError(19,0.0025,0.0025,2.926927,2.926927);
   grae->SetPoint(20,3.1425,4.87689);
   grae->SetPointError(20,0.0025,0.0025,2.989354,2.989354);
   grae->SetPoint(21,3.1475,2.065566);
   grae->SetPointError(21,0.0025,0.0025,1.799781,1.799781);
   grae->SetPoint(22,3.1525,2.093492);
   grae->SetPointError(22,0.0025,0.0025,1.896221,1.896221);
   grae->SetPoint(23,3.1575,0.2929989);
   grae->SetPointError(23,0.0025,0.0025,1.304317,1.304317);
   
   TH1F *Graph_Graph_h_ds_101012 = new TH1F("Graph_Graph_h_ds_101012","Histogram of ds_1010_plot__mpsi",100,3.028,3.172);
   Graph_Graph_h_ds_101012->SetMinimum(-26.77615);
   Graph_Graph_h_ds_101012->SetMaximum(180.4544);
   Graph_Graph_h_ds_101012->SetDirectory(0);
   Graph_Graph_h_ds_101012->SetStats(0);
   Graph_Graph_h_ds_101012->SetMarkerStyle(20);
   Graph_Graph_h_ds_101012->SetMarkerSize(1.2);
   Graph_Graph_h_ds_101012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_101012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_101012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_101012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101012->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_101012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_101012);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(69);
   graph->SetName("model__Norm[mpsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,3.035,0);
   graph->SetPoint(1,3.035,3.996270037);
   graph->SetPoint(2,3.04,3.996270037);
   graph->SetPoint(3,3.045,4.914579546);
   graph->SetPoint(4,3.05,6.227155978);
   graph->SetPoint(5,3.055,8.205633791);
   graph->SetPoint(6,3.0575,9.59956475);
   graph->SetPoint(7,3.06,11.41016998);
   graph->SetPoint(8,3.0625,13.82703306);
   graph->SetPoint(9,3.06375,15.35347763);
   graph->SetPoint(10,3.065,17.16359612);
   graph->SetPoint(11,3.06625,19.3341793);
   graph->SetPoint(12,3.0675,21.97032138);
   graph->SetPoint(13,3.06875,25.21908247);
   graph->SetPoint(14,3.07,29.29158725);
   graph->SetPoint(15,3.07125,34.14217432);
   graph->SetPoint(16,3.0725,39.4795381);
   graph->SetPoint(17,3.07375,45.28607926);
   graph->SetPoint(18,3.075,51.53001369);
   graph->SetPoint(19,3.07625,58.16365716);
   graph->SetPoint(20,3.0775,65.12287872);
   graph->SetPoint(21,3.08,79.68053911);
   graph->SetPoint(22,3.0825,94.38246331);
   graph->SetPoint(23,3.08375,101.4789018);
   graph->SetPoint(24,3.085,108.2268103);
   graph->SetPoint(25,3.08625,114.4899851);
   graph->SetPoint(26,3.0875,120.1358976);
   graph->SetPoint(27,3.08875,125.0403156);
   graph->SetPoint(28,3.09,129.0918287);
   graph->SetPoint(29,3.09125,132.1960473);
   graph->SetPoint(30,3.0925,134.2792554);
   graph->SetPoint(31,3.093125,134.9213311);
   graph->SetPoint(32,3.09375,135.2913199);
   graph->SetPoint(33,3.094375,135.3869691);
   graph->SetPoint(34,3.095,135.2076958);
   graph->SetPoint(35,3.095625,134.7545925);
   graph->SetPoint(36,3.09625,134.030416);
   graph->SetPoint(37,3.0975,131.7880087);
   graph->SetPoint(38,3.09875,128.5343484);
   graph->SetPoint(39,3.1,124.3465051);
   graph->SetPoint(40,3.10125,119.3217096);
   graph->SetPoint(41,3.1025,113.5736049);
   graph->SetPoint(42,3.10375,107.2279823);
   graph->SetPoint(43,3.105,100.4182273);
   graph->SetPoint(44,3.11,71.21884193);
   graph->SetPoint(45,3.1125,57.13152502);
   graph->SetPoint(46,3.11375,50.55345156);
   graph->SetPoint(47,3.115,44.37339673);
   graph->SetPoint(48,3.11625,38.63657575);
   graph->SetPoint(49,3.1175,33.37243634);
   graph->SetPoint(50,3.11875,28.59580926);
   graph->SetPoint(51,3.12,24.30845615);
   graph->SetPoint(52,3.12125,20.50089073);
   graph->SetPoint(53,3.1225,17.25223101);
   graph->SetPoint(54,3.12375,14.59109813);
   graph->SetPoint(55,3.125,12.39967637);
   graph->SetPoint(56,3.12625,10.58569812);
   graph->SetPoint(57,3.1275,9.076771137);
   graph->SetPoint(58,3.13,6.757197115);
   graph->SetPoint(59,3.1325,5.109663504);
   graph->SetPoint(60,3.135,3.920884937);
   graph->SetPoint(61,3.14,2.405325273);
   graph->SetPoint(62,3.145,1.553056003);
   graph->SetPoint(63,3.15,1.052551693);
   graph->SetPoint(64,3.155,0.7474676598);
   graph->SetPoint(65,3.16,0.5553849687);
   graph->SetPoint(66,3.16,0.5553849687);
   graph->SetPoint(67,3.165,0.5553849687);
   graph->SetPoint(68,3.165,0);
   
   TH1F *Graph_Graph_model__Norm[mpsi]12 = new TH1F("Graph_Graph_model__Norm[mpsi]12","Projection of model()",100,3.022,3.178);
   Graph_Graph_model__Norm[mpsi]12->SetMinimum(0);
   Graph_Graph_model__Norm[mpsi]12->SetMaximum(148.9257);
   Graph_Graph_model__Norm[mpsi]12->SetDirectory(0);
   Graph_Graph_model__Norm[mpsi]12->SetStats(0);
   Graph_Graph_model__Norm[mpsi]12->SetMarkerStyle(20);
   Graph_Graph_model__Norm[mpsi]12->SetMarkerSize(1.2);
   Graph_Graph_model__Norm[mpsi]12->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model__Norm[mpsi]12->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model__Norm[mpsi]12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model__Norm[mpsi]12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model__Norm[mpsi]12->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model__Norm[mpsi]12->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model__Norm[mpsi]12->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model__Norm[mpsi]12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model__Norm[mpsi]12->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model__Norm[mpsi]12->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model__Norm[mpsi]12->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model__Norm[mpsi]12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model__Norm[mpsi]12->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model__Norm[mpsi]12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model__Norm[mpsi]12);
   
   graph->Draw("l");
   
   TH1D *frame_6692160__4 = new TH1D("frame_6692160__4","A RooPlot of "mass(mu+mu-), GeV"",24,3.04,3.16);
   frame_6692160__4->SetBinContent(1,171.8198);
   frame_6692160__4->SetMinimum(-20);
   frame_6692160__4->SetMaximum(180);
   frame_6692160__4->SetEntries(1);
   frame_6692160__4->SetDirectory(0);
   frame_6692160__4->SetStats(0);
   frame_6692160__4->SetMarkerStyle(20);
   frame_6692160__4->SetMarkerSize(1.2);
   frame_6692160__4->GetXaxis()->SetNdivisions(505);
   frame_6692160__4->GetXaxis()->SetLabelFont(132);
   frame_6692160__4->GetXaxis()->SetLabelOffset(0.015);
   frame_6692160__4->GetXaxis()->SetLabelSize(0.05);
   frame_6692160__4->GetXaxis()->SetTitleSize(0.06);
   frame_6692160__4->GetXaxis()->SetTitleFont(132);
   frame_6692160__4->GetYaxis()->SetLabelFont(132);
   frame_6692160__4->GetYaxis()->SetLabelSize(0.05);
   frame_6692160__4->GetYaxis()->SetTitleSize(0.06);
   frame_6692160__4->GetYaxis()->SetTitleFont(42);
   frame_6692160__4->GetZaxis()->SetLabelFont(132);
   frame_6692160__4->GetZaxis()->SetLabelSize(0.05);
   frame_6692160__4->GetZaxis()->SetTitleSize(0.06);
   frame_6692160__4->GetZaxis()->SetTitleFont(42);
   frame_6692160__4->Draw("AXISSAME");
   TLine *line = new TLine(3.04,0,3.16,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep 29 00:45:47 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",876,120,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.614752,-11.07595,3.744381,26.89873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_66b6b10__1 = new TH1D("frame_66b6b10__1","A RooPlot of "mass(mu+mu-), GeV"",7,3.6329,3.7379);
   frame_66b6b10__1->SetBinContent(1,24.13837);
   frame_66b6b10__1->SetMinimum(-5);
   frame_66b6b10__1->SetMaximum(25);
   frame_66b6b10__1->SetEntries(1);
   frame_66b6b10__1->SetDirectory(0);
   frame_66b6b10__1->SetStats(0);
   frame_66b6b10__1->SetMarkerStyle(20);
   frame_66b6b10__1->SetMarkerSize(1.2);
   frame_66b6b10__1->GetXaxis()->SetNdivisions(505);
   frame_66b6b10__1->GetXaxis()->SetLabelFont(132);
   frame_66b6b10__1->GetXaxis()->SetLabelOffset(0.015);
   frame_66b6b10__1->GetXaxis()->SetLabelSize(0.05);
   frame_66b6b10__1->GetXaxis()->SetTitleSize(0.06);
   frame_66b6b10__1->GetXaxis()->SetTitleFont(132);
   frame_66b6b10__1->GetYaxis()->SetLabelFont(132);
   frame_66b6b10__1->GetYaxis()->SetLabelSize(0.05);
   frame_66b6b10__1->GetYaxis()->SetTitleSize(0.06);
   frame_66b6b10__1->GetYaxis()->SetTitleFont(42);
   frame_66b6b10__1->GetZaxis()->SetLabelFont(132);
   frame_66b6b10__1->GetZaxis()->SetLabelSize(0.05);
   frame_66b6b10__1->GetZaxis()->SetTitleSize(0.06);
   frame_66b6b10__1->GetZaxis()->SetTitleFont(42);
   frame_66b6b10__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(7);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,3.6404,-0.1385763);
   grae->SetPointError(0,0.0075,0.0075,0.1165563,0.1165563);
   grae->SetPoint(1,3.6554,-1.823185);
   grae->SetPointError(1,0.0075,0.0075,2.1656,2.1656);
   grae->SetPoint(2,3.6704,16.23327);
   grae->SetPointError(2,0.0075,0.0075,5.263734,5.263734);
   grae->SetPoint(3,3.6854,16.83108);
   grae->SetPointError(3,0.0075,0.0075,5.967901,5.967901);
   grae->SetPoint(4,3.7004,3.341639);
   grae->SetPointError(4,0.0075,0.0075,4.340073,4.340073);
   grae->SetPoint(5,3.7154,0.8393918);
   grae->SetPointError(5,0.0075,0.0075,2.548597,2.548597);
   grae->SetPoint(6,3.7304,2.310216);
   grae->SetPointError(6,0.0075,0.0075,1.824052,1.824052);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__mpsi",100,3.6224,3.7484);
   Graph_h_ds_10101->SetMinimum(-6.667561);
   Graph_h_ds_10101->SetMaximum(25.47775);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(72);
   graph->SetName("model__Norm[mpsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,3.6179,0);
   graph->SetPoint(1,3.6179,0.6840771235);
   graph->SetPoint(2,3.6329,0.6840771235);
   graph->SetPoint(3,3.63665,0.7762999021);
   graph->SetPoint(4,3.6404,0.8968294125);
   graph->SetPoint(5,3.64415,1.05809633);
   graph->SetPoint(6,3.6479,1.27999898);
   graph->SetPoint(7,3.649775,1.423319941);
   graph->SetPoint(8,3.65165,1.595897584);
   graph->SetPoint(9,3.653525,1.806000935);
   graph->SetPoint(10,3.6554,2.064975164);
   graph->SetPoint(11,3.657275,2.388701712);
   graph->SetPoint(12,3.65915,2.799925405);
   graph->SetPoint(13,3.6600875,3.04822822);
   graph->SetPoint(14,3.661025,3.332084639);
   graph->SetPoint(15,3.6619625,3.658410107);
   graph->SetPoint(16,3.6629,4.035853278);
   graph->SetPoint(17,3.6638375,4.46471313);
   graph->SetPoint(18,3.664775,4.922621324);
   graph->SetPoint(19,3.66665,5.916030946);
   graph->SetPoint(20,3.668525,6.998629722);
   graph->SetPoint(21,3.6704,8.145986932);
   graph->SetPoint(22,3.67415,10.49812761);
   graph->SetPoint(23,3.676025,11.61901255);
   graph->SetPoint(24,3.6769625,12.14546085);
   graph->SetPoint(25,3.6779,12.64140785);
   graph->SetPoint(26,3.6788375,13.10113948);
   graph->SetPoint(27,3.679775,13.51920364);
   graph->SetPoint(28,3.6807125,13.89051732);
   graph->SetPoint(29,3.68165,14.21046919);
   graph->SetPoint(30,3.6825875,14.47501474);
   graph->SetPoint(31,3.683525,14.68076135);
   graph->SetPoint(32,3.6844625,14.82504066);
   graph->SetPoint(33,3.6854,14.90596614);
   graph->SetPoint(34,3.6863375,14.9224742);
   graph->SetPoint(35,3.687275,14.87434738);
   graph->SetPoint(36,3.6882125,14.76221915);
   graph->SetPoint(37,3.68915,14.58756007);
   graph->SetPoint(38,3.6900875,14.35264564);
   graph->SetPoint(39,3.691025,14.06050696);
   graph->SetPoint(40,3.6919625,13.71486572);
   graph->SetPoint(41,3.6929,13.32005524);
   graph->SetPoint(42,3.6938375,12.88093022);
   graph->SetPoint(43,3.694775,12.40276753);
   graph->SetPoint(44,3.6957125,11.89116109);
   graph->SetPoint(45,3.69665,11.35191361);
   graph->SetPoint(46,3.698525,10.21410255);
   graph->SetPoint(47,3.7004,9.035898349);
   graph->SetPoint(48,3.702275,7.860755918);
   graph->SetPoint(49,3.70415,6.726546263);
   graph->SetPoint(50,3.706025,5.663843082);
   graph->SetPoint(51,3.7079,4.695035761);
   graph->SetPoint(52,3.7088375,4.25056343);
   graph->SetPoint(53,3.709775,3.834232138);
   graph->SetPoint(54,3.7107125,3.446606083);
   graph->SetPoint(55,3.71165,3.091966482);
   graph->SetPoint(56,3.7125875,2.778797013);
   graph->SetPoint(57,3.713525,2.502462563);
   graph->SetPoint(58,3.7144625,2.25831469);
   graph->SetPoint(59,3.7154,2.042330659);
   graph->SetPoint(60,3.717275,1.681368909);
   graph->SetPoint(61,3.71915,1.396833488);
   graph->SetPoint(62,3.721025,1.171499849);
   graph->SetPoint(63,3.7229,0.9922523224);
   graph->SetPoint(64,3.724775,0.8490516614);
   graph->SetPoint(65,3.72665,0.7341747204);
   graph->SetPoint(66,3.7304,0.5668446768);
   graph->SetPoint(67,3.73415,0.4566957001);
   graph->SetPoint(68,3.7379,0.3831555769);
   graph->SetPoint(69,3.7379,0.3831555769);
   graph->SetPoint(70,3.7529,0.3831555769);
   graph->SetPoint(71,3.7529,0);
   
   TH1F *Graph_model__Norm[mpsi]1 = new TH1F("Graph_model__Norm[mpsi]1","Projection of model()",100,3.6044,3.7664);
   Graph_model__Norm[mpsi]1->SetMinimum(0);
   Graph_model__Norm[mpsi]1->SetMaximum(16.41472);
   Graph_model__Norm[mpsi]1->SetDirectory(0);
   Graph_model__Norm[mpsi]1->SetStats(0);
   Graph_model__Norm[mpsi]1->SetMarkerStyle(20);
   Graph_model__Norm[mpsi]1->SetMarkerSize(1.2);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[mpsi]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]1);
   
   graph->Draw("l");
   
   TH1D *frame_66b6b10__2 = new TH1D("frame_66b6b10__2","A RooPlot of "mass(mu+mu-), GeV"",7,3.6329,3.7379);
   frame_66b6b10__2->SetBinContent(1,24.13837);
   frame_66b6b10__2->SetMinimum(-5);
   frame_66b6b10__2->SetMaximum(25);
   frame_66b6b10__2->SetEntries(1);
   frame_66b6b10__2->SetDirectory(0);
   frame_66b6b10__2->SetStats(0);
   frame_66b6b10__2->SetMarkerStyle(20);
   frame_66b6b10__2->SetMarkerSize(1.2);
   frame_66b6b10__2->GetXaxis()->SetNdivisions(505);
   frame_66b6b10__2->GetXaxis()->SetLabelFont(132);
   frame_66b6b10__2->GetXaxis()->SetLabelOffset(0.015);
   frame_66b6b10__2->GetXaxis()->SetLabelSize(0.05);
   frame_66b6b10__2->GetXaxis()->SetTitleSize(0.06);
   frame_66b6b10__2->GetXaxis()->SetTitleFont(132);
   frame_66b6b10__2->GetYaxis()->SetLabelFont(132);
   frame_66b6b10__2->GetYaxis()->SetLabelSize(0.05);
   frame_66b6b10__2->GetYaxis()->SetTitleSize(0.06);
   frame_66b6b10__2->GetYaxis()->SetTitleFont(42);
   frame_66b6b10__2->GetZaxis()->SetLabelFont(132);
   frame_66b6b10__2->GetZaxis()->SetLabelSize(0.05);
   frame_66b6b10__2->GetZaxis()->SetTitleSize(0.06);
   frame_66b6b10__2->GetZaxis()->SetTitleFont(42);
   frame_66b6b10__2->Draw("AXISSAME");
   TLine *line = new TLine(3.6329,0,3.7379,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep 29 00:24:12 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",228,148,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.8805309,-52.40506,1.041025,150.1266);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_7df6f30__1 = new TH1D("frame_7df6f30__1","A RooPlot of "mass(pi pi gam), GeV"",52,0.903,1.033);
   frame_7df6f30__1->SetBinContent(1,130.8929);
   frame_7df6f30__1->SetMinimum(-20);
   frame_7df6f30__1->SetMaximum(140);
   frame_7df6f30__1->SetEntries(1);
   frame_7df6f30__1->SetDirectory(0);
   frame_7df6f30__1->SetStats(0);
   frame_7df6f30__1->SetMarkerStyle(20);
   frame_7df6f30__1->SetMarkerSize(1.2);
   frame_7df6f30__1->GetXaxis()->SetNdivisions(505);
   frame_7df6f30__1->GetXaxis()->SetLabelFont(132);
   frame_7df6f30__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7df6f30__1->GetXaxis()->SetLabelSize(0.05);
   frame_7df6f30__1->GetXaxis()->SetTitleSize(0.06);
   frame_7df6f30__1->GetXaxis()->SetTitleFont(132);
   frame_7df6f30__1->GetYaxis()->SetLabelFont(132);
   frame_7df6f30__1->GetYaxis()->SetLabelSize(0.05);
   frame_7df6f30__1->GetYaxis()->SetTitleSize(0.06);
   frame_7df6f30__1->GetYaxis()->SetTitleFont(42);
   frame_7df6f30__1->GetZaxis()->SetLabelFont(132);
   frame_7df6f30__1->GetZaxis()->SetLabelSize(0.05);
   frame_7df6f30__1->GetZaxis()->SetTitleSize(0.06);
   frame_7df6f30__1->GetZaxis()->SetTitleFont(42);
   frame_7df6f30__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(52);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__metap");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.90425,-4.873669);
   grae->SetPointError(0,0.00125,0.00125,4.66666,4.66666);
   grae->SetPoint(1,0.90675,-0.8563025);
   grae->SetPointError(1,0.00125,0.00125,4.997827,4.997827);
   grae->SetPoint(2,0.90925,-3.982623);
   grae->SetPointError(2,0.00125,0.00125,4.239244,4.239244);
   grae->SetPoint(3,0.91175,0.2415018);
   grae->SetPointError(3,0.00125,0.00125,5.285746,5.285746);
   grae->SetPoint(4,0.91425,-0.7530938);
   grae->SetPointError(4,0.00125,0.00125,4.437247,4.437247);
   grae->SetPoint(5,0.91675,-7.75108);
   grae->SetPointError(5,0.00125,0.00125,4.657242,4.657242);
   grae->SetPoint(6,0.91925,3.220576);
   grae->SetPointError(6,0.00125,0.00125,5.4701,5.4701);
   grae->SetPoint(7,0.92175,-2.735461);
   grae->SetPointError(7,0.00125,0.00125,5.119024,5.119024);
   grae->SetPoint(8,0.92425,-8.774173);
   grae->SetPointError(8,0.00125,0.00125,4.680119,4.680119);
   grae->SetPoint(9,0.92675,-2.296484);
   grae->SetPointError(9,0.00125,0.00125,4.317891,4.317891);
   grae->SetPoint(10,0.92925,-1.817415);
   grae->SetPointError(10,0.00125,0.00125,5.424879,5.424879);
   grae->SetPoint(11,0.93175,3.575882);
   grae->SetPointError(11,0.00125,0.00125,5.394292,5.394292);
   grae->SetPoint(12,0.93425,-3.609449);
   grae->SetPointError(12,0.00125,0.00125,4.674059,4.674059);
   grae->SetPoint(13,0.93675,14.15414);
   grae->SetPointError(13,0.00125,0.00125,6.081271,6.081271);
   grae->SetPoint(14,0.93925,15.51758);
   grae->SetPointError(14,0.00125,0.00125,6.515614,6.515614);
   grae->SetPoint(15,0.94175,17.6106);
   grae->SetPointError(15,0.00125,0.00125,6.568841,6.568841);
   grae->SetPoint(16,0.94425,28.62405);
   grae->SetPointError(16,0.00125,0.00125,7.379187,7.379187);
   grae->SetPoint(17,0.94675,45.125);
   grae->SetPointError(17,0.00125,0.00125,8.681875,8.681875);
   grae->SetPoint(18,0.94925,55.82532);
   grae->SetPointError(18,0.00125,0.00125,9.679984,9.679984);
   grae->SetPoint(19,0.95175,93.14121);
   grae->SetPointError(19,0.00125,0.00125,11.60263,11.60263);
   grae->SetPoint(20,0.95425,72.94199);
   grae->SetPointError(20,0.00125,0.00125,10.86057,10.86057);
   grae->SetPoint(21,0.95675,94.08688);
   grae->SetPointError(21,0.00125,0.00125,12.11652,12.11652);
   grae->SetPoint(22,0.95925,110.8966);
   grae->SetPointError(22,0.00125,0.00125,12.83447,12.83447);
   grae->SetPoint(23,0.96175,90.0212);
   grae->SetPointError(23,0.00125,0.00125,12.01208,12.01208);
   grae->SetPoint(24,0.96425,75.0926);
   grae->SetPointError(24,0.00125,0.00125,11.1506,11.1506);
   grae->SetPoint(25,0.96675,65.83359);
   grae->SetPointError(25,0.00125,0.00125,10.20452,10.20452);
   grae->SetPoint(26,0.96925,49.82373);
   grae->SetPointError(26,0.00125,0.00125,8.605671,8.605671);
   grae->SetPoint(27,0.97175,27.51083);
   grae->SetPointError(27,0.00125,0.00125,7.137261,7.137261);
   grae->SetPoint(28,0.97425,36.34843);
   grae->SetPointError(28,0.00125,0.00125,7.713474,7.713474);
   grae->SetPoint(29,0.97675,15.2563);
   grae->SetPointError(29,0.00125,0.00125,6.579886,6.579886);
   grae->SetPoint(30,0.97925,3.574447);
   grae->SetPointError(30,0.00125,0.00125,5.721278,5.721278);
   grae->SetPoint(31,0.98175,8.963249);
   grae->SetPointError(31,0.00125,0.00125,6.099652,6.099652);
   grae->SetPoint(32,0.98425,16.0511);
   grae->SetPointError(32,0.00125,0.00125,7.155121,7.155121);
   grae->SetPoint(33,0.98675,14.27423);
   grae->SetPointError(33,0.00125,0.00125,6.688459,6.688459);
   grae->SetPoint(34,0.98925,4.985623);
   grae->SetPointError(34,0.00125,0.00125,6.751846,6.751846);
   grae->SetPoint(35,0.99175,5.997283);
   grae->SetPointError(35,0.00125,0.00125,6.553494,6.553494);
   grae->SetPoint(36,0.99425,10.53079);
   grae->SetPointError(36,0.00125,0.00125,5.951278,5.951278);
   grae->SetPoint(37,0.99675,-1.551691);
   grae->SetPointError(37,0.00125,0.00125,4.497939,4.497939);
   grae->SetPoint(38,0.99925,-0.6488981);
   grae->SetPointError(38,0.00125,0.00125,5.869624,5.869624);
   grae->SetPoint(39,1.00175,8.840498);
   grae->SetPointError(39,0.00125,0.00125,6.11614,6.11614);
   grae->SetPoint(40,1.00425,16.19828);
   grae->SetPointError(40,0.00125,0.00125,7.172118,7.172118);
   grae->SetPoint(41,1.00675,5.670912);
   grae->SetPointError(41,0.00125,0.00125,5.840951,5.840951);
   grae->SetPoint(42,1.00925,0.07863379);
   grae->SetPointError(42,0.00125,0.00125,5.769393,5.769393);
   grae->SetPoint(43,1.01175,-1.198529);
   grae->SetPointError(43,0.00125,0.00125,6.168478,6.168478);
   grae->SetPoint(44,1.01425,-2.95587);
   grae->SetPointError(44,0.00125,0.00125,4.980345,4.980345);
   grae->SetPoint(45,1.01675,0.124962);
   grae->SetPointError(45,0.00125,0.00125,5.663962,5.663962);
   grae->SetPoint(46,1.01925,-13.43795);
   grae->SetPointError(46,0.00125,0.00125,5.10354,5.10354);
   grae->SetPoint(47,1.02175,-14.70795);
   grae->SetPointError(47,0.00125,0.00125,4.796649,4.796649);
   grae->SetPoint(48,1.02425,1.605169);
   grae->SetPointError(48,0.00125,0.00125,6.292067,6.292067);
   grae->SetPoint(49,1.02675,-0.7548872);
   grae->SetPointError(49,0.00125,0.00125,5.884943,5.884943);
   grae->SetPoint(50,1.02925,-2.378405);
   grae->SetPointError(50,0.00125,0.00125,5.325788,5.325788);
   grae->SetPoint(51,1.03175,-5.376576);
   grae->SetPointError(51,0.00125,0.00125,5.065847,5.065847);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__metap",100,0.89,1.046);
   Graph_h_ds_10101->SetMinimum(-33.82817);
   Graph_h_ds_10101->SetMaximum(138.0547);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(93);
   graph->SetName("model__Norm[metap]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.9005,0);
   graph->SetPoint(1,0.9005,0.9445378973);
   graph->SetPoint(2,0.903,0.9445378973);
   graph->SetPoint(3,0.9055,1.02508279);
   graph->SetPoint(4,0.908,1.117671712);
   graph->SetPoint(5,0.9105,1.22497669);
   graph->SetPoint(6,0.913,1.350481673);
   graph->SetPoint(7,0.9155,1.498805381);
   graph->SetPoint(8,0.918,1.676187471);
   graph->SetPoint(9,0.9205,1.891241296);
   graph->SetPoint(10,0.923,2.156157226);
   graph->SetPoint(11,0.9255,2.488698834);
   graph->SetPoint(12,0.928,2.915661721);
   graph->SetPoint(13,0.9305,3.479186338);
   graph->SetPoint(14,0.933,4.249031076);
   graph->SetPoint(15,0.9355,5.348384408);
   graph->SetPoint(16,0.938,7.013910285);
   graph->SetPoint(17,0.93925,8.198582415);
   graph->SetPoint(18,0.9405,9.755573926);
   graph->SetPoint(19,0.94175,11.87130048);
   graph->SetPoint(20,0.942375,13.23192716);
   graph->SetPoint(21,0.943,14.87166585);
   graph->SetPoint(22,0.943625,16.87748611);
   graph->SetPoint(23,0.94425,19.37450206);
   graph->SetPoint(24,0.944875,22.46445407);
   graph->SetPoint(25,0.9455,25.91444062);
   graph->SetPoint(26,0.946125,29.68478247);
   graph->SetPoint(27,0.94675,33.76540512);
   graph->SetPoint(28,0.947375,38.13784252);
   graph->SetPoint(29,0.948,42.77463767);
   graph->SetPoint(30,0.94925,52.68475472);
   graph->SetPoint(31,0.9505,63.09106145);
   graph->SetPoint(32,0.95175,73.45729877);
   graph->SetPoint(33,0.952375,78.4309738);
   graph->SetPoint(34,0.953,83.15460837);
   graph->SetPoint(35,0.953625,87.54495019);
   graph->SetPoint(36,0.95425,91.52124924);
   graph->SetPoint(37,0.954875,95.007708);
   graph->SetPoint(38,0.9555,97.93587433);
   graph->SetPoint(39,0.956125,100.2468721);
   graph->SetPoint(40,0.95675,101.8933682);
   graph->SetPoint(41,0.957375,102.8411842);
   graph->SetPoint(42,0.958,103.0704759);
   graph->SetPoint(43,0.958625,102.5764242);
   graph->SetPoint(44,0.95925,101.3694037);
   graph->SetPoint(45,0.959875,99.4746204);
   graph->SetPoint(46,0.9605,96.93123614);
   graph->SetPoint(47,0.961125,93.79102326);
   graph->SetPoint(48,0.96175,90.11661267);
   graph->SetPoint(49,0.962375,85.97941899);
   graph->SetPoint(50,0.963,81.45733834);
   graph->SetPoint(51,0.963625,76.63232224);
   graph->SetPoint(52,0.96425,71.5879325);
   graph->SetPoint(53,0.9655,61.16932288);
   graph->SetPoint(54,0.96675,50.91390385);
   graph->SetPoint(55,0.967375,46.46423786);
   graph->SetPoint(56,0.968,42.55265564);
   graph->SetPoint(57,0.968625,39.09732978);
   graph->SetPoint(58,0.96925,36.03124998);
   graph->SetPoint(59,0.969875,33.29913875);
   graph->SetPoint(60,0.9705,30.8550873);
   graph->SetPoint(61,0.971125,28.66072634);
   graph->SetPoint(62,0.97175,26.68379826);
   graph->SetPoint(63,0.973,23.27725986);
   graph->SetPoint(64,0.97425,20.46235068);
   graph->SetPoint(65,0.9755,18.11184067);
   graph->SetPoint(66,0.97675,16.13062016);
   graph->SetPoint(67,0.978,14.44649907);
   graph->SetPoint(68,0.9805,11.75962427);
   graph->SetPoint(69,0.983,9.736369562);
   graph->SetPoint(70,0.9855,8.178037814);
   graph->SetPoint(71,0.988,6.95447556);
   graph->SetPoint(72,0.9905,5.977689544);
   graph->SetPoint(73,0.993,5.186550601);
   graph->SetPoint(74,0.9955,4.537576734);
   graph->SetPoint(75,0.998,3.999190671);
   graph->SetPoint(76,1.0005,3.548036041);
   graph->SetPoint(77,1.003,3.16655248);
   graph->SetPoint(78,1.0055,2.841342409);
   graph->SetPoint(79,1.008,2.56204822);
   graph->SetPoint(80,1.0105,2.32056598);
   graph->SetPoint(81,1.013,2.110485487);
   graph->SetPoint(82,1.0155,1.926685424);
   graph->SetPoint(83,1.018,1.765036543);
   graph->SetPoint(84,1.0205,1.622181259);
   graph->SetPoint(85,1.023,1.495368054);
   graph->SetPoint(86,1.0255,1.382325708);
   graph->SetPoint(87,1.028,1.281166801);
   graph->SetPoint(88,1.0305,1.190312994);
   graph->SetPoint(89,1.033,1.108436661);
   graph->SetPoint(90,1.033,1.108436661);
   graph->SetPoint(91,1.0355,1.108436661);
   graph->SetPoint(92,1.0355,0);
   
   TH1F *Graph_model__Norm[metap]1 = new TH1F("Graph_model__Norm[metap]1","Projection of model()",100,0.887,1.049);
   Graph_model__Norm[metap]1->SetMinimum(0);
   Graph_model__Norm[metap]1->SetMaximum(113.3775);
   Graph_model__Norm[metap]1->SetDirectory(0);
   Graph_model__Norm[metap]1->SetStats(0);
   Graph_model__Norm[metap]1->SetMarkerStyle(20);
   Graph_model__Norm[metap]1->SetMarkerSize(1.2);
   Graph_model__Norm[metap]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[metap]1);
   
   graph->Draw("l");
   
   TH1D *frame_7df6f30__2 = new TH1D("frame_7df6f30__2","A RooPlot of "mass(pi pi gam), GeV"",52,0.903,1.033);
   frame_7df6f30__2->SetBinContent(1,130.8929);
   frame_7df6f30__2->SetMinimum(-20);
   frame_7df6f30__2->SetMaximum(140);
   frame_7df6f30__2->SetEntries(1);
   frame_7df6f30__2->SetDirectory(0);
   frame_7df6f30__2->SetStats(0);
   frame_7df6f30__2->SetMarkerStyle(20);
   frame_7df6f30__2->SetMarkerSize(1.2);
   frame_7df6f30__2->GetXaxis()->SetNdivisions(505);
   frame_7df6f30__2->GetXaxis()->SetLabelFont(132);
   frame_7df6f30__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7df6f30__2->GetXaxis()->SetLabelSize(0.05);
   frame_7df6f30__2->GetXaxis()->SetTitleSize(0.06);
   frame_7df6f30__2->GetXaxis()->SetTitleFont(132);
   frame_7df6f30__2->GetYaxis()->SetLabelFont(132);
   frame_7df6f30__2->GetYaxis()->SetLabelSize(0.05);
   frame_7df6f30__2->GetYaxis()->SetTitleSize(0.06);
   frame_7df6f30__2->GetYaxis()->SetTitleFont(42);
   frame_7df6f30__2->GetZaxis()->SetLabelFont(132);
   frame_7df6f30__2->GetZaxis()->SetLabelSize(0.05);
   frame_7df6f30__2->GetZaxis()->SetTitleSize(0.06);
   frame_7df6f30__2->GetZaxis()->SetTitleFont(42);
   frame_7df6f30__2->Draw("AXISSAME");
   TLine *line = new TLine(0.903,0,1.033,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep 29 00:47:15 2014) by ROOT version5.34/18
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",76,110,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.8805309,-14.21429,1.041025,23.44514);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_6f09420__1 = new TH1D("frame_6f09420__1","A RooPlot of "mass(pi pi gam), GeV"",13,0.903,1.033);
   frame_6f09420__1->SetBinContent(1,21.56217);
   frame_6f09420__1->SetMinimum(-8.188785);
   frame_6f09420__1->SetMaximum(21.56217);
   frame_6f09420__1->SetEntries(1);
   frame_6f09420__1->SetDirectory(0);
   frame_6f09420__1->SetStats(0);
   frame_6f09420__1->SetMarkerStyle(20);
   frame_6f09420__1->SetMarkerSize(1.2);
   frame_6f09420__1->GetXaxis()->SetNdivisions(505);
   frame_6f09420__1->GetXaxis()->SetLabelFont(132);
   frame_6f09420__1->GetXaxis()->SetLabelOffset(0.015);
   frame_6f09420__1->GetXaxis()->SetLabelSize(0.05);
   frame_6f09420__1->GetXaxis()->SetTitleSize(0.06);
   frame_6f09420__1->GetXaxis()->SetTitleFont(132);
   frame_6f09420__1->GetYaxis()->SetLabelFont(132);
   frame_6f09420__1->GetYaxis()->SetLabelSize(0.05);
   frame_6f09420__1->GetYaxis()->SetTitleSize(0.06);
   frame_6f09420__1->GetYaxis()->SetTitleFont(42);
   frame_6f09420__1->GetZaxis()->SetLabelFont(132);
   frame_6f09420__1->GetZaxis()->SetLabelSize(0.05);
   frame_6f09420__1->GetZaxis()->SetTitleSize(0.06);
   frame_6f09420__1->GetZaxis()->SetTitleFont(42);
   frame_6f09420__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__metap");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.908,1.268743);
   grae->SetPointError(0,0.005,0.005,1.772291,1.772291);
   grae->SetPoint(1,0.918,-4.97089);
   grae->SetPointError(1,0.005,0.005,1.865579,1.865579);
   grae->SetPoint(2,0.928,0.329227);
   grae->SetPointError(2,0.005,0.005,2.655763,2.655763);
   grae->SetPoint(3,0.938,2.62656);
   grae->SetPointError(3,0.005,0.005,2.585214,2.585214);
   grae->SetPoint(4,0.948,4.049377);
   grae->SetPointError(4,0.005,0.005,3.205067,3.205067);
   grae->SetPoint(5,0.958,13.05972);
   grae->SetPointError(5,0.005,0.005,4.273509,4.273509);
   grae->SetPoint(6,0.968,15.40209);
   grae->SetPointError(6,0.005,0.005,4.80777,4.80777);
   grae->SetPoint(7,0.978,-0.6214595);
   grae->SetPointError(7,0.005,0.005,2.116887,2.116887);
   grae->SetPoint(8,0.988,2.309208);
   grae->SetPointError(8,0.005,0.005,3.28609,3.28609);
   grae->SetPoint(9,0.998,0.4857998);
   grae->SetPointError(9,0.005,0.005,2.612444,2.612444);
   grae->SetPoint(10,1.008,3.411855);
   grae->SetPointError(10,0.005,0.005,3.146478,3.146478);
   grae->SetPoint(11,1.018,-0.08909574);
   grae->SetPointError(11,0.005,0.005,2.104091,2.104091);
   grae->SetPoint(12,1.028,-0.4452513);
   grae->SetPointError(12,0.005,0.005,2.165305,2.165305);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__metap",100,0.89,1.046);
   Graph_h_ds_10101->SetMinimum(-9.541101);
   Graph_h_ds_10101->SetMaximum(22.91449);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(77);
   graph->SetName("model__Norm[metap]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.893,0);
   graph->SetPoint(1,0.893,0.2260225044);
   graph->SetPoint(2,0.903,0.2260225044);
   graph->SetPoint(3,0.913,0.3074100156);
   graph->SetPoint(4,0.918,0.3746182897);
   graph->SetPoint(5,0.923,0.4790296686);
   graph->SetPoint(6,0.9255,0.5563455955);
   graph->SetPoint(7,0.928,0.6631377816);
   graph->SetPoint(8,0.9305,0.8201492021);
   graph->SetPoint(9,0.93175,0.9299852993);
   graph->SetPoint(10,0.933,1.073482168);
   graph->SetPoint(11,0.93425,1.268847728);
   graph->SetPoint(12,0.934875,1.395610353);
   graph->SetPoint(13,0.9355,1.550128362);
   graph->SetPoint(14,0.93675,1.916164934);
   graph->SetPoint(15,0.938,2.339827266);
   graph->SetPoint(16,0.93925,2.822411869);
   graph->SetPoint(17,0.9405,3.363122335);
   graph->SetPoint(18,0.94175,3.958682067);
   graph->SetPoint(19,0.943,4.603034875);
   graph->SetPoint(20,0.94425,5.287173841);
   graph->SetPoint(21,0.9455,5.999134487);
   graph->SetPoint(22,0.948,7.445187901);
   graph->SetPoint(23,0.94925,8.143249101);
   graph->SetPoint(24,0.9505,8.798435613);
   graph->SetPoint(25,0.95175,9.390719826);
   graph->SetPoint(26,0.952375,9.657233368);
   graph->SetPoint(27,0.953,9.900975591);
   graph->SetPoint(28,0.953625,10.11986396);
   graph->SetPoint(29,0.95425,10.31199703);
   graph->SetPoint(30,0.954875,10.47568197);
   graph->SetPoint(31,0.9555,10.60945932);
   graph->SetPoint(32,0.956125,10.71212469);
   graph->SetPoint(33,0.95675,10.7827468);
   graph->SetPoint(34,0.957375,10.82068156);
   graph->SetPoint(35,0.958,10.8255818);
   graph->SetPoint(36,0.958625,10.79740264);
   graph->SetPoint(37,0.95925,10.73640209);
   graph->SetPoint(38,0.959875,10.64313718);
   graph->SetPoint(39,0.9605,10.51845547);
   graph->SetPoint(40,0.961125,10.36348221);
   graph->SetPoint(41,0.96175,10.17960346);
   graph->SetPoint(42,0.962375,9.96844543);
   graph->SetPoint(43,0.963,9.731850565);
   graph->SetPoint(44,0.963625,9.471850796);
   graph->SetPoint(45,0.96425,9.190638534);
   graph->SetPoint(46,0.9655,8.573963353);
   graph->SetPoint(47,0.96675,7.901385356);
   graph->SetPoint(48,0.968,7.193008052);
   graph->SetPoint(49,0.96925,6.47348843);
   graph->SetPoint(50,0.969875,6.138422866);
   graph->SetPoint(51,0.9705,5.82628933);
   graph->SetPoint(52,0.97175,5.263257447);
   graph->SetPoint(53,0.973,4.771080443);
   graph->SetPoint(54,0.97425,4.338902278);
   graph->SetPoint(55,0.9755,3.957809218);
   graph->SetPoint(56,0.97675,3.620435367);
   graph->SetPoint(57,0.978,3.320657303);
   graph->SetPoint(58,0.97925,3.053355769);
   graph->SetPoint(59,0.9805,2.814228284);
   graph->SetPoint(60,0.98175,2.599640738);
   graph->SetPoint(61,0.983,2.40650907);
   graph->SetPoint(62,0.9855,2.074476036);
   graph->SetPoint(63,0.988,1.801277431);
   graph->SetPoint(64,0.9905,1.574382799);
   graph->SetPoint(65,0.993,1.384341152);
   graph->SetPoint(66,0.9955,1.223931348);
   graph->SetPoint(67,0.998,1.087570501);
   graph->SetPoint(68,1.003,0.870462127);
   graph->SetPoint(69,1.008,0.7078865124);
   graph->SetPoint(70,1.013,0.5836786551);
   graph->SetPoint(71,1.018,0.4871125881);
   graph->SetPoint(72,1.023,0.4108771956);
   graph->SetPoint(73,1.033,0.3004556446);
   graph->SetPoint(74,1.033,0.3004556446);
   graph->SetPoint(75,1.043,0.3004556446);
   graph->SetPoint(76,1.043,0);
   
   TH1F *Graph_model__Norm[metap]1 = new TH1F("Graph_model__Norm[metap]1","Projection of model()",100,0.878,1.058);
   Graph_model__Norm[metap]1->SetMinimum(0);
   Graph_model__Norm[metap]1->SetMaximum(11.90814);
   Graph_model__Norm[metap]1->SetDirectory(0);
   Graph_model__Norm[metap]1->SetStats(0);
   Graph_model__Norm[metap]1->SetMarkerStyle(20);
   Graph_model__Norm[metap]1->SetMarkerSize(1.2);
   Graph_model__Norm[metap]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[metap]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[metap]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[metap]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[metap]1);
   
   graph->Draw("l");
   
   TH1D *frame_6f09420__2 = new TH1D("frame_6f09420__2","A RooPlot of "mass(pi pi gam), GeV"",13,0.903,1.033);
   frame_6f09420__2->SetBinContent(1,21.56217);
   frame_6f09420__2->SetMinimum(-8.188785);
   frame_6f09420__2->SetMaximum(21.56217);
   frame_6f09420__2->SetEntries(1);
   frame_6f09420__2->SetDirectory(0);
   frame_6f09420__2->SetStats(0);
   frame_6f09420__2->SetMarkerStyle(20);
   frame_6f09420__2->SetMarkerSize(1.2);
   frame_6f09420__2->GetXaxis()->SetNdivisions(505);
   frame_6f09420__2->GetXaxis()->SetLabelFont(132);
   frame_6f09420__2->GetXaxis()->SetLabelOffset(0.015);
   frame_6f09420__2->GetXaxis()->SetLabelSize(0.05);
   frame_6f09420__2->GetXaxis()->SetTitleSize(0.06);
   frame_6f09420__2->GetXaxis()->SetTitleFont(132);
   frame_6f09420__2->GetYaxis()->SetLabelFont(132);
   frame_6f09420__2->GetYaxis()->SetLabelSize(0.05);
   frame_6f09420__2->GetYaxis()->SetTitleSize(0.06);
   frame_6f09420__2->GetYaxis()->SetTitleFont(42);
   frame_6f09420__2->GetZaxis()->SetLabelFont(132);
   frame_6f09420__2->GetZaxis()->SetLabelSize(0.05);
   frame_6f09420__2->GetZaxis()->SetTitleSize(0.06);
   frame_6f09420__2->GetZaxis()->SetTitleFont(42);
   frame_6f09420__2->Draw("AXISSAME");
   TLine *line = new TLine(0.903,0,1.033,0);
   line->SetLineColor(15);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Oct 22 19:50:27 2014) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "c1",102,125,700,500);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: z1
   TPad *z1 = new TPad("z1", "z1",0,0,1,0.99);
   z1->Draw();
   z1->cd();
   z1->Range(-6.25,-11.25,56.25,101.25);
   z1->SetFillColor(10);
   z1->SetBorderMode(0);
   z1->SetBorderSize(2);
   z1->SetFrameFillColor(0);
   z1->SetFrameBorderMode(0);
   z1->SetFrameBorderMode(0);
   
   TF2 *fun3 = new TF2("fun3",,0,50,0,90,1);
   fun3->SetFillColor(19);
   fun3->SetFillStyle(0);
   fun3->SetLineColor(2);
   fun3->SetLineWidth(2);
   fun3->SetNpx(30);
   fun3->SetParameter(0,0);
   fun3->SetParError(0,0);
   fun3->SetParLimits(0,0,0);
   fun3->Draw("axis");
   
   TGraph *graph = new TGraph(1105);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(2);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetPoint(0,39.59375,32.7690593);
   graph->SetPoint(1,39.53125,32.91461298);
   graph->SetPoint(2,39.50914224,32.9661625);
   graph->SetPoint(3,39.46875,33.05900796);
   graph->SetPoint(4,39.41182095,33.1911875);
   graph->SetPoint(5,39.40625,33.20393437);
   graph->SetPoint(6,39.34375,33.34537886);
   graph->SetPoint(7,39.31267389,33.4162125);
   graph->SetPoint(8,39.28125,33.4867499);
   graph->SetPoint(9,39.21875,33.62809666);
   graph->SetPoint(10,39.21287193,33.6412375);
   graph->SetPoint(11,39.15625,33.76580124);
   graph->SetPoint(12,39.11117592,33.8662625);
   graph->SetPoint(13,39.09375,33.90446921);
   graph->SetPoint(14,39.03125,34.04097126);
   graph->SetPoint(15,39.00822268,34.0912875);
   graph->SetPoint(16,38.96875,34.17606258);
   graph->SetPoint(17,38.90625,34.31211028);
   graph->SetPoint(18,38.90428607,34.3163125);
   graph->SetPoint(19,38.84375,34.4435071);
   graph->SetPoint(20,38.79795925,34.5413375);
   graph->SetPoint(21,38.78125,34.57638089);
   graph->SetPoint(22,38.71875,34.70659837);
   graph->SetPoint(23,38.69016964,34.7663625);
   graph->SetPoint(24,38.65625,34.83591729);
   graph->SetPoint(25,38.59375,34.96508351);
   graph->SetPoint(26,38.58087933,34.9913875);
   graph->SetPoint(27,38.53125,35.09073611);
   graph->SetPoint(28,38.46978023,35.2164125);
   graph->SetPoint(29,38.46875,35.21847495);
   graph->SetPoint(30,38.40625,35.34051353);
   graph->SetPoint(31,38.35571449,35.4414375);
   graph->SetPoint(32,38.34375,35.46480419);
   graph->SetPoint(33,38.28125,35.58485215);
   graph->SetPoint(34,38.23933877,35.6664625);
   graph->SetPoint(35,38.21875,35.7056126);
   graph->SetPoint(36,38.15625,35.82326073);
   graph->SetPoint(37,38.12023663,35.8914875);
   graph->SetPoint(38,38.09375,35.94041112);
   graph->SetPoint(39,38.03125,36.05513158);
   graph->SetPoint(40,37.99786094,36.1165125);
   graph->SetPoint(41,37.96875,36.1685978);
   graph->SetPoint(42,37.90625,36.27970468);
   graph->SetPoint(43,37.87147801,36.3415375);
   graph->SetPoint(44,37.84375,36.38943048);
   graph->SetPoint(45,37.78125,36.4960261);
   graph->SetPoint(46,37.74008078,36.5665625);
   graph->SetPoint(47,37.71875,36.60198081);
   graph->SetPoint(48,37.65625,36.70288352);
   graph->SetPoint(49,37.60225003,36.7915875);
   graph->SetPoint(50,37.59375,36.80508434);
   graph->SetPoint(51,37.53125,36.89871678);
   graph->SetPoint(52,37.46875,36.9943001);
   graph->SetPoint(53,37.45323325,37.0166125);
   graph->SetPoint(54,37.40625,37.08149603);
   graph->SetPoint(55,37.34375,37.16566261);
   graph->SetPoint(56,37.28666387,37.2416375);
   graph->SetPoint(57,37.28125,37.24852851);
   graph->SetPoint(58,37.21875,37.31712488);
   graph->SetPoint(59,37.15625,37.38086319);
   graph->SetPoint(60,37.09375,37.43701127);
   graph->SetPoint(61,37.04797302,37.4666625);
   graph->SetPoint(62,37.03125,37.4768002);
   graph->SetPoint(63,36.96875,37.48808642);
   graph->SetPoint(64,36.92241115,37.4666625);
   graph->SetPoint(65,36.90625,37.4507011);
   graph->SetPoint(66,36.85512503,37.2416375);
   graph->SetPoint(67,36.85732359,37.0166125);
   graph->SetPoint(68,36.87738568,36.7915875);
   graph->SetPoint(69,36.90488807,36.5665625);
   graph->SetPoint(70,36.90625,36.55826048);
   graph->SetPoint(71,36.94034315,36.3415375);
   graph->SetPoint(72,36.96875,36.17364584);
   graph->SetPoint(73,36.97804748,36.1165125);
   graph->SetPoint(74,37.01922611,35.8914875);
   graph->SetPoint(75,37.03125,35.83064894);
   graph->SetPoint(76,37.06273758,35.6664625);
   graph->SetPoint(77,37.09375,35.51097163);
   graph->SetPoint(78,37.10723342,35.4414375);
   graph->SetPoint(79,37.15291043,35.2164125);
   graph->SetPoint(80,37.15625,35.20094446);
   graph->SetPoint(81,37.20049122,34.9913875);
   graph->SetPoint(82,37.21875,34.90688836);
   graph->SetPoint(83,37.24848346,34.7663625);
   graph->SetPoint(84,37.28125,34.61470962);
   graph->SetPoint(85,37.29679359,34.5413375);
   graph->SetPoint(86,37.34375,34.32380802);
   graph->SetPoint(87,37.3453384,34.3163125);
   graph->SetPoint(88,37.39508331,34.0912875);
   graph->SetPoint(89,37.40625,34.04154581);
   graph->SetPoint(90,37.4450188,33.8662625);
   graph->SetPoint(91,37.46875,33.76010465);
   graph->SetPoint(92,37.49495566,33.6412375);
   graph->SetPoint(93,37.53125,33.47811759);
   graph->SetPoint(94,37.54484666,33.4162125);
   graph->SetPoint(95,37.59375,33.19529192);
   graph->SetPoint(96,37.59464769,33.1911875);
   graph->SetPoint(97,37.64521688,32.9661625);
   graph->SetPoint(98,37.65625,32.91733172);
   graph->SetPoint(99,37.69568083,32.7411375);
   graph->SetPoint(100,37.71875,32.63834253);
   graph->SetPoint(101,37.74594015,32.5161125);
   graph->SetPoint(102,37.78125,32.35765614);
   graph->SetPoint(103,37.79596472,32.2910875);
   graph->SetPoint(104,37.84375,32.07506145);
   graph->SetPoint(105,37.84572602,32.0660625);
   graph->SetPoint(106,37.8959532,31.8410375);
   graph->SetPoint(107,37.90625,31.79495276);
   graph->SetPoint(108,37.94601049,31.6160125);
   graph->SetPoint(109,37.96875,31.51338655);
   graph->SetPoint(110,37.99573853,31.3909875);
   graph->SetPoint(111,38.03125,31.22934204);
   graph->SetPoint(112,38.04511449,31.1659625);
   graph->SetPoint(113,38.09375,30.94262478);
   graph->SetPoint(114,38.0941161,30.9409375);
   graph->SetPoint(115,38.14358074,30.7159125);
   graph->SetPoint(116,38.15625,30.65793414);
   graph->SetPoint(117,38.19267079,30.4908875);
   graph->SetPoint(118,38.21875,30.37040948);
   graph->SetPoint(119,38.24134282,30.2658625);
   graph->SetPoint(120,38.28125,30.07971882);
   graph->SetPoint(121,38.28957642,30.0408375);
   graph->SetPoint(122,38.33773563,29.8158125);
   graph->SetPoint(123,38.34375,29.78773693);
   graph->SetPoint(124,38.38594257,29.5907875);
   graph->SetPoint(125,38.40625,29.49502493);
   graph->SetPoint(126,38.43367698,29.3657625);
   graph->SetPoint(127,38.46875,29.19865448);
   graph->SetPoint(128,38.48091896,29.1407375);
   graph->SetPoint(129,38.52785493,28.9157125);
   graph->SetPoint(130,38.53125,28.8994718);
   graph->SetPoint(131,38.57498671,28.6906875);
   graph->SetPoint(132,38.59375,28.599962);
   graph->SetPoint(133,38.62159647,28.4656625);
   graph->SetPoint(134,38.65625,28.29626278);
   graph->SetPoint(135,38.667664,28.2406375);
   graph->SetPoint(136,38.7134766,28.0156125);
   graph->SetPoint(137,38.71875,27.9896653);
   graph->SetPoint(138,38.75936912,27.7905875);
   graph->SetPoint(139,38.78125,27.68170167);
   graph->SetPoint(140,38.80469152,27.5655625);
   graph->SetPoint(141,38.84375,27.36894986);
   graph->SetPoint(142,38.84942194,27.3405375);
   graph->SetPoint(143,38.89421884,27.1155125);
   graph->SetPoint(144,38.90625,27.05442528);
   graph->SetPoint(145,38.93872085,26.8904875);
   graph->SetPoint(146,38.96875,26.73620066);
   graph->SetPoint(147,38.9826025,26.6654625);
   graph->SetPoint(148,39.02612158,26.4404375);
   graph->SetPoint(149,39.03125,26.413816);
   graph->SetPoint(150,39.06973316,26.2154125);
   graph->SetPoint(151,39.09375,26.08921163);
   graph->SetPoint(152,39.11269472,25.9903875);
   graph->SetPoint(153,39.15504562,25.7653625);
   graph->SetPoint(154,39.15625,25.75895921);
   graph->SetPoint(155,39.197699,25.5403375);
   graph->SetPoint(156,39.21875,25.4270026);
   graph->SetPoint(157,39.23967109,25.3153125);
   graph->SetPoint(158,39.28095068,25.0902875);
   graph->SetPoint(159,39.28125,25.08865485);
   graph->SetPoint(160,39.32257815,24.8652625);
   graph->SetPoint(161,39.34375,24.74827887);
   graph->SetPoint(162,39.36349053,24.6402375);
   graph->SetPoint(163,39.40378572,24.4152125);
   graph->SetPoint(164,39.40625,24.40140074);
   graph->SetPoint(165,39.44431787,24.1901875);
   graph->SetPoint(166,39.46875,24.05141822);
   graph->SetPoint(167,39.48409809,23.9651625);
   graph->SetPoint(168,39.52348809,23.7401375);
   graph->SetPoint(169,39.53125,23.69536716);
   graph->SetPoint(170,39.56285205,23.5151125);
   graph->SetPoint(171,39.59375,23.33443783);
   graph->SetPoint(172,39.60142335,23.2900875);
   graph->SetPoint(173,39.6399815,23.0650625);
   graph->SetPoint(174,39.65625,22.96835012);
   graph->SetPoint(175,39.67809931,22.8400375);
   graph->SetPoint(176,39.71553683,22.6150125);
   graph->SetPoint(177,39.71875,22.59557624);
   graph->SetPoint(178,39.75317421,22.3899875);
   graph->SetPoint(179,39.78125,22.21771073);
   graph->SetPoint(180,39.78996098,22.1649625);
   graph->SetPoint(181,39.82669026,21.9399375);
   graph->SetPoint(182,39.84375,21.83331116);
   graph->SetPoint(183,39.86295644,21.7149125);
   graph->SetPoint(184,39.89868213,21.4898875);
   graph->SetPoint(185,39.90625,21.44166868);
   graph->SetPoint(186,39.93440032,21.2648625);
   graph->SetPoint(187,39.96875,21.04269348);
   graph->SetPoint(188,39.96919817,21.0398375);
   graph->SetPoint(189,40.00432052,20.8148125);
   graph->SetPoint(190,40.03125,20.63706983);
   graph->SetPoint(191,40.03852478,20.5897875);
   graph->SetPoint(192,40.07273883,20.3647625);
   graph->SetPoint(193,40.09375,20.22313014);
   graph->SetPoint(194,40.10632005,20.1397375);
   graph->SetPoint(195,40.13967158,19.9147125);
   graph->SetPoint(196,40.15625,19.80049072);
   graph->SetPoint(197,40.17259955,19.6896875);
   graph->SetPoint(198,40.20512992,19.4646625);
   graph->SetPoint(199,40.21875,19.36867316);
   graph->SetPoint(200,40.23737369,19.2396375);
   graph->SetPoint(201,40.26912047,19.0146125);
   graph->SetPoint(202,40.28125,18.92709977);
   graph->SetPoint(203,40.30064785,18.7895875);
   graph->SetPoint(204,40.33164515,18.5645625);
   graph->SetPoint(205,40.34375,18.47508298);
   graph->SetPoint(206,40.36242258,18.3395375);
   graph->SetPoint(207,40.3927017,18.1145125);
   graph->SetPoint(208,40.40625,18.01181926);
   graph->SetPoint(209,40.4226942,17.8894875);
   graph->SetPoint(210,40.45228368,17.6644625);
   graph->SetPoint(211,40.46875,17.53637307);
   graph->SetPoint(212,40.48145421,17.4394375);
   graph->SetPoint(213,40.51038033,17.2144125);
   graph->SetPoint(214,40.53125,17.04766117);
   graph->SetPoint(215,40.5386897,16.9893875);
   graph->SetPoint(216,40.56697676,16.7643625);
   graph->SetPoint(217,40.59375,16.54443508);
   graph->SetPoint(218,40.59438341,16.5393375);
   graph->SetPoint(219,40.62205387,16.3143125);
   graph->SetPoint(220,40.64883912,16.0892875);
   graph->SetPoint(221,40.65625,16.02598754);
   graph->SetPoint(222,40.67558785,15.8642625);
   graph->SetPoint(223,40.70179725,15.6392375);
   graph->SetPoint(224,40.71875,15.49001101);
   graph->SetPoint(225,40.72755019,15.4142125);
   graph->SetPoint(226,40.75320121,15.1891875);
   graph->SetPoint(227,40.77804647,14.9641625);
   graph->SetPoint(228,40.78125,14.93472485);
   graph->SetPoint(229,40.80301634,14.7391375);
   graph->SetPoint(230,40.82733387,14.5141125);
   graph->SetPoint(231,40.84375,14.35824107);
   graph->SetPoint(232,40.85120291,14.2890875);
   graph->SetPoint(233,40.87500619,14.0640625);
   graph->SetPoint(234,40.89806657,13.8390375);
   graph->SetPoint(235,40.90625,13.75757052);
   graph->SetPoint(236,40.92101689,13.6140125);
   graph->SetPoint(237,40.94358593,13.3889875);
   graph->SetPoint(238,40.96545348,13.1639625);
   graph->SetPoint(239,40.96875,13.1294558);
   graph->SetPoint(240,40.98740132,12.9389375);
   graph->SetPoint(241,41.00879606,12.7139125);
   graph->SetPoint(242,41.02952529,12.4888875);
   graph->SetPoint(243,41.03125,12.46984526);
   graph->SetPoint(244,41.05038272,12.2638625);
   graph->SetPoint(245,41.07065371,12.0388375);
   graph->SetPoint(246,41.09029025,11.8138125);
   graph->SetPoint(247,41.09375,11.77338571);
   graph->SetPoint(248,41.10996412,11.5887875);
   graph->SetPoint(249,41.12915354,11.3637625);
   graph->SetPoint(250,41.1477356,11.1387375);
   graph->SetPoint(251,41.15625,11.0330504);
   graph->SetPoint(252,41.1661255,10.9137125);
   graph->SetPoint(253,41.18426832,10.6886875);
   graph->SetPoint(254,41.20182715,10.4636625);
   graph->SetPoint(255,41.21875,10.23959162);
   graph->SetPoint(256,41.21882408,10.2386375);
   graph->SetPoint(257,41.23594856,10.0136125);
   graph->SetPoint(258,41.25250917,9.7885875);
   graph->SetPoint(259,41.26852344,9.5635625);
   graph->SetPoint(260,41.28125,9.379003303);
   graph->SetPoint(261,41.28412152,9.3385375);
   graph->SetPoint(262,41.29970295,9.1135125);
   graph->SetPoint(263,41.31475389,8.8884875);
   graph->SetPoint(264,41.32928923,8.6634625);
   graph->SetPoint(265,41.34332291,8.4384375);
   graph->SetPoint(266,41.34375,8.431412222);
   graph->SetPoint(267,41.35740367,8.2134125);
   graph->SetPoint(268,41.37099859,7.9883875);
   graph->SetPoint(269,41.38410277,7.7633625);
   graph->SetPoint(270,41.39672822,7.5383375);
   graph->SetPoint(271,41.40625,7.36245407);
   graph->SetPoint(272,41.40899393,7.3133125);
   graph->SetPoint(273,41.42116949,7.0882875);
   graph->SetPoint(274,41.43287417,6.8632625);
   graph->SetPoint(275,41.44411838,6.6382375);
   graph->SetPoint(276,41.4549117,6.4132125);
   graph->SetPoint(277,41.46526323,6.1881875);
   graph->SetPoint(278,41.46875,6.109459308);
   graph->SetPoint(279,41.47544255,5.9631625);
   graph->SetPoint(280,41.48531746,5.7381375);
   graph->SetPoint(281,41.49475404,5.5131125);
   graph->SetPoint(282,41.50376008,5.2880875);
   graph->SetPoint(283,41.51234282,5.0630625);
   graph->SetPoint(284,41.52050896,4.8380375);
   graph->SetPoint(285,41.528265,4.6130125);
   graph->SetPoint(286,41.53125,4.521941034);
   graph->SetPoint(287,41.53579324,4.3879875);
   graph->SetPoint(288,41.5430257,4.1629625);
   graph->SetPoint(289,41.54984686,3.9379375);
   graph->SetPoint(290,41.55626195,3.7129125);
   graph->SetPoint(291,41.5622759,3.4878875);
   graph->SetPoint(292,41.5678933,3.2628625);
   graph->SetPoint(293,41.57311827,3.0378375);
   graph->SetPoint(294,41.57795467,2.8128125);
   graph->SetPoint(295,41.58240602,2.5877875);
   graph->SetPoint(296,41.58647552,2.3627625);
   graph->SetPoint(297,41.59016613,2.1377375);
   graph->SetPoint(298,41.59348035,1.9127125);
   graph->SetPoint(299,41.59375,1.892116718);
   graph->SetPoint(300,41.59652827,1.6876875);
   graph->SetPoint(301,41.59919978,1.4626625);
   graph->SetPoint(302,41.601486,1.2376375);
   graph->SetPoint(303,41.60338869,1.0126125);
   graph->SetPoint(304,41.60490919,0.7875875);
   graph->SetPoint(305,41.60604857,0.5625625);
   graph->SetPoint(306,41.60680767,0.3375375);
   graph->SetPoint(307,41.60718711,0.1125125);
   graph->SetPoint(308,41.60718711,-0.1125125);
   graph->SetPoint(309,41.60680767,-0.3375375);
   graph->SetPoint(310,41.60604857,-0.5625625);
   graph->SetPoint(311,41.60490919,-0.7875875);
   graph->SetPoint(312,41.60338869,-1.0126125);
   graph->SetPoint(313,41.601486,-1.2376375);
   graph->SetPoint(314,41.59919978,-1.4626625);
   graph->SetPoint(315,41.59652827,-1.6876875);
   graph->SetPoint(316,41.59375,-1.892116718);
   graph->SetPoint(317,41.59348035,-1.9127125);
   graph->SetPoint(318,41.59016613,-2.1377375);
   graph->SetPoint(319,41.58647552,-2.3627625);
   graph->SetPoint(320,41.58240602,-2.5877875);
   graph->SetPoint(321,41.57795467,-2.8128125);
   graph->SetPoint(322,41.57311827,-3.0378375);
   graph->SetPoint(323,41.5678933,-3.2628625);
   graph->SetPoint(324,41.5622759,-3.4878875);
   graph->SetPoint(325,41.55626195,-3.7129125);
   graph->SetPoint(326,41.54984686,-3.9379375);
   graph->SetPoint(327,41.5430257,-4.1629625);
   graph->SetPoint(328,41.53579324,-4.3879875);
   graph->SetPoint(329,41.53125,-4.521941034);
   graph->SetPoint(330,41.528265,-4.6130125);
   graph->SetPoint(331,41.52050896,-4.8380375);
   graph->SetPoint(332,41.51234282,-5.0630625);
   graph->SetPoint(333,41.50376008,-5.2880875);
   graph->SetPoint(334,41.49475404,-5.5131125);
   graph->SetPoint(335,41.48531746,-5.7381375);
   graph->SetPoint(336,41.47544255,-5.9631625);
   graph->SetPoint(337,41.46875,-6.109459308);
   graph->SetPoint(338,41.46526323,-6.1881875);
   graph->SetPoint(339,41.4549117,-6.4132125);
   graph->SetPoint(340,41.44411838,-6.6382375);
   graph->SetPoint(341,41.43287417,-6.8632625);
   graph->SetPoint(342,41.42116949,-7.0882875);
   graph->SetPoint(343,41.40899393,-7.3133125);
   graph->SetPoint(344,41.40625,-7.36245407);
   graph->SetPoint(345,41.39672822,-7.5383375);
   graph->SetPoint(346,41.38410277,-7.7633625);
   graph->SetPoint(347,41.37099859,-7.9883875);
   graph->SetPoint(348,41.35740367,-8.2134125);
   graph->SetPoint(349,41.34375,-8.431412222);
   graph->SetPoint(350,41.34332291,-8.4384375);
   graph->SetPoint(351,41.32928923,-8.6634625);
   graph->SetPoint(352,41.31475389,-8.8884875);
   graph->SetPoint(353,41.29970295,-9.1135125);
   graph->SetPoint(354,41.28412152,-9.3385375);
   graph->SetPoint(355,41.28125,-9.379003303);
   graph->SetPoint(356,41.26852344,-9.5635625);
   graph->SetPoint(357,41.25250917,-9.7885875);
   graph->SetPoint(358,41.23594856,-10.0136125);
   graph->SetPoint(359,41.21882408,-10.2386375);
   graph->SetPoint(360,41.21875,-10.23959162);
   graph->SetPoint(361,41.20182715,-10.4636625);
   graph->SetPoint(362,41.18426832,-10.6886875);
   graph->SetPoint(363,41.1661255,-10.9137125);
   graph->SetPoint(364,41.15625,-11.0330504);
   graph->SetPoint(365,41.1477356,-11.1387375);
   graph->SetPoint(366,41.12915354,-11.3637625);
   graph->SetPoint(367,41.10996412,-11.5887875);
   graph->SetPoint(368,41.09375,-11.77338571);
   graph->SetPoint(369,41.09029025,-11.8138125);
   graph->SetPoint(370,41.07065371,-12.0388375);
   graph->SetPoint(371,41.05038272,-12.2638625);
   graph->SetPoint(372,41.03125,-12.46984526);
   graph->SetPoint(373,41.02952529,-12.4888875);
   graph->SetPoint(374,41.00879606,-12.7139125);
   graph->SetPoint(375,40.98740132,-12.9389375);
   graph->SetPoint(376,40.96875,-13.1294558);
   graph->SetPoint(377,40.96545348,-13.1639625);
   graph->SetPoint(378,40.94358593,-13.3889875);
   graph->SetPoint(379,40.92101689,-13.6140125);
   graph->SetPoint(380,40.90625,-13.75757052);
   graph->SetPoint(381,40.89806657,-13.8390375);
   graph->SetPoint(382,40.87500619,-14.0640625);
   graph->SetPoint(383,40.85120291,-14.2890875);
   graph->SetPoint(384,40.84375,-14.35824107);
   graph->SetPoint(385,40.82733387,-14.5141125);
   graph->SetPoint(386,40.80301634,-14.7391375);
   graph->SetPoint(387,40.78125,-14.93472485);
   graph->SetPoint(388,40.77804647,-14.9641625);
   graph->SetPoint(389,40.75320121,-15.1891875);
   graph->SetPoint(390,40.72755019,-15.4142125);
   graph->SetPoint(391,40.71875,-15.49001101);
   graph->SetPoint(392,40.70179725,-15.6392375);
   graph->SetPoint(393,40.67558785,-15.8642625);
   graph->SetPoint(394,40.65625,-16.02598754);
   graph->SetPoint(395,40.64883912,-16.0892875);
   graph->SetPoint(396,40.62205387,-16.3143125);
   graph->SetPoint(397,40.59438341,-16.5393375);
   graph->SetPoint(398,40.59375,-16.54443508);
   graph->SetPoint(399,40.56697676,-16.7643625);
   graph->SetPoint(400,40.5386897,-16.9893875);
   graph->SetPoint(401,40.53125,-17.04766117);
   graph->SetPoint(402,40.51038033,-17.2144125);
   graph->SetPoint(403,40.48145421,-17.4394375);
   graph->SetPoint(404,40.46875,-17.53637307);
   graph->SetPoint(405,40.45228368,-17.6644625);
   graph->SetPoint(406,40.4226942,-17.8894875);
   graph->SetPoint(407,40.40625,-18.01181926);
   graph->SetPoint(408,40.3927017,-18.1145125);
   graph->SetPoint(409,40.36242258,-18.3395375);
   graph->SetPoint(410,40.34375,-18.47508298);
   graph->SetPoint(411,40.33164515,-18.5645625);
   graph->SetPoint(412,40.30064785,-18.7895875);
   graph->SetPoint(413,40.28125,-18.92709977);
   graph->SetPoint(414,40.26912047,-19.0146125);
   graph->SetPoint(415,40.23737369,-19.2396375);
   graph->SetPoint(416,40.21875,-19.36867316);
   graph->SetPoint(417,40.20512992,-19.4646625);
   graph->SetPoint(418,40.17259955,-19.6896875);
   graph->SetPoint(419,40.15625,-19.80049072);
   graph->SetPoint(420,40.13967158,-19.9147125);
   graph->SetPoint(421,40.10632005,-20.1397375);
   graph->SetPoint(422,40.09375,-20.22313014);
   graph->SetPoint(423,40.07273883,-20.3647625);
   graph->SetPoint(424,40.03852478,-20.5897875);
   graph->SetPoint(425,40.03125,-20.63706983);
   graph->SetPoint(426,40.00432052,-20.8148125);
   graph->SetPoint(427,39.96919817,-21.0398375);
   graph->SetPoint(428,39.96875,-21.04269348);
   graph->SetPoint(429,39.93440032,-21.2648625);
   graph->SetPoint(430,39.90625,-21.44166868);
   graph->SetPoint(431,39.89868213,-21.4898875);
   graph->SetPoint(432,39.86295644,-21.7149125);
   graph->SetPoint(433,39.84375,-21.83331116);
   graph->SetPoint(434,39.82669026,-21.9399375);
   graph->SetPoint(435,39.78996098,-22.1649625);
   graph->SetPoint(436,39.78125,-22.21771073);
   graph->SetPoint(437,39.75317421,-22.3899875);
   graph->SetPoint(438,39.71875,-22.59557624);
   graph->SetPoint(439,39.71553683,-22.6150125);
   graph->SetPoint(440,39.67809931,-22.8400375);
   graph->SetPoint(441,39.65625,-22.96835012);
   graph->SetPoint(442,39.6399815,-23.0650625);
   graph->SetPoint(443,39.60142335,-23.2900875);
   graph->SetPoint(444,39.59375,-23.33443783);
   graph->SetPoint(445,39.56285205,-23.5151125);
   graph->SetPoint(446,39.53125,-23.69536716);
   graph->SetPoint(447,39.52348809,-23.7401375);
   graph->SetPoint(448,39.48409809,-23.9651625);
   graph->SetPoint(449,39.46875,-24.05141822);
   graph->SetPoint(450,39.44431787,-24.1901875);
   graph->SetPoint(451,39.40625,-24.40140074);
   graph->SetPoint(452,39.40378572,-24.4152125);
   graph->SetPoint(453,39.36349053,-24.6402375);
   graph->SetPoint(454,39.34375,-24.74827887);
   graph->SetPoint(455,39.32257815,-24.8652625);
   graph->SetPoint(456,39.28125,-25.08865485);
   graph->SetPoint(457,39.28095068,-25.0902875);
   graph->SetPoint(458,39.23967109,-25.3153125);
   graph->SetPoint(459,39.21875,-25.4270026);
   graph->SetPoint(460,39.197699,-25.5403375);
   graph->SetPoint(461,39.15625,-25.75895921);
   graph->SetPoint(462,39.15504562,-25.7653625);
   graph->SetPoint(463,39.11269472,-25.9903875);
   graph->SetPoint(464,39.09375,-26.08921163);
   graph->SetPoint(465,39.06973316,-26.2154125);
   graph->SetPoint(466,39.03125,-26.413816);
   graph->SetPoint(467,39.02612158,-26.4404375);
   graph->SetPoint(468,38.9826025,-26.6654625);
   graph->SetPoint(469,38.96875,-26.73620066);
   graph->SetPoint(470,38.93872085,-26.8904875);
   graph->SetPoint(471,38.90625,-27.05442528);
   graph->SetPoint(472,38.89421884,-27.1155125);
   graph->SetPoint(473,38.84942194,-27.3405375);
   graph->SetPoint(474,38.84375,-27.36894986);
   graph->SetPoint(475,38.80469152,-27.5655625);
   graph->SetPoint(476,38.78125,-27.68170167);
   graph->SetPoint(477,38.75936912,-27.7905875);
   graph->SetPoint(478,38.71875,-27.9896653);
   graph->SetPoint(479,38.7134766,-28.0156125);
   graph->SetPoint(480,38.667664,-28.2406375);
   graph->SetPoint(481,38.65625,-28.29626278);
   graph->SetPoint(482,38.62159647,-28.4656625);
   graph->SetPoint(483,38.59375,-28.599962);
   graph->SetPoint(484,38.57498671,-28.6906875);
   graph->SetPoint(485,38.53125,-28.8994718);
   graph->SetPoint(486,38.52785493,-28.9157125);
   graph->SetPoint(487,38.48091896,-29.1407375);
   graph->SetPoint(488,38.46875,-29.19865448);
   graph->SetPoint(489,38.43367698,-29.3657625);
   graph->SetPoint(490,38.40625,-29.49502493);
   graph->SetPoint(491,38.38594257,-29.5907875);
   graph->SetPoint(492,38.34375,-29.78773693);
   graph->SetPoint(493,38.33773563,-29.8158125);
   graph->SetPoint(494,38.28957642,-30.0408375);
   graph->SetPoint(495,38.28125,-30.07971882);
   graph->SetPoint(496,38.24134282,-30.2658625);
   graph->SetPoint(497,38.21875,-30.37040948);
   graph->SetPoint(498,38.19267079,-30.4908875);
   graph->SetPoint(499,38.15625,-30.65793414);
   graph->SetPoint(500,38.14358074,-30.7159125);
   graph->SetPoint(501,38.0941161,-30.9409375);
   graph->SetPoint(502,38.09375,-30.94262478);
   graph->SetPoint(503,38.04511449,-31.1659625);
   graph->SetPoint(504,38.03125,-31.22934204);
   graph->SetPoint(505,37.99573853,-31.3909875);
   graph->SetPoint(506,37.96875,-31.51338655);
   graph->SetPoint(507,37.94601049,-31.6160125);
   graph->SetPoint(508,37.90625,-31.79495276);
   graph->SetPoint(509,37.8959532,-31.8410375);
   graph->SetPoint(510,37.84572602,-32.0660625);
   graph->SetPoint(511,37.84375,-32.07506145);
   graph->SetPoint(512,37.79596472,-32.2910875);
   graph->SetPoint(513,37.78125,-32.35765614);
   graph->SetPoint(514,37.74594015,-32.5161125);
   graph->SetPoint(515,37.71875,-32.63834253);
   graph->SetPoint(516,37.69568083,-32.7411375);
   graph->SetPoint(517,37.65625,-32.91733172);
   graph->SetPoint(518,37.64521688,-32.9661625);
   graph->SetPoint(519,37.59464769,-33.1911875);
   graph->SetPoint(520,37.59375,-33.19529192);
   graph->SetPoint(521,37.54484666,-33.4162125);
   graph->SetPoint(522,37.53125,-33.47811759);
   graph->SetPoint(523,37.49495566,-33.6412375);
   graph->SetPoint(524,37.46875,-33.76010465);
   graph->SetPoint(525,37.4450188,-33.8662625);
   graph->SetPoint(526,37.40625,-34.04154581);
   graph->SetPoint(527,37.39508331,-34.0912875);
   graph->SetPoint(528,37.3453384,-34.3163125);
   graph->SetPoint(529,37.34375,-34.32380802);
   graph->SetPoint(530,37.29679359,-34.5413375);
   graph->SetPoint(531,37.28125,-34.61470962);
   graph->SetPoint(532,37.24848346,-34.7663625);
   graph->SetPoint(533,37.21875,-34.90688836);
   graph->SetPoint(534,37.20049122,-34.9913875);
   graph->SetPoint(535,37.15625,-35.20094446);
   graph->SetPoint(536,37.15291043,-35.2164125);
   graph->SetPoint(537,37.10723342,-35.4414375);
   graph->SetPoint(538,37.09375,-35.51097163);
   graph->SetPoint(539,37.06273758,-35.6664625);
   graph->SetPoint(540,37.03125,-35.83064894);
   graph->SetPoint(541,37.01922611,-35.8914875);
   graph->SetPoint(542,36.97804748,-36.1165125);
   graph->SetPoint(543,36.96875,-36.17364584);
   graph->SetPoint(544,36.94034315,-36.3415375);
   graph->SetPoint(545,36.90625,-36.55826048);
   graph->SetPoint(546,36.90488807,-36.5665625);
   graph->SetPoint(547,36.87738568,-36.7915875);
   graph->SetPoint(548,36.85732359,-37.0166125);
   graph->SetPoint(549,36.85512503,-37.2416375);
   graph->SetPoint(550,36.90625,-37.4507011);
   graph->SetPoint(551,36.92241115,-37.4666625);
   graph->SetPoint(552,36.96875,-37.48808642);
   graph->SetPoint(553,37.03125,-37.4768002);
   graph->SetPoint(554,37.04797302,-37.4666625);
   graph->SetPoint(555,37.09375,-37.43701127);
   graph->SetPoint(556,37.15625,-37.38086319);
   graph->SetPoint(557,37.21875,-37.31712488);
   graph->SetPoint(558,37.28125,-37.24852851);
   graph->SetPoint(559,37.28666387,-37.2416375);
   graph->SetPoint(560,37.34375,-37.16566261);
   graph->SetPoint(561,37.40625,-37.08149603);
   graph->SetPoint(562,37.45323325,-37.0166125);
   graph->SetPoint(563,37.46875,-36.9943001);
   graph->SetPoint(564,37.53125,-36.89871678);
   graph->SetPoint(565,37.59375,-36.80508434);
   graph->SetPoint(566,37.60225003,-36.7915875);
   graph->SetPoint(567,37.65625,-36.70288352);
   graph->SetPoint(568,37.71875,-36.60198081);
   graph->SetPoint(569,37.74008078,-36.5665625);
   graph->SetPoint(570,37.78125,-36.4960261);
   graph->SetPoint(571,37.84375,-36.38943048);
   graph->SetPoint(572,37.87147801,-36.3415375);
   graph->SetPoint(573,37.90625,-36.27970468);
   graph->SetPoint(574,37.96875,-36.1685978);
   graph->SetPoint(575,37.99786094,-36.1165125);
   graph->SetPoint(576,38.03125,-36.05513158);
   graph->SetPoint(577,38.09375,-35.94041112);
   graph->SetPoint(578,38.12023663,-35.8914875);
   graph->SetPoint(579,38.15625,-35.82326073);
   graph->SetPoint(580,38.21875,-35.7056126);
   graph->SetPoint(581,38.23933877,-35.6664625);
   graph->SetPoint(582,38.28125,-35.58485215);
   graph->SetPoint(583,38.34375,-35.46480419);
   graph->SetPoint(584,38.35571449,-35.4414375);
   graph->SetPoint(585,38.40625,-35.34051353);
   graph->SetPoint(586,38.46875,-35.21847495);
   graph->SetPoint(587,38.46978023,-35.2164125);
   graph->SetPoint(588,38.53125,-35.09073611);
   graph->SetPoint(589,38.58087933,-34.9913875);
   graph->SetPoint(590,38.59375,-34.96508351);
   graph->SetPoint(591,38.65625,-34.83591729);
   graph->SetPoint(592,38.69016964,-34.7663625);
   graph->SetPoint(593,38.71875,-34.70659837);
   graph->SetPoint(594,38.78125,-34.57638089);
   graph->SetPoint(595,38.79795925,-34.5413375);
   graph->SetPoint(596,38.84375,-34.4435071);
   graph->SetPoint(597,38.90428607,-34.3163125);
   graph->SetPoint(598,38.90625,-34.31211028);
   graph->SetPoint(599,38.96875,-34.17606258);
   graph->SetPoint(600,39.00822268,-34.0912875);
   graph->SetPoint(601,39.03125,-34.04097126);
   graph->SetPoint(602,39.09375,-33.90446921);
   graph->SetPoint(603,39.11117592,-33.8662625);
   graph->SetPoint(604,39.15625,-33.76580124);
   graph->SetPoint(605,39.21287193,-33.6412375);
   graph->SetPoint(606,39.21875,-33.62809666);
   graph->SetPoint(607,39.28125,-33.4867499);
   graph->SetPoint(608,39.31267389,-33.4162125);
   graph->SetPoint(609,39.34375,-33.34537886);
   graph->SetPoint(610,39.40625,-33.20393437);
   graph->SetPoint(611,39.41182095,-33.1911875);
   graph->SetPoint(612,39.46875,-33.05900796);
   graph->SetPoint(613,39.50914224,-32.9661625);
   graph->SetPoint(614,39.53125,-32.91461298);
   graph->SetPoint(615,39.59375,-32.7690593);
   graph->SetPoint(616,39.60567218,-32.7411375);
   graph->SetPoint(617,39.65625,-32.62104905);
   graph->SetPoint(618,39.7008252,-32.5161125);
   graph->SetPoint(619,39.71875,-32.47334597);
   graph->SetPoint(620,39.78125,-32.32405849);
   graph->SetPoint(621,39.79500166,-32.2910875);
   graph->SetPoint(622,39.84375,-32.17269608);
   graph->SetPoint(623,39.88797177,-32.0660625);
   graph->SetPoint(624,39.90625,-32.02143077);
   graph->SetPoint(625,39.96875,-31.86873612);
   graph->SetPoint(626,39.98003326,-31.8410375);
   graph->SetPoint(627,40.03125,-31.7137806);
   graph->SetPoint(628,40.07082986,-31.6160125);
   graph->SetPoint(629,40.09375,-31.55872495);
   graph->SetPoint(630,40.15625,-31.40290212);
   graph->SetPoint(631,40.16098981,-31.3909875);
   graph->SetPoint(632,40.21875,-31.24413324);
   graph->SetPoint(633,40.24964054,-31.1659625);
   graph->SetPoint(634,40.28125,-31.08507977);
   graph->SetPoint(635,40.33782231,-30.9409375);
   graph->SetPoint(636,40.34375,-30.92566987);
   graph->SetPoint(637,40.40625,-30.76357576);
   graph->SetPoint(638,40.42463414,-30.7159125);
   graph->SetPoint(639,40.46875,-30.60033221);
   graph->SetPoint(640,40.51065849,-30.4908875);
   graph->SetPoint(641,40.53125,-30.4365604);
   graph->SetPoint(642,40.59375,-30.27191535);
   graph->SetPoint(643,40.59602865,-30.2658625);
   graph->SetPoint(644,40.65625,-30.10430032);
   graph->SetPoint(645,40.679959,-30.0408375);
   graph->SetPoint(646,40.71875,-29.93599518);
   graph->SetPoint(647,40.76329974,-29.8158125);
   graph->SetPoint(648,40.78125,-29.76692914);
   graph->SetPoint(649,40.84375,-29.59677527);
   graph->SetPoint(650,40.84593243,-29.5907875);
   graph->SetPoint(651,40.90625,-29.4237707);
   graph->SetPoint(652,40.92722094,-29.3657625);
   graph->SetPoint(653,40.96875,-29.2498539);
   graph->SetPoint(654,41.00787053,-29.1407375);
   graph->SetPoint(655,41.03125,-29.07495437);
   graph->SetPoint(656,41.08785977,-28.9157125);
   graph->SetPoint(657,41.09375,-28.89900172);
   graph->SetPoint(658,41.15625,-28.72072217);
   graph->SetPoint(659,41.1667484,-28.6906875);
   graph->SetPoint(660,41.21875,-28.54066977);
   graph->SetPoint(661,41.24473858,-28.4656625);
   graph->SetPoint(662,41.28125,-28.3594225);
   graph->SetPoint(663,41.32203985,-28.2406375);
   graph->SetPoint(664,41.34375,-28.17691064);
   graph->SetPoint(665,41.39863655,-28.0156125);
   graph->SetPoint(666,41.40625,-27.99306435);
   graph->SetPoint(667,41.46875,-27.80718961);
   graph->SetPoint(668,41.47430506,-27.7905875);
   graph->SetPoint(669,41.53125,-27.61909275);
   graph->SetPoint(670,41.54899366,-27.5655625);
   graph->SetPoint(671,41.59375,-27.42952596);
   graph->SetPoint(672,41.62296677,-27.3405375);
   graph->SetPoint(673,41.65625,-27.23842132);
   graph->SetPoint(674,41.69621427,-27.1155125);
   graph->SetPoint(675,41.71875,-27.04570896);
   graph->SetPoint(676,41.76872662,-26.8904875);
   graph->SetPoint(677,41.78125,-26.85131959);
   graph->SetPoint(678,41.84049565,-26.6654625);
   graph->SetPoint(679,41.84375,-26.65518372);
   graph->SetPoint(680,41.90625,-26.45666894);
   graph->SetPoint(681,41.911337,-26.4404375);
   graph->SetPoint(682,41.96875,-26.25599832);
   graph->SetPoint(683,41.98134015,-26.2154125);
   graph->SetPoint(684,42.03125,-26.05344861);
   graph->SetPoint(685,42.05061008,-25.9903875);
   graph->SetPoint(686,42.09375,-25.84895097);
   graph->SetPoint(687,42.11914327,-25.7653625);
   graph->SetPoint(688,42.15625,-25.64243402);
   graph->SetPoint(689,42.18693668,-25.5403375);
   graph->SetPoint(690,42.21875,-25.43382821);
   graph->SetPoint(691,42.2539886,-25.3153125);
   graph->SetPoint(692,42.28125,-25.22306122);
   graph->SetPoint(693,42.3202979,-25.0902875);
   graph->SetPoint(694,42.34375,-25.01006173);
   graph->SetPoint(695,42.38586463,-24.8652625);
   graph->SetPoint(696,42.40625,-24.79475694);
   graph->SetPoint(697,42.45068961,-24.6402375);
   graph->SetPoint(698,42.46875,-24.57707373);
   graph->SetPoint(699,42.51477469,-24.4152125);
   graph->SetPoint(700,42.53125,-24.35693872);
   graph->SetPoint(701,42.57812226,-24.1901875);
   graph->SetPoint(702,42.59375,-24.13427637);
   graph->SetPoint(703,42.64073567,-23.9651625);
   graph->SetPoint(704,42.65625,-23.90901106);
   graph->SetPoint(705,42.7026189,-23.7401375);
   graph->SetPoint(706,42.71875,-23.68106565);
   graph->SetPoint(707,42.76377676,-23.5151125);
   graph->SetPoint(708,42.78125,-23.45036239);
   graph->SetPoint(709,42.82421461,-23.2900875);
   graph->SetPoint(710,42.84375,-23.21682134);
   graph->SetPoint(711,42.88393842,-23.0650625);
   graph->SetPoint(712,42.90625,-22.98036168);
   graph->SetPoint(713,42.94295457,-22.8400375);
   graph->SetPoint(714,42.96875,-22.74090012);
   graph->SetPoint(715,43.00127024,-22.6150125);
   graph->SetPoint(716,43.03125,-22.49835222);
   graph->SetPoint(717,43.05889286,-22.3899875);
   graph->SetPoint(718,43.09375,-22.2526311);
   graph->SetPoint(719,43.11583021,-22.1649625);
   graph->SetPoint(720,43.15625,-22.0036476);
   graph->SetPoint(721,43.1720907,-21.9399375);
   graph->SetPoint(722,43.21875,-21.75131013);
   graph->SetPoint(723,43.22768279,-21.7149125);
   graph->SetPoint(724,43.28125,-21.49552466);
   graph->SetPoint(725,43.28261541,-21.4898875);
   graph->SetPoint(726,43.33670508,-21.2648625);
   graph->SetPoint(727,43.34375,-21.23539634);
   graph->SetPoint(728,43.39010288,-21.0398375);
   graph->SetPoint(729,43.40625,-20.97138098);
   graph->SetPoint(730,43.44285806,-20.8148125);
   graph->SetPoint(731,43.46875,-20.70353265);
   graph->SetPoint(732,43.49498131,-20.5897875);
   graph->SetPoint(733,43.53125,-20.43174241);
   graph->SetPoint(734,43.54648306,-20.3647625);
   graph->SetPoint(735,43.59375,-20.15589767);
   graph->SetPoint(736,43.59737396,-20.1397375);
   graph->SetPoint(737,43.64743281,-19.9147125);
   graph->SetPoint(738,43.65625,-19.87483753);
   graph->SetPoint(739,43.69679627,-19.6896875);
   graph->SetPoint(740,43.71875,-19.58895557);
   graph->SetPoint(741,43.74557557,-19.4646625);
   graph->SetPoint(742,43.78125,-19.29856219);
   graph->SetPoint(743,43.7937817,-19.2396375);
   graph->SetPoint(744,43.84136432,-19.0146125);
   graph->SetPoint(745,43.84375,-19.00322775);
   graph->SetPoint(746,43.88805625,-18.7895875);
   graph->SetPoint(747,43.90625,-18.70143665);
   graph->SetPoint(748,43.93420661,-18.5645625);
   graph->SetPoint(749,43.96875,-18.39460991);
   graph->SetPoint(750,43.97982688,-18.3395375);
   graph->SetPoint(751,44.02476432,-18.1145125);
   graph->SetPoint(752,44.03125,-18.08175663);
   graph->SetPoint(753,44.06890336,-17.8894875);
   graph->SetPoint(754,44.09375,-17.76198832);
   graph->SetPoint(755,44.11254733,-17.6644625);
   graph->SetPoint(756,44.15569288,-17.4394375);
   graph->SetPoint(757,44.15625,-17.4364993);
   graph->SetPoint(758,44.19787929,-17.2144125);
   graph->SetPoint(759,44.21875,-17.10251091);
   graph->SetPoint(760,44.23960746,-16.9893875);
   graph->SetPoint(761,44.28087869,-16.7643625);
   graph->SetPoint(762,44.28125,-16.76231379);
   graph->SetPoint(763,44.32118263,-16.5393375);
   graph->SetPoint(764,44.34375,-16.41267314);
   graph->SetPoint(765,44.36106677,-16.3143125);
   graph->SetPoint(766,44.40039809,-16.0892875);
   graph->SetPoint(767,44.40625,-16.05544211);
   graph->SetPoint(768,44.43889969,-15.8642625);
   graph->SetPoint(769,44.46875,-15.68852705);
   graph->SetPoint(770,44.47701988,-15.6392375);
   graph->SetPoint(771,44.5143635,-15.4142125);
   graph->SetPoint(772,44.53125,-15.31162494);
   graph->SetPoint(773,44.55114975,-15.1891875);
   graph->SetPoint(774,44.58744175,-14.9641625);
   graph->SetPoint(775,44.59375,-14.92457688);
   graph->SetPoint(776,44.62291771,-14.7391375);
   graph->SetPoint(777,44.65625,-14.52597014);
   graph->SetPoint(778,44.65808022,-14.5141125);
   graph->SetPoint(779,44.6923179,-14.2890875);
   graph->SetPoint(780,44.71875,-14.11420376);
   graph->SetPoint(781,44.72622816,-14.0640625);
   graph->SetPoint(782,44.75935101,-13.8390375);
   graph->SetPoint(783,44.78125,-13.68896997);
   graph->SetPoint(784,44.79204033,-13.6140125);
   graph->SetPoint(785,44.82402452,-13.3889875);
   graph->SetPoint(786,44.84375,-13.2488194);
   graph->SetPoint(787,44.85552662,-13.1639625);
   graph->SetPoint(788,44.88635169,-12.9389375);
   graph->SetPoint(789,44.90625,-12.7921333);
   graph->SetPoint(790,44.91670296,-12.7139125);
   graph->SetPoint(791,44.94635214,-12.4888875);
   graph->SetPoint(792,44.96875,-12.31709417);
   graph->SetPoint(793,44.97559073,-12.2638625);
   graph->SetPoint(794,45.00405078,-12.0388375);
   graph->SetPoint(795,45.03125,-11.82164597);
   graph->SetPoint(796,45.03221672,-11.8138125);
   graph->SetPoint(797,45.05947788,-11.5887875);
   graph->SetPoint(798,45.08644579,-11.3637625);
   graph->SetPoint(799,45.09375,-11.3017683);
   graph->SetPoint(800,45.11266816,-11.1387375);
   graph->SetPoint(801,45.13841061,-10.9137125);
   graph->SetPoint(802,45.15625,-10.75545068);
   graph->SetPoint(803,45.16366063,-10.6886875);
   graph->SetPoint(804,45.18817629,-10.4636625);
   graph->SetPoint(805,45.21235371,-10.2386375);
   graph->SetPoint(806,45.21875,-10.17792682);
   graph->SetPoint(807,45.2357887,-10.0136125);
   graph->SetPoint(808,45.25872409,-9.7885875);
   graph->SetPoint(809,45.28125,-9.564034384);
   graph->SetPoint(810,45.28129659,-9.5635625);
   graph->SetPoint(811,45.30299668,-9.3385375);
   graph->SetPoint(812,45.32431965,-9.1135125);
   graph->SetPoint(813,45.34375,-8.904611283);
   graph->SetPoint(814,45.34522528,-8.8884875);
   graph->SetPoint(815,45.36530915,-8.6634625);
   graph->SetPoint(816,45.38499603,-8.4384375);
   graph->SetPoint(817,45.40427974,-8.2134125);
   graph->SetPoint(818,45.40625,-8.18980387);
   graph->SetPoint(819,45.42277405,-7.9883875);
   graph->SetPoint(820,45.44080991,-7.7633625);
   graph->SetPoint(821,45.45842516,-7.5383375);
   graph->SetPoint(822,45.46875,-7.402895);
   graph->SetPoint(823,45.47546101,-7.3133125);
   graph->SetPoint(824,45.49183951,-7.0882875);
   graph->SetPoint(825,45.50778254,-6.8632625);
   graph->SetPoint(826,45.52328446,-6.6382375);
   graph->SetPoint(827,45.53125,-6.518928109);
   graph->SetPoint(828,45.53818234,-6.4132125);
   graph->SetPoint(829,45.55245778,-6.1881875);
   graph->SetPoint(830,45.5662803,-5.9631625);
   graph->SetPoint(831,45.57964481,-5.7381375);
   graph->SetPoint(832,45.59254612,-5.5131125);
   graph->SetPoint(833,45.59375,-5.491251291);
   graph->SetPoint(834,45.60473095,-5.2880875);
   graph->SetPoint(835,45.6164231,-5.0630625);
   graph->SetPoint(836,45.62764426,-4.8380375);
   graph->SetPoint(837,45.63839014,-4.6130125);
   graph->SetPoint(838,45.64865625,-4.3879875);
   graph->SetPoint(839,45.65625,-4.213192273);
   graph->SetPoint(840,45.65839051,-4.1629625);
   graph->SetPoint(841,45.66747981,-3.9379375);
   graph->SetPoint(842,45.676086,-3.7129125);
   graph->SetPoint(843,45.68420556,-3.4878875);
   graph->SetPoint(844,45.69183503,-3.2628625);
   graph->SetPoint(845,45.69897128,-3.0378375);
   graph->SetPoint(846,45.70561122,-2.8128125);
   graph->SetPoint(847,45.71175187,-2.5877875);
   graph->SetPoint(848,45.71739075,-2.3627625);
   graph->SetPoint(849,45.71875,-2.303125431);
   graph->SetPoint(850,45.72244287,-2.1377375);
   graph->SetPoint(851,45.72696927,-1.9127125);
   graph->SetPoint(852,45.7309977,-1.6876875);
   graph->SetPoint(853,45.73452634,-1.4626625);
   graph->SetPoint(854,45.73755373,-1.2376375);
   graph->SetPoint(855,45.74007852,-1.0126125);
   graph->SetPoint(856,45.74209969,-0.7875875);
   graph->SetPoint(857,45.74361632,-0.5625625);
   graph->SetPoint(858,45.74462779,-0.3375375);
   graph->SetPoint(859,45.74513361,-0.1125125);
   graph->SetPoint(860,45.74513361,0.1125125);
   graph->SetPoint(861,45.74462779,0.3375375);
   graph->SetPoint(862,45.74361632,0.5625625);
   graph->SetPoint(863,45.74209969,0.7875875);
   graph->SetPoint(864,45.74007852,1.0126125);
   graph->SetPoint(865,45.73755373,1.2376375);
   graph->SetPoint(866,45.73452634,1.4626625);
   graph->SetPoint(867,45.7309977,1.6876875);
   graph->SetPoint(868,45.72696927,1.9127125);
   graph->SetPoint(869,45.72244287,2.1377375);
   graph->SetPoint(870,45.71875,2.303125431);
   graph->SetPoint(871,45.71739075,2.3627625);
   graph->SetPoint(872,45.71175187,2.5877875);
   graph->SetPoint(873,45.70561122,2.8128125);
   graph->SetPoint(874,45.69897128,3.0378375);
   graph->SetPoint(875,45.69183503,3.2628625);
   graph->SetPoint(876,45.68420556,3.4878875);
   graph->SetPoint(877,45.676086,3.7129125);
   graph->SetPoint(878,45.66747981,3.9379375);
   graph->SetPoint(879,45.65839051,4.1629625);
   graph->SetPoint(880,45.65625,4.213192273);
   graph->SetPoint(881,45.64865625,4.3879875);
   graph->SetPoint(882,45.63839014,4.6130125);
   graph->SetPoint(883,45.62764426,4.8380375);
   graph->SetPoint(884,45.6164231,5.0630625);
   graph->SetPoint(885,45.60473095,5.2880875);
   graph->SetPoint(886,45.59375,5.491251291);
   graph->SetPoint(887,45.59254612,5.5131125);
   graph->SetPoint(888,45.57964481,5.7381375);
   graph->SetPoint(889,45.5662803,5.9631625);
   graph->SetPoint(890,45.55245778,6.1881875);
   graph->SetPoint(891,45.53818234,6.4132125);
   graph->SetPoint(892,45.53125,6.518928109);
   graph->SetPoint(893,45.52328446,6.6382375);
   graph->SetPoint(894,45.50778254,6.8632625);
   graph->SetPoint(895,45.49183951,7.0882875);
   graph->SetPoint(896,45.47546101,7.3133125);
   graph->SetPoint(897,45.46875,7.402895);
   graph->SetPoint(898,45.45842516,7.5383375);
   graph->SetPoint(899,45.44080991,7.7633625);
   graph->SetPoint(900,45.42277405,7.9883875);
   graph->SetPoint(901,45.40625,8.18980387);
   graph->SetPoint(902,45.40427974,8.2134125);
   graph->SetPoint(903,45.38499603,8.4384375);
   graph->SetPoint(904,45.36530915,8.6634625);
   graph->SetPoint(905,45.34522528,8.8884875);
   graph->SetPoint(906,45.34375,8.904611283);
   graph->SetPoint(907,45.32431965,9.1135125);
   graph->SetPoint(908,45.30299668,9.3385375);
   graph->SetPoint(909,45.28129659,9.5635625);
   graph->SetPoint(910,45.28125,9.564034384);
   graph->SetPoint(911,45.25872409,9.7885875);
   graph->SetPoint(912,45.2357887,10.0136125);
   graph->SetPoint(913,45.21875,10.17792682);
   graph->SetPoint(914,45.21235371,10.2386375);
   graph->SetPoint(915,45.18817629,10.4636625);
   graph->SetPoint(916,45.16366063,10.6886875);
   graph->SetPoint(917,45.15625,10.75545068);
   graph->SetPoint(918,45.13841061,10.9137125);
   graph->SetPoint(919,45.11266816,11.1387375);
   graph->SetPoint(920,45.09375,11.3017683);
   graph->SetPoint(921,45.08644579,11.3637625);
   graph->SetPoint(922,45.05947788,11.5887875);
   graph->SetPoint(923,45.03221672,11.8138125);
   graph->SetPoint(924,45.03125,11.82164597);
   graph->SetPoint(925,45.00405078,12.0388375);
   graph->SetPoint(926,44.97559073,12.2638625);
   graph->SetPoint(927,44.96875,12.31709417);
   graph->SetPoint(928,44.94635214,12.4888875);
   graph->SetPoint(929,44.91670296,12.7139125);
   graph->SetPoint(930,44.90625,12.7921333);
   graph->SetPoint(931,44.88635169,12.9389375);
   graph->SetPoint(932,44.85552662,13.1639625);
   graph->SetPoint(933,44.84375,13.2488194);
   graph->SetPoint(934,44.82402452,13.3889875);
   graph->SetPoint(935,44.79204033,13.6140125);
   graph->SetPoint(936,44.78125,13.68896997);
   graph->SetPoint(937,44.75935101,13.8390375);
   graph->SetPoint(938,44.72622816,14.0640625);
   graph->SetPoint(939,44.71875,14.11420376);
   graph->SetPoint(940,44.6923179,14.2890875);
   graph->SetPoint(941,44.65808022,14.5141125);
   graph->SetPoint(942,44.65625,14.52597014);
   graph->SetPoint(943,44.62291771,14.7391375);
   graph->SetPoint(944,44.59375,14.92457688);
   graph->SetPoint(945,44.58744175,14.9641625);
   graph->SetPoint(946,44.55114975,15.1891875);
   graph->SetPoint(947,44.53125,15.31162494);
   graph->SetPoint(948,44.5143635,15.4142125);
   graph->SetPoint(949,44.47701988,15.6392375);
   graph->SetPoint(950,44.46875,15.68852705);
   graph->SetPoint(951,44.43889969,15.8642625);
   graph->SetPoint(952,44.40625,16.05544211);
   graph->SetPoint(953,44.40039809,16.0892875);
   graph->SetPoint(954,44.36106677,16.3143125);
   graph->SetPoint(955,44.34375,16.41267314);
   graph->SetPoint(956,44.32118263,16.5393375);
   graph->SetPoint(957,44.28125,16.76231379);
   graph->SetPoint(958,44.28087869,16.7643625);
   graph->SetPoint(959,44.23960746,16.9893875);
   graph->SetPoint(960,44.21875,17.10251091);
   graph->SetPoint(961,44.19787929,17.2144125);
   graph->SetPoint(962,44.15625,17.4364993);
   graph->SetPoint(963,44.15569288,17.4394375);
   graph->SetPoint(964,44.11254733,17.6644625);
   graph->SetPoint(965,44.09375,17.76198832);
   graph->SetPoint(966,44.06890336,17.8894875);
   graph->SetPoint(967,44.03125,18.08175663);
   graph->SetPoint(968,44.02476432,18.1145125);
   graph->SetPoint(969,43.97982688,18.3395375);
   graph->SetPoint(970,43.96875,18.39460991);
   graph->SetPoint(971,43.93420661,18.5645625);
   graph->SetPoint(972,43.90625,18.70143665);
   graph->SetPoint(973,43.88805625,18.7895875);
   graph->SetPoint(974,43.84375,19.00322775);
   graph->SetPoint(975,43.84136432,19.0146125);
   graph->SetPoint(976,43.7937817,19.2396375);
   graph->SetPoint(977,43.78125,19.29856219);
   graph->SetPoint(978,43.74557557,19.4646625);
   graph->SetPoint(979,43.71875,19.58895557);
   graph->SetPoint(980,43.69679627,19.6896875);
   graph->SetPoint(981,43.65625,19.87483753);
   graph->SetPoint(982,43.64743281,19.9147125);
   graph->SetPoint(983,43.59737396,20.1397375);
   graph->SetPoint(984,43.59375,20.15589767);
   graph->SetPoint(985,43.54648306,20.3647625);
   graph->SetPoint(986,43.53125,20.43174241);
   graph->SetPoint(987,43.49498131,20.5897875);
   graph->SetPoint(988,43.46875,20.70353265);
   graph->SetPoint(989,43.44285806,20.8148125);
   graph->SetPoint(990,43.40625,20.97138098);
   graph->SetPoint(991,43.39010288,21.0398375);
   graph->SetPoint(992,43.34375,21.23539634);
   graph->SetPoint(993,43.33670508,21.2648625);
   graph->SetPoint(994,43.28261541,21.4898875);
   graph->SetPoint(995,43.28125,21.49552466);
   graph->SetPoint(996,43.22768279,21.7149125);
   graph->SetPoint(997,43.21875,21.75131013);
   graph->SetPoint(998,43.1720907,21.9399375);
   graph->SetPoint(999,43.15625,22.0036476);
   graph->SetPoint(1000,43.11583021,22.1649625);
   graph->SetPoint(1001,43.09375,22.2526311);
   graph->SetPoint(1002,43.05889286,22.3899875);
   graph->SetPoint(1003,43.03125,22.49835222);
   graph->SetPoint(1004,43.00127024,22.6150125);
   graph->SetPoint(1005,42.96875,22.74090012);
   graph->SetPoint(1006,42.94295457,22.8400375);
   graph->SetPoint(1007,42.90625,22.98036168);
   graph->SetPoint(1008,42.88393842,23.0650625);
   graph->SetPoint(1009,42.84375,23.21682134);
   graph->SetPoint(1010,42.82421461,23.2900875);
   graph->SetPoint(1011,42.78125,23.45036239);
   graph->SetPoint(1012,42.76377676,23.5151125);
   graph->SetPoint(1013,42.71875,23.68106565);
   graph->SetPoint(1014,42.7026189,23.7401375);
   graph->SetPoint(1015,42.65625,23.90901106);
   graph->SetPoint(1016,42.64073567,23.9651625);
   graph->SetPoint(1017,42.59375,24.13427637);
   graph->SetPoint(1018,42.57812226,24.1901875);
   graph->SetPoint(1019,42.53125,24.35693872);
   graph->SetPoint(1020,42.51477469,24.4152125);
   graph->SetPoint(1021,42.46875,24.57707373);
   graph->SetPoint(1022,42.45068961,24.6402375);
   graph->SetPoint(1023,42.40625,24.79475694);
   graph->SetPoint(1024,42.38586463,24.8652625);
   graph->SetPoint(1025,42.34375,25.01006173);
   graph->SetPoint(1026,42.3202979,25.0902875);
   graph->SetPoint(1027,42.28125,25.22306122);
   graph->SetPoint(1028,42.2539886,25.3153125);
   graph->SetPoint(1029,42.21875,25.43382821);
   graph->SetPoint(1030,42.18693668,25.5403375);
   graph->SetPoint(1031,42.15625,25.64243402);
   graph->SetPoint(1032,42.11914327,25.7653625);
   graph->SetPoint(1033,42.09375,25.84895097);
   graph->SetPoint(1034,42.05061008,25.9903875);
   graph->SetPoint(1035,42.03125,26.05344861);
   graph->SetPoint(1036,41.98134015,26.2154125);
   graph->SetPoint(1037,41.96875,26.25599832);
   graph->SetPoint(1038,41.911337,26.4404375);
   graph->SetPoint(1039,41.90625,26.45666894);
   graph->SetPoint(1040,41.84375,26.65518372);
   graph->SetPoint(1041,41.84049565,26.6654625);
   graph->SetPoint(1042,41.78125,26.85131959);
   graph->SetPoint(1043,41.76872662,26.8904875);
   graph->SetPoint(1044,41.71875,27.04570896);
   graph->SetPoint(1045,41.69621427,27.1155125);
   graph->SetPoint(1046,41.65625,27.23842132);
   graph->SetPoint(1047,41.62296677,27.3405375);
   graph->SetPoint(1048,41.59375,27.42952596);
   graph->SetPoint(1049,41.54899366,27.5655625);
   graph->SetPoint(1050,41.53125,27.61909275);
   graph->SetPoint(1051,41.47430506,27.7905875);
   graph->SetPoint(1052,41.46875,27.80718961);
   graph->SetPoint(1053,41.40625,27.99306435);
   graph->SetPoint(1054,41.39863655,28.0156125);
   graph->SetPoint(1055,41.34375,28.17691064);
   graph->SetPoint(1056,41.32203985,28.2406375);
   graph->SetPoint(1057,41.28125,28.3594225);
   graph->SetPoint(1058,41.24473858,28.4656625);
   graph->SetPoint(1059,41.21875,28.54066977);
   graph->SetPoint(1060,41.1667484,28.6906875);
   graph->SetPoint(1061,41.15625,28.72072217);
   graph->SetPoint(1062,41.09375,28.89900172);
   graph->SetPoint(1063,41.08785977,28.9157125);
   graph->SetPoint(1064,41.03125,29.07495437);
   graph->SetPoint(1065,41.00787053,29.1407375);
   graph->SetPoint(1066,40.96875,29.2498539);
   graph->SetPoint(1067,40.92722094,29.3657625);
   graph->SetPoint(1068,40.90625,29.4237707);
   graph->SetPoint(1069,40.84593243,29.5907875);
   graph->SetPoint(1070,40.84375,29.59677527);
   graph->SetPoint(1071,40.78125,29.76692914);
   graph->SetPoint(1072,40.76329974,29.8158125);
   graph->SetPoint(1073,40.71875,29.93599518);
   graph->SetPoint(1074,40.679959,30.0408375);
   graph->SetPoint(1075,40.65625,30.10430032);
   graph->SetPoint(1076,40.59602865,30.2658625);
   graph->SetPoint(1077,40.59375,30.27191535);
   graph->SetPoint(1078,40.53125,30.4365604);
   graph->SetPoint(1079,40.51065849,30.4908875);
   graph->SetPoint(1080,40.46875,30.60033221);
   graph->SetPoint(1081,40.42463414,30.7159125);
   graph->SetPoint(1082,40.40625,30.76357576);
   graph->SetPoint(1083,40.34375,30.92566987);
   graph->SetPoint(1084,40.33782231,30.9409375);
   graph->SetPoint(1085,40.28125,31.08507977);
   graph->SetPoint(1086,40.24964054,31.1659625);
   graph->SetPoint(1087,40.21875,31.24413324);
   graph->SetPoint(1088,40.16098981,31.3909875);
   graph->SetPoint(1089,40.15625,31.40290212);
   graph->SetPoint(1090,40.09375,31.55872495);
   graph->SetPoint(1091,40.07082986,31.6160125);
   graph->SetPoint(1092,40.03125,31.7137806);
   graph->SetPoint(1093,39.98003326,31.8410375);
   graph->SetPoint(1094,39.96875,31.86873612);
   graph->SetPoint(1095,39.90625,32.02143077);
   graph->SetPoint(1096,39.88797177,32.0660625);
   graph->SetPoint(1097,39.84375,32.17269608);
   graph->SetPoint(1098,39.79500166,32.2910875);
   graph->SetPoint(1099,39.78125,32.32405849);
   graph->SetPoint(1100,39.71875,32.47334597);
   graph->SetPoint(1101,39.7008252,32.5161125);
   graph->SetPoint(1102,39.65625,32.62104905);
   graph->SetPoint(1103,39.60567218,32.7411375);
   graph->SetPoint(1104,39.59375,32.7690593);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",1105,35.96612,46.63413);
   Graph_Graph1->SetMinimum(-44.9857);
   Graph_Graph1->SetMaximum(44.9857);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.28125,-89.66781582);
   graph->SetPoint(1,0.21875,-89.6713313);
   graph->SetPoint(2,0.2145220781,-89.6724625);
   graph->SetPoint(3,0.21875,-89.68097153);
   graph->SetPoint(4,0.28125,-89.68401589);
   graph->SetPoint(5,0.3044886977,-89.6724625);
   graph->SetPoint(6,0.28125,-89.66781582);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.2055254,0.3134854);
   Graph_Graph2->SetMinimum(-89.68564);
   Graph_Graph2->SetMaximum(-89.6662);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.53125,-89.4268799);
   graph->SetPoint(1,0.46875,-89.43748517);
   graph->SetPoint(2,0.442604096,-89.4474375);
   graph->SetPoint(3,0.46875,-89.481124);
   graph->SetPoint(4,0.53125,-89.46899281);
   graph->SetPoint(5,0.5725532425,-89.4474375);
   graph->SetPoint(6,0.53125,-89.4268799);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.4296092,0.5855482);
   Graph_Graph3->SetMinimum(-89.48655);
   Graph_Graph3->SetMaximum(-89.42146);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.78125,-89.15814027);
   graph->SetPoint(1,0.71875,-89.18710474);
   graph->SetPoint(2,0.65625,-89.21281188);
   graph->SetPoint(3,0.6392674732,-89.2224125);
   graph->SetPoint(4,0.65625,-89.27923655);
   graph->SetPoint(5,0.71875,-89.27794552);
   graph->SetPoint(6,0.78125,-89.24956678);
   graph->SetPoint(7,0.8274609821,-89.2224125);
   graph->SetPoint(8,0.78125,-89.15814027);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.6204481,0.8462803);
   Graph_Graph4->SetMinimum(-89.29135);
   Graph_Graph4->SetMaximum(-89.14603);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("l");
   
   graph = new TGraph(4369);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetPoint(0,8.46875,82.15398557);
   graph->SetPoint(1,8.40625,82.21494073);
   graph->SetPoint(2,8.374629354,82.2466375);
   graph->SetPoint(3,8.34375,82.274256);
   graph->SetPoint(4,8.28125,82.33113833);
   graph->SetPoint(5,8.21875,82.39006084);
   graph->SetPoint(6,8.15625,82.45146221);
   graph->SetPoint(7,8.13614557,82.4716625);
   graph->SetPoint(8,8.09375,82.50948214);
   graph->SetPoint(9,8.03125,82.56655204);
   graph->SetPoint(10,7.96875,82.6257886);
   graph->SetPoint(11,7.90625,82.68767623);
   graph->SetPoint(12,7.897305274,82.6966875);
   graph->SetPoint(13,7.84375,82.74433408);
   graph->SetPoint(14,7.78125,82.80160615);
   graph->SetPoint(15,7.71875,82.86118346);
   graph->SetPoint(16,7.658074643,82.9217125);
   graph->SetPoint(17,7.65625,82.92332518);
   graph->SetPoint(18,7.59375,82.97882229);
   graph->SetPoint(19,7.53125,83.0363128);
   graph->SetPoint(20,7.46875,83.09626083);
   graph->SetPoint(21,7.418283866,83.1467375);
   graph->SetPoint(22,7.40625,83.15734357);
   graph->SetPoint(23,7.34375,83.21295735);
   graph->SetPoint(24,7.28125,83.27068421);
   graph->SetPoint(25,7.21875,83.33103674);
   graph->SetPoint(26,7.178152999,83.3717625);
   graph->SetPoint(27,7.15625,83.39101059);
   graph->SetPoint(28,7.09375,83.44674981);
   graph->SetPoint(29,7.03125,83.50473291);
   graph->SetPoint(30,6.96875,83.56552835);
   graph->SetPoint(31,6.937693221,83.5967875);
   graph->SetPoint(32,6.90625,83.62433578);
   graph->SetPoint(33,6.84375,83.68021);
   graph->SetPoint(34,6.78125,83.73847185);
   graph->SetPoint(35,6.71875,83.799754);
   graph->SetPoint(36,6.696916249,83.8218125);
   graph->SetPoint(37,6.65625,83.85732858);
   graph->SetPoint(38,6.59375,83.9133483);
   graph->SetPoint(39,6.53125,83.97191415);
   graph->SetPoint(40,6.46875,84.03373361);
   graph->SetPoint(41,6.455834213,84.0468375);
   graph->SetPoint(42,6.40625,84.0899981);
   graph->SetPoint(43,6.34375,84.14617489);
   graph->SetPoint(44,6.28125,84.20507358);
   graph->SetPoint(45,6.21875,84.26748923);
   graph->SetPoint(46,6.214459947,84.2718625);
   graph->SetPoint(47,6.15625,84.32235322);
   graph->SetPoint(48,6.09375,84.37869994);
   graph->SetPoint(49,6.03125,84.43796449);
   graph->SetPoint(50,5.972679392,84.4968875);
   graph->SetPoint(51,5.96875,84.50027106);
   graph->SetPoint(52,5.90625,84.55440223);
   graph->SetPoint(53,5.84375,84.61093329);
   graph->SetPoint(54,5.78125,84.67060196);
   graph->SetPoint(55,5.730482836,84.7219125);
   graph->SetPoint(56,5.71875,84.7319775);
   graph->SetPoint(57,5.65625,84.78615302);
   graph->SetPoint(58,5.59375,84.84288476);
   graph->SetPoint(59,5.53125,84.90300207);
   graph->SetPoint(60,5.488008055,84.9469375);
   graph->SetPoint(61,5.46875,84.96339173);
   graph->SetPoint(62,5.40625,85.0176129);
   graph->SetPoint(63,5.34375,85.07456382);
   graph->SetPoint(64,5.28125,85.1351822);
   graph->SetPoint(65,5.245266034,85.1719625);
   graph->SetPoint(66,5.21875,85.19452051);
   graph->SetPoint(67,5.15625,85.24878829);
   graph->SetPoint(68,5.09375,85.30597954);
   graph->SetPoint(69,5.03125,85.36716153);
   graph->SetPoint(70,5.002267929,85.3969875);
   graph->SetPoint(71,4.96875,85.42536961);
   graph->SetPoint(72,4.90625,85.47968461);
   graph->SetPoint(73,4.84375,85.53714066);
   graph->SetPoint(74,4.78125,85.59896142);
   graph->SetPoint(75,4.759025289,85.6220125);
   graph->SetPoint(76,4.71875,85.6559439);
   graph->SetPoint(77,4.65625,85.71030594);
   graph->SetPoint(78,4.59375,85.76805536);
   graph->SetPoint(79,4.53125,85.83060647);
   graph->SetPoint(80,4.515549834,85.8470375);
   graph->SetPoint(81,4.46875,85.88624652);
   graph->SetPoint(82,4.40625,85.94065465);
   graph->SetPoint(83,4.34375,85.99873091);
   graph->SetPoint(84,4.28125,86.06212581);
   graph->SetPoint(85,4.271853857,86.0720625);
   graph->SetPoint(86,4.21875,86.11627893);
   graph->SetPoint(87,4.15625,86.1707307);
   graph->SetPoint(88,4.09375,86.2291736);
   graph->SetPoint(89,4.03125,86.29355492);
   graph->SetPoint(90,4.027950131,86.2970875);
   graph->SetPoint(91,3.96875,86.34603998);
   graph->SetPoint(92,3.90625,86.40053087);
   graph->SetPoint(93,3.84375,86.45938822);
   graph->SetPoint(94,3.783725216,86.5221125);
   graph->SetPoint(95,3.78125,86.52414264);
   graph->SetPoint(96,3.71875,86.57552509);
   graph->SetPoint(97,3.65625,86.63004758);
   graph->SetPoint(98,3.59375,86.68937738);
   graph->SetPoint(99,3.53912965,86.7471375);
   graph->SetPoint(100,3.53125,86.75355123);
   graph->SetPoint(101,3.46875,86.80472526);
   graph->SetPoint(102,3.40625,86.85926698);
   graph->SetPoint(103,3.34375,86.91914052);
   graph->SetPoint(104,3.294315128,86.9721625);
   graph->SetPoint(105,3.28125,86.9827057);
   graph->SetPoint(106,3.21875,87.03362498);
   graph->SetPoint(107,3.15625,87.08816611);
   graph->SetPoint(108,3.09375,87.14867231);
   graph->SetPoint(109,3.049282707,87.1971875);
   graph->SetPoint(110,3.03125,87.21159634);
   graph->SetPoint(111,2.96875,87.26219967);
   graph->SetPoint(112,2.90625,87.31670852);
   graph->SetPoint(113,2.84375,87.37795987);
   graph->SetPoint(114,2.804029773,87.4222125);
   graph->SetPoint(115,2.78125,87.44020679);
   graph->SetPoint(116,2.71875,87.4904115);
   graph->SetPoint(117,2.65625,87.54483679);
   graph->SetPoint(118,2.59375,87.60697767);
   graph->SetPoint(119,2.558547899,87.6472375);
   graph->SetPoint(120,2.53125,87.66851101);
   graph->SetPoint(121,2.46875,87.71820276);
   graph->SetPoint(122,2.40625,87.77245961);
   graph->SetPoint(123,2.34375,87.83567804);
   graph->SetPoint(124,2.31281987,87.8722625);
   graph->SetPoint(125,2.28125,87.896469);
   graph->SetPoint(126,2.21875,87.94548465);
   graph->SetPoint(127,2.15625,87.99942831);
   graph->SetPoint(128,2.09375,88.06397111);
   graph->SetPoint(129,2.066813936,88.0972875);
   graph->SetPoint(130,2.03125,88.12401959);
   graph->SetPoint(131,1.96875,88.1721181);
   graph->SetPoint(132,1.90625,88.22549068);
   graph->SetPoint(133,1.84375,88.29167805);
   graph->SetPoint(134,1.820473474,88.3223125);
   graph->SetPoint(135,1.78125,88.35106871);
   graph->SetPoint(136,1.71875,88.39787859);
   graph->SetPoint(137,1.65625,88.45019238);
   graph->SetPoint(138,1.59375,88.51840344);
   graph->SetPoint(139,1.573696162,88.5473375);
   graph->SetPoint(140,1.53125,88.57746937);
   graph->SetPoint(141,1.46875,88.62238784);
   graph->SetPoint(142,1.40625,88.67264168);
   graph->SetPoint(143,1.34375,88.74309735);
   graph->SetPoint(144,1.326288293,88.7723625);
   graph->SetPoint(145,1.28125,88.80298624);
   graph->SetPoint(146,1.21875,88.84497233);
   graph->SetPoint(147,1.15625,88.8908577);
   graph->SetPoint(148,1.09375,88.96182481);
   graph->SetPoint(149,1.077851979,88.9973875);
   graph->SetPoint(150,1.03125,89.02723277);
   graph->SetPoint(151,0.96875,89.064351);
   graph->SetPoint(152,0.90625,89.09952988);
   graph->SetPoint(153,0.84375,89.13709573);
   graph->SetPoint(154,0.8320307181,88.9973875);
   graph->SetPoint(155,0.84375,88.98947292);
   graph->SetPoint(156,0.90625,88.95574449);
   graph->SetPoint(157,0.96875,88.90664514);
   graph->SetPoint(158,1.023573022,88.7723625);
   graph->SetPoint(159,1.03125,88.7666083);
   graph->SetPoint(160,1.09375,88.72774617);
   graph->SetPoint(161,1.15625,88.67133657);
   graph->SetPoint(162,1.214527385,88.5473375);
   graph->SetPoint(163,1.21875,88.54394368);
   graph->SetPoint(164,1.28125,88.50145402);
   graph->SetPoint(165,1.34375,88.44153559);
   graph->SetPoint(166,1.405128952,88.3223125);
   graph->SetPoint(167,1.40625,88.32136471);
   graph->SetPoint(168,1.46875,88.27614662);
   graph->SetPoint(169,1.53125,88.21426124);
   graph->SetPoint(170,1.59375,88.10344021);
   graph->SetPoint(171,1.596611529,88.0972875);
   graph->SetPoint(172,1.65625,88.05145165);
   graph->SetPoint(173,1.71875,87.98834213);
   graph->SetPoint(174,1.78125,87.88560634);
   graph->SetPoint(175,1.788116488,87.8722625);
   graph->SetPoint(176,1.84375,87.82715365);
   graph->SetPoint(177,1.90625,87.76321878);
   graph->SetPoint(178,1.96875,87.66593562);
   graph->SetPoint(179,1.979068837,87.6472375);
   graph->SetPoint(180,2.03125,87.60311705);
   graph->SetPoint(181,2.09375,87.53858707);
   graph->SetPoint(182,2.15625,87.44523615);
   graph->SetPoint(183,2.169626496,87.4222125);
   graph->SetPoint(184,2.21875,87.37925074);
   graph->SetPoint(185,2.28125,87.31426536);
   graph->SetPoint(186,2.34375,87.22387816);
   graph->SetPoint(187,2.359881233,87.1971875);
   graph->SetPoint(188,2.40625,87.15549013);
   graph->SetPoint(189,2.46875,87.09013684);
   graph->SetPoint(190,2.53125,87.00205325);
   graph->SetPoint(191,2.549888939,86.9721625);
   graph->SetPoint(192,2.59375,86.93178724);
   graph->SetPoint(193,2.65625,86.86612183);
   graph->SetPoint(194,2.71875,86.77986874);
   graph->SetPoint(195,2.739684636,86.7471375);
   graph->SetPoint(196,2.78125,86.70810499);
   graph->SetPoint(197,2.84375,86.64216302);
   graph->SetPoint(198,2.90625,86.55738796);
   graph->SetPoint(199,2.929290547,86.5221125);
   graph->SetPoint(200,2.96875,86.48441373);
   graph->SetPoint(201,3.03125,86.41821744);
   graph->SetPoint(202,3.09375,86.33464938);
   graph->SetPoint(203,3.118720608,86.2970875);
   graph->SetPoint(204,3.15625,86.26068886);
   graph->SetPoint(205,3.21875,86.19425143);
   graph->SetPoint(206,3.28125,86.11167645);
   graph->SetPoint(207,3.307983254,86.0720625);
   graph->SetPoint(208,3.34375,86.03690951);
   graph->SetPoint(209,3.40625,85.97023781);
   graph->SetPoint(210,3.46875,85.88848326);
   graph->SetPoint(211,3.497083119,85.8470375);
   graph->SetPoint(212,3.53125,85.81305746);
   graph->SetPoint(213,3.59375,85.74615369);
   graph->SetPoint(214,3.65625,85.66507757);
   graph->SetPoint(215,3.686022105,85.6220125);
   graph->SetPoint(216,3.71875,85.58911641);
   graph->SetPoint(217,3.78125,85.5219795);
   graph->SetPoint(218,3.84375,85.44146287);
   graph->SetPoint(219,3.874800131,85.3969875);
   graph->SetPoint(220,3.90625,85.36507158);
   graph->SetPoint(221,3.96875,85.29769785);
   graph->SetPoint(222,4.03125,85.2176397);
   graph->SetPoint(223,4.063415661,85.1719625);
   graph->SetPoint(224,4.09375,85.14090921);
   graph->SetPoint(225,4.15625,85.0732931);
   graph->SetPoint(226,4.21875,84.99360634);
   graph->SetPoint(227,4.251865973,84.9469375);
   graph->SetPoint(228,4.28125,84.91661634);
   graph->SetPoint(229,4.34375,84.84875077);
   graph->SetPoint(230,4.40625,84.7693594);
   graph->SetPoint(231,4.440147514,84.7219125);
   graph->SetPoint(232,4.46875,84.69218075);
   graph->SetPoint(233,4.53125,84.62405733);
   graph->SetPoint(234,4.59375,84.5448942);
   graph->SetPoint(235,4.628255959,84.4968875);
   graph->SetPoint(236,4.65625,84.46759054);
   graph->SetPoint(237,4.71875,84.39919996);
   graph->SetPoint(238,4.78125,84.32020509);
   graph->SetPoint(239,4.816186465,84.2718625);
   graph->SetPoint(240,4.84375,84.24283423);
   graph->SetPoint(241,4.90625,84.17416623);
   graph->SetPoint(242,4.96875,84.09528553);
   graph->SetPoint(243,5.003933624,84.0468375);
   graph->SetPoint(244,5.03125,84.01790048);
   graph->SetPoint(245,5.09375,83.94894411);
   graph->SetPoint(246,5.15625,83.87012829);
   graph->SetPoint(247,5.191491661,83.8218125);
   graph->SetPoint(248,5.21875,83.79277817);
   graph->SetPoint(249,5.28125,83.72352181);
   graph->SetPoint(250,5.34375,83.64472556);
   graph->SetPoint(251,5.378854434,83.5967875);
   graph->SetPoint(252,5.40625,83.56745625);
   graph->SetPoint(253,5.46875,83.49788771);
   graph->SetPoint(254,5.53125,83.41906892);
   graph->SetPoint(255,5.566015438,83.3717625);
   graph->SetPoint(256,5.59375,83.34192368);
   graph->SetPoint(257,5.65625,83.2720302);
   graph->SetPoint(258,5.71875,83.19314956);
   graph->SetPoint(259,5.752967921,83.1467375);
   graph->SetPoint(260,5.78125,83.11616942);
   graph->SetPoint(261,5.84375,83.04593768);
   graph->SetPoint(262,5.90625,82.9669582);
   graph->SetPoint(263,5.939704826,82.9217125);
   graph->SetPoint(264,5.96875,82.89018236);
   graph->SetPoint(265,6.03125,82.81959858);
   graph->SetPoint(266,6.09375,82.74048506);
   graph->SetPoint(267,6.126218862,82.6966875);
   graph->SetPoint(268,6.15625,82.66395132);
   graph->SetPoint(269,6.21875,82.59300117);
   graph->SetPoint(270,6.28125,82.51371999);
   graph->SetPoint(271,6.312502427,82.4716625);
   graph->SetPoint(272,6.34375,82.43746494);
   graph->SetPoint(273,6.40625,82.36613365);
   graph->SetPoint(274,6.46875,82.28665248);
   graph->SetPoint(275,6.498547771,82.2466375);
   graph->SetPoint(276,6.53125,82.21071177);
   graph->SetPoint(277,6.59375,82.13898399);
   graph->SetPoint(278,6.65625,82.05927156);
   graph->SetPoint(279,6.684346797,82.0216125);
   graph->SetPoint(280,6.71875,81.98368007);
   graph->SetPoint(281,6.78125,81.91154012);
   graph->SetPoint(282,6.84375,81.83156589);
   graph->SetPoint(283,6.869891256,81.7965875);
   graph->SetPoint(284,6.90625,81.75635799);
   graph->SetPoint(285,6.96875,81.6837895);
   graph->SetPoint(286,7.03125,81.6035237);
   graph->SetPoint(287,7.055172649,81.5715625);
   graph->SetPoint(288,7.09375,81.52873348);
   graph->SetPoint(289,7.15625,81.45571958);
   graph->SetPoint(290,7.21875,81.37513289);
   graph->SetPoint(291,7.240182181,81.3465375);
   graph->SetPoint(292,7.28125,81.30079402);
   graph->SetPoint(293,7.34375,81.2273174);
   graph->SetPoint(294,7.40625,81.14638079);
   graph->SetPoint(295,7.424910862,81.1215125);
   graph->SetPoint(296,7.46875,81.07252707);
   graph->SetPoint(297,7.53125,80.99856974);
   graph->SetPoint(298,7.59375,80.91725449);
   graph->SetPoint(299,7.609349441,80.8964875);
   graph->SetPoint(300,7.65625,80.84391958);
   graph->SetPoint(301,7.71875,80.76946294);
   graph->SetPoint(302,7.78125,80.68774035);
   graph->SetPoint(303,7.793488334,80.6714625);
   graph->SetPoint(304,7.84375,80.61495828);
   graph->SetPoint(305,7.90625,80.53998321);
   graph->SetPoint(306,7.96875,80.45782452);
   graph->SetPoint(307,7.977317766,80.4464375);
   graph->SetPoint(308,8.03125,80.38562948);
   graph->SetPoint(309,8.09375,80.31011613);
   graph->SetPoint(310,8.15625,80.22749254);
   graph->SetPoint(311,8.160827648,80.2214125);
   graph->SetPoint(312,8.21875,80.15591913);
   graph->SetPoint(313,8.28125,80.079847);
   graph->SetPoint(314,8.34375,79.99672955);
   graph->SetPoint(315,8.344007664,79.9963875);
   graph->SetPoint(316,8.40625,79.92581275);
   graph->SetPoint(317,8.46875,79.84916069);
   graph->SetPoint(318,8.52725133,79.7713625);
   graph->SetPoint(319,8.53125,79.76676402);
   graph->SetPoint(320,8.59375,79.69529549);
   graph->SetPoint(321,8.65625,79.61804143);
   graph->SetPoint(322,8.710184749,79.5463375);
   graph->SetPoint(323,8.71875,79.53646401);
   graph->SetPoint(324,8.78125,79.46435195);
   graph->SetPoint(325,8.84375,79.38647319);
   graph->SetPoint(326,8.892772938,79.3213125);
   graph->SetPoint(327,8.90625,79.30574046);
   graph->SetPoint(328,8.96875,79.23296632);
   graph->SetPoint(329,9.03125,79.1544393);
   graph->SetPoint(330,9.075004731,79.0962875);
   graph->SetPoint(331,9.09375,79.074578);
   graph->SetPoint(332,9.15625,79.00112222);
   graph->SetPoint(333,9.21875,78.92192235);
   graph->SetPoint(334,9.256868539,78.8712625);
   graph->SetPoint(335,9.28125,78.84296064);
   graph->SetPoint(336,9.34375,78.76880267);
   graph->SetPoint(337,9.40625,78.68890466);
   graph->SetPoint(338,9.438352556,78.6462375);
   graph->SetPoint(339,9.46875,78.6108719);
   graph->SetPoint(340,9.53125,78.53599024);
   graph->SetPoint(341,9.59375,78.45536758);
   graph->SetPoint(342,9.61944446,78.4212125);
   graph->SetPoint(343,9.65625,78.37829471);
   graph->SetPoint(344,9.71875,78.30266666);
   graph->SetPoint(345,9.78125,78.22129206);
   graph->SetPoint(346,9.800131686,78.1961875);
   graph->SetPoint(347,9.84375,78.14521138);
   graph->SetPoint(348,9.90625,78.06881324);
   graph->SetPoint(349,9.96875,77.98665806);
   graph->SetPoint(350,9.980401096,77.9711625);
   graph->SetPoint(351,10.03125,77.91160358);
   graph->SetPoint(352,10.09375,77.83441043);
   graph->SetPoint(353,10.15625,77.75144497);
   graph->SetPoint(354,10.1602392,77.7461375);
   graph->SetPoint(355,10.21875,77.67745224);
   graph->SetPoint(356,10.28125,77.59943801);
   graph->SetPoint(357,10.33994794,77.5211125);
   graph->SetPoint(358,10.34375,77.51660053);
   graph->SetPoint(359,10.40625,77.44273767);
   graph->SetPoint(360,10.46875,77.36387484);
   graph->SetPoint(361,10.51952656,77.2960875);
   graph->SetPoint(362,10.53125,77.28214697);
   graph->SetPoint(363,10.59375,77.20743913);
   graph->SetPoint(364,10.65625,77.12769916);
   graph->SetPoint(365,10.69865122,77.0710625);
   graph->SetPoint(366,10.71875,77.04711435);
   graph->SetPoint(367,10.78125,76.9715354);
   graph->SetPoint(368,10.84375,76.89088808);
   graph->SetPoint(369,10.87730725,76.8460375);
   graph->SetPoint(370,10.90625,76.81148172);
   graph->SetPoint(371,10.96875,76.73500423);
   graph->SetPoint(372,11.03125,76.65341797);
   graph->SetPoint(373,11.05547963,76.6210125);
   graph->SetPoint(374,11.09375,76.57522744);
   graph->SetPoint(375,11.15625,76.49782235);
   graph->SetPoint(376,11.21875,76.41526406);
   graph->SetPoint(377,11.23315259,76.3959875);
   graph->SetPoint(378,11.28125,76.33832873);
   graph->SetPoint(379,11.34375,76.25996562);
   graph->SetPoint(380,11.40625,76.17640059);
   graph->SetPoint(381,11.41030988,76.1709625);
   graph->SetPoint(382,11.46875,76.10076208);
   graph->SetPoint(383,11.53125,76.02140891);
   graph->SetPoint(384,11.58740524,75.9459375);
   graph->SetPoint(385,11.59375,75.9382439);
   graph->SetPoint(386,11.65625,75.86250277);
   graph->SetPoint(387,11.71875,75.78212591);
   graph->SetPoint(388,11.76425727,75.7209125);
   graph->SetPoint(389,11.78125,75.70026762);
   graph->SetPoint(390,11.84375,75.62352518);
   graph->SetPoint(391,11.90625,75.54208903);
   graph->SetPoint(392,11.94056558,75.4958875);
   graph->SetPoint(393,11.96875,75.46157926);
   graph->SetPoint(394,12.03125,75.38380238);
   graph->SetPoint(395,12.09375,75.30126956);
   graph->SetPoint(396,12.11631244,75.2708625);
   graph->SetPoint(397,12.15625,75.22215269);
   graph->SetPoint(398,12.21875,75.14330626);
   graph->SetPoint(399,12.28125,75.05963753);
   graph->SetPoint(400,12.29147923,75.0458375);
   graph->SetPoint(401,12.34375,74.98196025);
   graph->SetPoint(402,12.40625,74.90200745);
   graph->SetPoint(403,12.46622074,74.8208125);
   graph->SetPoint(404,12.46875,74.81769496);
   graph->SetPoint(405,12.53125,74.74097321);
   graph->SetPoint(406,12.59375,74.65987512);
   graph->SetPoint(407,12.64103369,74.5957875);
   graph->SetPoint(408,12.65625,74.57699664);
   graph->SetPoint(409,12.71875,74.49916136);
   graph->SetPoint(410,12.78125,74.41687706);
   graph->SetPoint(411,12.81523431,74.3707625);
   graph->SetPoint(412,12.84375,74.33548083);
   graph->SetPoint(413,12.90625,74.25649323);
   graph->SetPoint(414,12.96875,74.17297927);
   graph->SetPoint(415,12.98880189,74.1457375);
   graph->SetPoint(416,13.03125,74.09311644);
   graph->SetPoint(417,13.09375,74.01293562);
   graph->SetPoint(418,13.15625,73.9281463);
   graph->SetPoint(419,13.16171496,73.9207125);
   graph->SetPoint(420,13.21875,73.84987105);
   graph->SetPoint(421,13.28125,73.76845363);
   graph->SetPoint(422,13.33454597,73.6956875);
   graph->SetPoint(423,13.34375,73.68416402);
   graph->SetPoint(424,13.40625,73.60571059);
   graph->SetPoint(425,13.46875,73.52301096);
   graph->SetPoint(426,13.50704153,73.4706625);
   graph->SetPoint(427,13.53125,73.4402958);
   graph->SetPoint(428,13.59375,73.3605991);
   graph->SetPoint(429,13.65625,73.27656897);
   graph->SetPoint(430,13.67884491,73.2456375);
   graph->SetPoint(431,13.71875,73.19548504);
   graph->SetPoint(432,13.78125,73.11449909);
   graph->SetPoint(433,13.84375,73.02908736);
   graph->SetPoint(434,13.84993202,73.0206125);
   graph->SetPoint(435,13.90625,72.94969463);
   graph->SetPoint(436,13.96875,72.86737088);
   graph->SetPoint(437,14.02091386,72.7955875);
   graph->SetPoint(438,14.03125,72.78247333);
   graph->SetPoint(439,14.09375,72.70288573);
   graph->SetPoint(440,14.15625,72.61917267);
   graph->SetPoint(441,14.19152281,72.5705625);
   graph->SetPoint(442,14.21875,72.53595128);
   graph->SetPoint(443,14.28125,72.45501734);
   graph->SetPoint(444,14.34375,72.36986061);
   graph->SetPoint(445,14.36137286,72.3455375);
   graph->SetPoint(446,14.40625,72.28837876);
   graph->SetPoint(447,14.46875,72.20604646);
   graph->SetPoint(448,14.53048214,72.1205125);
   graph->SetPoint(449,14.53125,72.11952739);
   graph->SetPoint(450,14.59375,72.03971315);
   graph->SetPoint(451,14.65625,71.95592735);
   graph->SetPoint(452,14.69980319,71.8954875);
   graph->SetPoint(453,14.71875,71.87113351);
   graph->SetPoint(454,14.78125,71.78990985);
   graph->SetPoint(455,14.84375,71.70461207);
   graph->SetPoint(456,14.86831873,71.6704625);
   graph->SetPoint(457,14.90625,71.62161074);
   graph->SetPoint(458,14.96875,71.53892159);
   graph->SetPoint(459,15.03125,71.45204988);
   graph->SetPoint(460,15.03599933,71.4454375);
   graph->SetPoint(461,15.09375,71.37091251);
   graph->SetPoint(462,15.15625,71.2866985);
   graph->SetPoint(463,15.20367311,71.2204125);
   graph->SetPoint(464,15.21875,71.20082102);
   graph->SetPoint(465,15.28125,71.11898989);
   graph->SetPoint(466,15.34375,71.03318784);
   graph->SetPoint(467,15.37074736,70.9953875);
   graph->SetPoint(468,15.40625,70.94916262);
   graph->SetPoint(469,15.46875,70.86579086);
   graph->SetPoint(470,15.53125,70.77833375);
   graph->SetPoint(471,15.5369331,70.7703625);
   graph->SetPoint(472,15.59375,70.69623722);
   graph->SetPoint(473,15.65625,70.61126042);
   graph->SetPoint(474,15.70306322,70.5453375);
   graph->SetPoint(475,15.71875,70.52473407);
   graph->SetPoint(476,15.78125,70.44199084);
   graph->SetPoint(477,15.84375,70.35534053);
   graph->SetPoint(478,15.86857904,70.3203125);
   graph->SetPoint(479,15.90625,70.2707346);
   graph->SetPoint(480,15.96875,70.18636609);
   graph->SetPoint(481,16.03125,70.0979693);
   graph->SetPoint(482,16.03314741,70.0952875);
   graph->SetPoint(483,16.09375,70.01536632);
   graph->SetPoint(484,16.15625,69.92930222);
   graph->SetPoint(485,16.19785388,69.8702625);
   graph->SetPoint(486,16.21875,69.84252464);
   graph->SetPoint(487,16.28125,69.75856917);
   graph->SetPoint(488,16.34375,69.6707347);
   graph->SetPoint(489,16.36168285,69.6452375);
   graph->SetPoint(490,16.40625,69.58595629);
   graph->SetPoint(491,16.46875,69.50027954);
   graph->SetPoint(492,16.52483534,69.4202125);
   graph->SetPoint(493,16.53125,69.4116253);
   graph->SetPoint(494,16.59375,69.32790484);
   graph->SetPoint(495,16.65625,69.24042981);
   graph->SetPoint(496,16.68787904,69.1951875);
   graph->SetPoint(497,16.71875,69.15377514);
   graph->SetPoint(498,16.78125,69.06830361);
   graph->SetPoint(499,16.84375,68.97894816);
   graph->SetPoint(500,16.84987965,68.9701625);
   graph->SetPoint(501,16.90625,68.89438352);
   graph->SetPoint(502,16.96875,68.80708163);
   graph->SetPoint(503,17.01179151,68.7451375);
   graph->SetPoint(504,17.03125,68.71881533);
   graph->SetPoint(505,17.09375,68.63338048);
   graph->SetPoint(506,17.15625,68.54416325);
   graph->SetPoint(507,17.17292683,68.5201125);
   graph->SetPoint(508,17.21875,68.4579933);
   graph->SetPoint(509,17.28125,68.37069128);
   graph->SetPoint(510,17.33345861,68.2950875);
   graph->SetPoint(511,17.34375,68.28105028);
   graph->SetPoint(512,17.40625,68.19549344);
   graph->SetPoint(513,17.46875,68.10623627);
   graph->SetPoint(514,17.49367678,68.0700625);
   graph->SetPoint(515,17.53125,68.01870249);
   graph->SetPoint(516,17.59375,67.93123707);
   graph->SetPoint(517,17.65290325,67.8450375);
   graph->SetPoint(518,17.65625,67.84043499);
   graph->SetPoint(519,17.71875,67.75460544);
   graph->SetPoint(520,17.78125,67.66514007);
   graph->SetPoint(521,17.81215044,67.6200125);
   graph->SetPoint(522,17.84375,67.57646071);
   graph->SetPoint(523,17.90625,67.48867613);
   graph->SetPoint(524,17.96875,67.39711293);
   graph->SetPoint(525,17.97020208,67.3949875);
   graph->SetPoint(526,18.03125,67.31066041);
   graph->SetPoint(527,18.09375,67.22082546);
   graph->SetPoint(528,18.12835491,67.1699625);
   graph->SetPoint(529,18.15625,67.13120032);
   graph->SetPoint(530,18.21875,67.04294581);
   graph->SetPoint(531,18.28125,66.95095845);
   graph->SetPoint(532,18.28533694,66.9449375);
   graph->SetPoint(533,18.34375,66.86358384);
   graph->SetPoint(534,18.40625,66.77322296);
   graph->SetPoint(535,18.44228509,66.7199125);
   graph->SetPoint(536,18.46875,66.68283685);
   graph->SetPoint(537,18.53125,66.59396503);
   graph->SetPoint(538,18.59375,66.50139078);
   graph->SetPoint(539,18.59813547,66.4948875);
   graph->SetPoint(540,18.65625,66.41328422);
   graph->SetPoint(541,18.71875,66.32224345);
   graph->SetPoint(542,18.75392441,66.2698625);
   graph->SetPoint(543,18.78125,66.23126906);
   graph->SetPoint(544,18.84375,66.14163375);
   graph->SetPoint(545,18.90625,66.04831209);
   graph->SetPoint(546,18.90857755,66.0448375);
   graph->SetPoint(547,18.96875,65.95965199);
   graph->SetPoint(548,19.03125,65.8677788);
   graph->SetPoint(549,19.06324573,65.8198125);
   graph->SetPoint(550,19.09375,65.77637907);
   graph->SetPoint(551,19.15625,65.68583402);
   graph->SetPoint(552,19.21672427,65.5947875);
   graph->SetPoint(553,19.21875,65.59188671);
   graph->SetPoint(554,19.28125,65.50256051);
   graph->SetPoint(555,19.34375,65.40970121);
   graph->SetPoint(556,19.37021139,65.3697625);
   graph->SetPoint(557,19.40625,65.31803183);
   graph->SetPoint(558,19.46875,65.22642918);
   graph->SetPoint(559,19.52264388,65.1447375);
   graph->SetPoint(560,19.53125,65.1323142);
   graph->SetPoint(561,19.59375,65.04186458);
   graph->SetPoint(562,19.65625,64.94786338);
   graph->SetPoint(563,19.67477396,64.9197125);
   graph->SetPoint(564,19.71875,64.85607478);
   graph->SetPoint(565,19.78125,64.76326315);
   graph->SetPoint(566,19.82618092,64.6946875);
   graph->SetPoint(567,19.84375,64.66912054);
   graph->SetPoint(568,19.90625,64.5774001);
   graph->SetPoint(569,19.96875,64.4820972);
   graph->SetPoint(570,19.97687568,64.4696625);
   graph->SetPoint(571,20.03125,64.39033636);
   graph->SetPoint(572,20.09375,64.29615983);
   graph->SetPoint(573,20.127273,64.2446375);
   graph->SetPoint(574,20.15625,64.20212738);
   graph->SetPoint(575,20.21875,64.10898349);
   graph->SetPoint(576,20.27664759,64.0196125);
   graph->SetPoint(577,20.28125,64.01282322);
   graph->SetPoint(578,20.34375,63.92062517);
   graph->SetPoint(579,20.40625,63.82492152);
   graph->SetPoint(580,20.42584775,63.7945875);
   graph->SetPoint(581,20.46875,63.73113631);
   graph->SetPoint(582,20.53125,63.63640912);
   graph->SetPoint(583,20.57424932,63.5695625);
   graph->SetPoint(584,20.59375,63.54056258);
   graph->SetPoint(585,20.65625,63.44672865);
   graph->SetPoint(586,20.71875,63.34932744);
   graph->SetPoint(587,20.72182249,63.3445375);
   graph->SetPoint(588,20.78125,63.25592735);
   graph->SetPoint(589,20.84375,63.15944853);
   graph->SetPoint(590,20.86925474,63.1195125);
   graph->SetPoint(591,20.90625,63.06404738);
   graph->SetPoint(592,20.96875,62.96841055);
   graph->SetPoint(593,21.01575302,62.8944875);
   graph->SetPoint(594,21.03125,62.87112687);
   graph->SetPoint(595,21.09375,62.77625701);
   graph->SetPoint(596,21.15625,62.67784793);
   graph->SetPoint(597,21.16156629,62.6694625);
   graph->SetPoint(598,21.21875,62.58302678);
   graph->SetPoint(599,21.28125,62.48540939);
   graph->SetPoint(600,21.30711113,62.4444375);
   graph->SetPoint(601,21.34375,62.38875466);
   graph->SetPoint(602,21.40625,62.29185595);
   graph->SetPoint(603,21.45177324,62.2194125);
   graph->SetPoint(604,21.46875,62.19347187);
   graph->SetPoint(605,21.53125,62.09722343);
   graph->SetPoint(606,21.59375,61.99743531);
   graph->SetPoint(607,21.59565948,61.9943875);
   graph->SetPoint(608,21.65625,61.90154397);
   graph->SetPoint(609,21.71875,61.80242618);
   graph->SetPoint(610,21.73937239,61.7693625);
   graph->SetPoint(611,21.78125,61.70484577);
   graph->SetPoint(612,21.84375,61.60633131);
   graph->SetPoint(613,21.88224385,61.5443375);
   graph->SetPoint(614,21.90625,61.50715435);
   graph->SetPoint(615,21.96875,61.40918004);
   graph->SetPoint(616,22.02430147,61.3193125);
   graph->SetPoint(617,22.03125,61.30849215);
   graph->SetPoint(618,22.09375,61.21099841);
   graph->SetPoint(619,22.15625,61.11001163);
   graph->SetPoint(620,22.16593941,61.0942875);
   graph->SetPoint(621,22.21875,61.01180893);
   graph->SetPoint(622,22.28125,60.91131536);
   graph->SetPoint(623,22.30704657,60.8692625);
   graph->SetPoint(624,22.34375,60.81163199);
   graph->SetPoint(625,22.40625,60.71157255);
   graph->SetPoint(626,22.44736862,60.6442375);
   graph->SetPoint(627,22.46875,60.61048548);
   graph->SetPoint(628,22.53125,60.51080361);
   graph->SetPoint(629,22.58692683,60.4192125);
   graph->SetPoint(630,22.59375,60.40838415);
   graph->SetPoint(631,22.65625,60.30902654);
   graph->SetPoint(632,22.71875,60.20617299);
   graph->SetPoint(633,22.726012,60.1941875);
   graph->SetPoint(634,22.78125,60.10625689);
   graph->SetPoint(635,22.84375,60.00373261);
   graph->SetPoint(636,22.86460023,59.9691625);
   graph->SetPoint(637,22.90625,59.90250778);
   graph->SetPoint(638,22.96875,59.80025901);
   graph->SetPoint(639,23.00244329,59.7441375);
   graph->SetPoint(640,23.03125,59.69779028);
   graph->SetPoint(641,23.09375,59.59576564);
   graph->SetPoint(642,23.13955803,59.5191125);
   graph->SetPoint(643,23.15625,59.49211369);
   graph->SetPoint(644,23.21875,59.39026353);
   graph->SetPoint(645,23.27595971,59.2940875);
   graph->SetPoint(646,23.28125,59.2854851);
   graph->SetPoint(647,23.34375,59.18376184);
   graph->SetPoint(648,23.40625,59.078537);
   graph->SetPoint(649,23.41186647,59.0690625);
   graph->SetPoint(650,23.46875,58.97626755);
   graph->SetPoint(651,23.53125,58.87116422);
   graph->SetPoint(652,23.54725582,58.8440375);
   graph->SetPoint(653,23.59375,58.76778601);
   graph->SetPoint(654,23.65625,58.66275567);
   graph->SetPoint(655,23.68193972,58.6190125);
   graph->SetPoint(656,23.71875,58.55832092);
   graph->SetPoint(657,23.78125,58.45331606);
   graph->SetPoint(658,23.81592972,58.3939875);
   graph->SetPoint(659,23.84375,58.34787406);
   graph->SetPoint(660,23.90625,58.242849);
   graph->SetPoint(661,23.9492364,58.1689625);
   graph->SetPoint(662,23.96875,58.13644554);
   graph->SetPoint(663,24.03125,58.03135573);
   graph->SetPoint(664,24.08186934,57.9439375);
   graph->SetPoint(665,24.09375,57.92403451);
   graph->SetPoint(666,24.15625,57.818836);
   graph->SetPoint(667,24.21383687,57.7189125);
   graph->SetPoint(668,24.21875,57.71063802);
   graph->SetPoint(669,24.28125,57.60528811);
   graph->SetPoint(670,24.34375,57.49640845);
   graph->SetPoint(671,24.34519748,57.4938875);
   graph->SetPoint(672,24.40625,57.3907087);
   graph->SetPoint(673,24.46875,57.2816554);
   graph->SetPoint(674,24.47606037,57.2688625);
   graph->SetPoint(675,24.53125,57.17509276);
   graph->SetPoint(676,24.59375,57.06582129);
   graph->SetPoint(677,24.6062522,57.0438375);
   graph->SetPoint(678,24.65625,56.95843405);
   graph->SetPoint(679,24.71875,56.84890043);
   graph->SetPoint(680,24.73577874,56.8188125);
   graph->SetPoint(681,24.78125,56.74072486);
   graph->SetPoint(682,24.84375,56.63088536);
   graph->SetPoint(683,24.86464474,56.5937875);
   graph->SetPoint(684,24.90625,56.52195584);
   graph->SetPoint(685,24.96875,56.4117672);
   graph->SetPoint(686,24.99285436,56.3687625);
   graph->SetPoint(687,25.03125,56.30211669);
   graph->SetPoint(688,25.09375,56.19153603);
   graph->SetPoint(689,25.12041104,56.1437375);
   graph->SetPoint(690,25.15625,56.08119533);
   graph->SetPoint(691,25.21875,55.97017975);
   graph->SetPoint(692,25.24731717,55.9187125);
   graph->SetPoint(693,25.28125,55.85917827);
   graph->SetPoint(694,25.34375,55.74768504);
   graph->SetPoint(695,25.37357473,55.6936875);
   graph->SetPoint(696,25.40625,55.63605098);
   graph->SetPoint(697,25.46875,55.52403752);
   graph->SetPoint(698,25.49918508,55.4686625);
   graph->SetPoint(699,25.53125,55.41179753);
   graph->SetPoint(700,25.59375,55.29922063);
   graph->SetPoint(701,25.62414852,55.2436375);
   graph->SetPoint(702,25.65625,55.18640013);
   graph->SetPoint(703,25.71875,55.07321678);
   graph->SetPoint(704,25.74846503,55.0186125);
   graph->SetPoint(705,25.78125,54.95984011);
   graph->SetPoint(706,25.84375,54.84600675);
   graph->SetPoint(707,25.87213385,54.7935875);
   graph->SetPoint(708,25.90625,54.73209711);
   graph->SetPoint(709,25.96875,54.61757008);
   graph->SetPoint(710,25.99515364,54.5685625);
   graph->SetPoint(711,26.03125,54.50314926);
   graph->SetPoint(712,26.09375,54.38788416);
   graph->SetPoint(713,26.11752242,54.3435375);
   graph->SetPoint(714,26.15625,54.27297369);
   graph->SetPoint(715,26.21875,54.15692527);
   graph->SetPoint(716,26.23923756,54.1185125);
   graph->SetPoint(717,26.28125,54.04154541);
   graph->SetPoint(718,26.34375,53.92466809);
   graph->SetPoint(719,26.36029592,53.8934875);
   graph->SetPoint(720,26.40625,53.80883837);
   graph->SetPoint(721,26.46875,53.69108554);
   graph->SetPoint(722,26.48069373,53.6684625);
   graph->SetPoint(723,26.53125,53.57482456);
   graph->SetPoint(724,26.59375,53.45614871);
   graph->SetPoint(725,26.60042646,53.4434375);
   graph->SetPoint(726,26.65625,53.3394744);
   graph->SetPoint(727,26.71875,53.21982724);
   graph->SetPoint(728,26.71948926,53.2184125);
   graph->SetPoint(729,26.78125,53.10275676);
   graph->SetPoint(730,26.83806595,52.9933875);
   graph->SetPoint(731,26.84375,52.98267108);
   graph->SetPoint(732,26.90625,52.86463882);
   graph->SetPoint(733,26.95600576,52.7683625);
   graph->SetPoint(734,26.96875,52.74420229);
   graph->SetPoint(735,27.03125,52.62508578);
   graph->SetPoint(736,27.07327802,52.5433375);
   graph->SetPoint(737,27.09375,52.5043118);
   graph->SetPoint(738,27.15625,52.38406093);
   graph->SetPoint(739,27.18987569,52.3183125);
   graph->SetPoint(740,27.21875,52.26296282);
   graph->SetPoint(741,27.28125,52.14152554);
   graph->SetPoint(742,27.30579084,52.0932875);
   graph->SetPoint(743,27.34375,52.02011605);
   graph->SetPoint(744,27.40625,51.89743916);
   graph->SetPoint(745,27.42101509,51.8682625);
   graph->SetPoint(746,27.46875,51.77573047);
   graph->SetPoint(747,27.53125,51.65175907);
   graph->SetPoint(748,27.53553951,51.6432375);
   graph->SetPoint(749,27.59375,51.52976265);
   graph->SetPoint(750,27.6495707,51.4182125);
   graph->SetPoint(751,27.65625,51.40510457);
   graph->SetPoint(752,27.71875,51.28216739);
   graph->SetPoint(753,27.76303851,51.1931875);
   graph->SetPoint(754,27.78125,51.1572459);
   graph->SetPoint(755,27.84375,51.03289658);
   graph->SetPoint(756,27.87579746,50.9681625);
   graph->SetPoint(757,27.90625,50.90772106);
   graph->SetPoint(758,27.96875,50.78190023);
   graph->SetPoint(759,27.98783632,50.7431375);
   graph->SetPoint(760,28.03125,50.65647949);
   graph->SetPoint(761,28.09375,50.5291255);
   graph->SetPoint(762,28.09914321,50.5181125);
   graph->SetPoint(763,28.15625,50.40346805);
   graph->SetPoint(764,28.20998437,50.2930875);
   graph->SetPoint(765,28.21875,50.27537252);
   graph->SetPoint(766,28.28125,50.14863097);
   graph->SetPoint(767,28.32025703,50.0680625);
   graph->SetPoint(768,28.34375,50.02031088);
   graph->SetPoint(769,28.40625,49.8919095);
   graph->SetPoint(770,28.429781,49.8430375);
   graph->SetPoint(771,28.46875,49.76337096);
   graph->SetPoint(772,28.53125,49.63324219);
   graph->SetPoint(773,28.5385422,49.6180125);
   graph->SetPoint(774,28.59375,49.50449119);
   graph->SetPoint(775,28.64682119,49.3929875);
   graph->SetPoint(776,28.65625,49.37347017);
   graph->SetPoint(777,28.71875,49.24360649);
   graph->SetPoint(778,28.75455255,49.1679625);
   graph->SetPoint(779,28.78125,49.11237655);
   graph->SetPoint(780,28.84375,48.98064835);
   graph->SetPoint(781,28.86149844,48.9429375);
   graph->SetPoint(782,28.90625,48.84921367);
   graph->SetPoint(783,28.96767534,48.7179125);
   graph->SetPoint(784,28.96875,48.71564682);
   graph->SetPoint(785,29.03125,48.58390918);
   graph->SetPoint(786,29.07359083,48.4928875);
   graph->SetPoint(787,29.09375,48.45013489);
   graph->SetPoint(788,29.15625,48.31638724);
   graph->SetPoint(789,29.17869374,48.2678625);
   graph->SetPoint(790,29.21875,48.18240744);
   graph->SetPoint(791,29.28125,48.0465678);
   graph->SetPoint(792,29.28296544,48.0428375);
   graph->SetPoint(793,29.34375,47.91238465);
   graph->SetPoint(794,29.38697781,47.8178125);
   graph->SetPoint(795,29.40625,47.77617556);
   graph->SetPoint(796,29.46875,47.6399819);
   graph->SetPoint(797,29.49019716,47.5927875);
   graph->SetPoint(798,29.53125,47.50355937);
   graph->SetPoint(799,29.59258698,47.3677625);
   graph->SetPoint(800,29.59375,47.3652178);
   graph->SetPoint(801,29.65625,47.22847414);
   graph->SetPoint(802,29.69474967,47.1427375);
   graph->SetPoint(803,29.71875,47.08990563);
   graph->SetPoint(804,29.78125,46.95082574);
   graph->SetPoint(805,29.79603193,46.9177125);
   graph->SetPoint(806,29.84375,46.81202852);
   graph->SetPoint(807,29.89669868,46.6926875);
   graph->SetPoint(808,29.90625,46.67139215);
   graph->SetPoint(809,29.96875,46.53148725);
   graph->SetPoint(810,29.99689943,46.4676625);
   graph->SetPoint(811,30.03125,46.39060327);
   graph->SetPoint(812,30.09375,46.24817646);
   graph->SetPoint(813,30.09617831,46.2426375);
   graph->SetPoint(814,30.15625,46.10704098);
   graph->SetPoint(815,30.19521445,46.0176125);
   graph->SetPoint(816,30.21875,45.96413054);
   graph->SetPoint(817,30.28125,45.82059405);
   graph->SetPoint(818,30.29337894,45.7925875);
   graph->SetPoint(819,30.34375,45.67740831);
   graph->SetPoint(820,30.39102679,45.5675625);
   graph->SetPoint(821,30.40625,45.5325188);
   graph->SetPoint(822,30.46875,45.38767779);
   graph->SetPoint(823,30.48805958,45.3425375);
   graph->SetPoint(824,30.53125,45.2424853);
   graph->SetPoint(825,30.58437644,45.1175125);
   graph->SetPoint(826,30.59375,45.0956519);
   graph->SetPoint(827,30.65625,44.94931043);
   graph->SetPoint(828,30.68025687,44.8924875);
   graph->SetPoint(829,30.71875,44.8021431);
   graph->SetPoint(830,30.77529401,44.6674625);
   graph->SetPoint(831,30.78125,44.65338909);
   graph->SetPoint(832,30.84375,44.50534979);
   graph->SetPoint(833,30.86999861,44.4424375);
   graph->SetPoint(834,30.90625,44.35622756);
   graph->SetPoint(835,30.96380203,44.2174125);
   graph->SetPoint(836,30.96875,44.20556578);
   graph->SetPoint(837,31.03125,44.05562765);
   graph->SetPoint(838,31.05730408,43.9923875);
   graph->SetPoint(839,31.09375,43.90455906);
   graph->SetPoint(840,31.14991476,43.7673625);
   graph->SetPoint(841,31.15625,43.75199167);
   graph->SetPoint(842,31.21875,43.5999487);
   graph->SetPoint(843,31.24218451,43.5423375);
   graph->SetPoint(844,31.28125,43.44693208);
   graph->SetPoint(845,31.33363895,43.3173125);
   graph->SetPoint(846,31.34375,43.29245051);
   graph->SetPoint(847,31.40625,43.13809057);
   graph->SetPoint(848,31.42464328,43.0922875);
   graph->SetPoint(849,31.46875,42.98311322);
   graph->SetPoint(850,31.51497379,42.8672625);
   graph->SetPoint(851,31.53125,42.82669834);
   graph->SetPoint(852,31.59375,42.66980229);
   graph->SetPoint(853,31.60467658,42.6422375);
   graph->SetPoint(854,31.65625,42.51284059);
   graph->SetPoint(855,31.6939116,42.4172125);
   graph->SetPoint(856,31.71875,42.35446326);
   graph->SetPoint(857,31.78125,42.19480225);
   graph->SetPoint(858,31.78227299,42.1921875);
   graph->SetPoint(859,31.84375,42.0358222);
   graph->SetPoint(860,31.87043746,41.9671625);
   graph->SetPoint(861,31.90625,41.87544241);
   graph->SetPoint(862,31.95772581,41.7421375);
   graph->SetPoint(863,31.96875,41.71370688);
   graph->SetPoint(864,32.03125,41.55173343);
   graph->SetPoint(865,32.04452944,41.5171125);
   graph->SetPoint(866,32.09375,41.38929995);
   graph->SetPoint(867,32.13079203,41.2920875);
   graph->SetPoint(868,32.15625,41.22551779);
   graph->SetPoint(869,32.21622907,41.0670625);
   graph->SetPoint(870,32.21875,41.06042433);
   graph->SetPoint(871,32.28125,40.8956661);
   graph->SetPoint(872,32.30141165,40.8420375);
   graph->SetPoint(873,32.34375,40.7297697);
   graph->SetPoint(874,32.38585875,40.6170125);
   graph->SetPoint(875,32.40625,40.56255998);
   graph->SetPoint(876,32.46875,40.394132);
   graph->SetPoint(877,32.46954534,40.3919875);
   graph->SetPoint(878,32.53125,40.2260418);
   graph->SetPoint(879,32.55301389,40.1669625);
   graph->SetPoint(880,32.59375,40.05663088);
   graph->SetPoint(881,32.63571664,39.9419375);
   graph->SetPoint(882,32.65625,39.88592797);
   graph->SetPoint(883,32.71767477,39.7169125);
   graph->SetPoint(884,32.71875,39.71395861);
   graph->SetPoint(885,32.78125,39.5421616);
   graph->SetPoint(886,32.79939238,39.4918875);
   graph->SetPoint(887,32.84375,39.36914383);
   graph->SetPoint(888,32.88040859,39.2668625);
   graph->SetPoint(889,32.90625,39.19484134);
   graph->SetPoint(890,32.96071232,39.0418375);
   graph->SetPoint(891,32.96875,39.01927446);
   graph->SetPoint(892,33.03125,38.8431805);
   graph->SetPoint(893,33.04056854,38.8168125);
   graph->SetPoint(894,33.09375,38.66642147);
   graph->SetPoint(895,33.1199437,38.5917875);
   graph->SetPoint(896,33.15625,38.48837104);
   graph->SetPoint(897,33.19863384,38.3667625);
   graph->SetPoint(898,33.21875,38.3090445);
   graph->SetPoint(899,33.27665476,38.1417375);
   graph->SetPoint(900,33.28125,38.12845612);
   graph->SetPoint(901,33.34375,37.94741604);
   graph->SetPoint(902,33.35429853,37.9167125);
   graph->SetPoint(903,33.40625,37.76542554);
   graph->SetPoint(904,33.43140543,37.6916875);
   graph->SetPoint(905,33.46875,37.58213424);
   graph->SetPoint(906,33.5078644,37.4666625);
   graph->SetPoint(907,33.53125,37.39755039);
   graph->SetPoint(908,33.58368862,37.2416375);
   graph->SetPoint(909,33.59375,37.21168159);
   graph->SetPoint(910,33.65625,37.02473464);
   graph->SetPoint(911,33.65896122,37.0166125);
   graph->SetPoint(912,33.71875,36.83722428);
   graph->SetPoint(913,33.73387475,36.7915875);
   graph->SetPoint(914,33.78125,36.64837767);
   graph->SetPoint(915,33.80816971,36.5665625);
   graph->SetPoint(916,33.84375,36.45819697);
   graph->SetPoint(917,33.88185703,36.3415375);
   graph->SetPoint(918,33.90625,36.2666825);
   graph->SetPoint(919,33.95494699,36.1165125);
   graph->SetPoint(920,33.96875,36.07383314);
   graph->SetPoint(921,34.02744917,35.8914875);
   graph->SetPoint(922,34.03125,35.8796455);
   graph->SetPoint(923,34.09375,35.68453141);
   graph->SetPoint(924,34.09952135,35.6664625);
   graph->SetPoint(925,34.15625,35.48829844);
   graph->SetPoint(926,34.17110732,35.4414375);
   graph->SetPoint(927,34.21875,35.29065627);
   graph->SetPoint(928,34.24211466,35.2164125);
   graph->SetPoint(929,34.28125,35.09159673);
   graph->SetPoint(930,34.31255114,34.9913875);
   graph->SetPoint(931,34.34375,34.89111015);
   graph->SetPoint(932,34.38242408,34.7663625);
   graph->SetPoint(933,34.40625,34.68918411);
   graph->SetPoint(934,34.45174034,34.5413375);
   graph->SetPoint(935,34.46875,34.48580636);
   graph->SetPoint(936,34.52050639,34.3163125);
   graph->SetPoint(937,34.53125,34.28096135);
   graph->SetPoint(938,34.58872807,34.0912875);
   graph->SetPoint(939,34.59375,34.07463218);
   graph->SetPoint(940,34.65625,33.86681151);
   graph->SetPoint(941,34.65641501,33.8662625);
   graph->SetPoint(942,34.71875,33.65778343);
   graph->SetPoint(943,34.72368481,33.6412375);
   graph->SetPoint(944,34.78125,33.44716849);
   graph->SetPoint(945,34.79041121,33.4162125);
   graph->SetPoint(946,34.84375,33.23494289);
   graph->SetPoint(947,34.85659845,33.1911875);
   graph->SetPoint(948,34.90625,33.02108306);
   graph->SetPoint(949,34.92225093,32.9661625);
   graph->SetPoint(950,34.96875,32.80556188);
   graph->SetPoint(951,34.98737228,32.7411375);
   graph->SetPoint(952,35.03125,32.58835041);
   graph->SetPoint(953,35.05196573,32.5161125);
   graph->SetPoint(954,35.09375,32.36941821);
   graph->SetPoint(955,35.11603446,32.2910875);
   graph->SetPoint(956,35.15625,32.14873252);
   graph->SetPoint(957,35.17958082,32.0660625);
   graph->SetPoint(958,35.21875,31.92625848);
   graph->SetPoint(959,35.24260729,31.8410375);
   graph->SetPoint(960,35.28125,31.70195907);
   graph->SetPoint(961,35.30511579,31.6160125);
   graph->SetPoint(962,35.34375,31.47579499);
   graph->SetPoint(963,35.36710781,31.3909875);
   graph->SetPoint(964,35.40625,31.24772455);
   graph->SetPoint(965,35.42858462,31.1659625);
   graph->SetPoint(966,35.46875,31.01770387);
   graph->SetPoint(967,35.4895473,30.9409375);
   graph->SetPoint(968,35.53125,30.78568661);
   graph->SetPoint(969,35.54999627,30.7159125);
   graph->SetPoint(970,35.59375,30.55162354);
   graph->SetPoint(971,35.60993188,30.4908875);
   graph->SetPoint(972,35.65625,30.31546283);
   graph->SetPoint(973,35.66935413,30.2658625);
   graph->SetPoint(974,35.71875,30.07715059);
   graph->SetPoint(975,35.7282627,30.0408375);
   graph->SetPoint(976,35.78125,29.83662928);
   graph->SetPoint(977,35.78665688,29.8158125);
   graph->SetPoint(978,35.84375,29.59383911);
   graph->SetPoint(979,35.84453583,29.5907875);
   graph->SetPoint(980,35.90200522,29.3657625);
   graph->SetPoint(981,35.90625,29.34897517);
   graph->SetPoint(982,35.95898837,29.1407375);
   graph->SetPoint(983,35.96875,29.10178519);
   graph->SetPoint(984,36.01546428,28.9157125);
   graph->SetPoint(985,36.03125,28.85215209);
   graph->SetPoint(986,36.07143051,28.6906875);
   graph->SetPoint(987,36.09375,28.60000123);
   graph->SetPoint(988,36.12688496,28.4656625);
   graph->SetPoint(989,36.15625,28.34525566);
   graph->SetPoint(990,36.18182482,28.2406375);
   graph->SetPoint(991,36.21875,28.08783376);
   graph->SetPoint(992,36.23624689,28.0156125);
   graph->SetPoint(993,36.28125,27.82764968);
   graph->SetPoint(994,36.290148,27.7905875);
   graph->SetPoint(995,36.34352983,27.5655625);
   graph->SetPoint(996,36.34375,27.56462627);
   graph->SetPoint(997,36.39661228,27.3405375);
   graph->SetPoint(998,36.40625,27.29916631);
   graph->SetPoint(999,36.44917491,27.1155125);
   graph->SetPoint(1000,36.46875,27.03068148);
   graph->SetPoint(1001,36.50121329,26.8904875);
   graph->SetPoint(1002,36.53125,26.75906726);
   graph->SetPoint(1003,36.55272255,26.6654625);
   graph->SetPoint(1004,36.59375,26.48421403);
   graph->SetPoint(1005,36.6036976,26.4404375);
   graph->SetPoint(1006,36.65418418,26.2154125);
   graph->SetPoint(1007,36.65625,26.20611384);
   graph->SetPoint(1008,36.70437879,25.9903875);
   graph->SetPoint(1009,36.71875,25.92505903);
   graph->SetPoint(1010,36.75403577,25.7653625);
   graph->SetPoint(1011,36.78125,25.64041799);
   graph->SetPoint(1012,36.80314878,25.5403375);
   graph->SetPoint(1013,36.84375,25.35205652);
   graph->SetPoint(1014,36.85171146,25.3153125);
   graph->SetPoint(1015,36.89987327,25.0902875);
   graph->SetPoint(1016,36.90625,25.06013618);
   graph->SetPoint(1017,36.94767547,24.8652625);
   graph->SetPoint(1018,36.96875,24.7645897);
   graph->SetPoint(1019,36.99491995,24.6402375);
   graph->SetPoint(1020,37.03125,24.46488824);
   graph->SetPoint(1021,37.04159883,24.4152125);
   graph->SetPoint(1022,37.08784822,24.1901875);
   graph->SetPoint(1023,37.09375,24.16112495);
   graph->SetPoint(1024,37.13377707,23.9651625);
   graph->SetPoint(1025,37.15625,23.85332166);
   graph->SetPoint(1026,37.17913003,23.7401375);
   graph->SetPoint(1027,37.21875,23.54084649);
   graph->SetPoint(1028,37.22389786,23.5151125);
   graph->SetPoint(1029,37.26838478,23.2900875);
   graph->SetPoint(1030,37.28125,23.22401863);
   graph->SetPoint(1031,37.31240549,23.0650625);
   graph->SetPoint(1032,37.34375,22.90232433);
   graph->SetPoint(1033,37.35582776,22.8400375);
   graph->SetPoint(1034,37.39882128,22.6150125);
   graph->SetPoint(1035,37.40625,22.57561331);
   graph->SetPoint(1036,37.44149721,22.3899875);
   graph->SetPoint(1037,37.46875,22.24381698);
   graph->SetPoint(1038,37.48355882,22.1649625);
   graph->SetPoint(1039,37.52514255,21.9399375);
   graph->SetPoint(1040,37.53125,21.90645589);
   graph->SetPoint(1041,37.56645483,21.7149125);
   graph->SetPoint(1042,37.59375,21.56354189);
   graph->SetPoint(1043,37.60713472,21.4898875);
   graph->SetPoint(1044,37.64738358,21.2648625);
   graph->SetPoint(1045,37.65625,21.21457342);
   graph->SetPoint(1046,37.68730722,21.0398375);
   graph->SetPoint(1047,37.71875,20.85937009);
   graph->SetPoint(1048,37.72657767,20.8148125);
   graph->SetPoint(1049,37.76555946,20.5897875);
   graph->SetPoint(1050,37.78125,20.49762102);
   graph->SetPoint(1051,37.80406293,20.3647625);
   graph->SetPoint(1052,37.84193343,20.1397375);
   graph->SetPoint(1053,37.84375,20.12881174);
   graph->SetPoint(1054,37.87966544,19.9147125);
   graph->SetPoint(1055,37.90625,19.75281515);
   graph->SetPoint(1056,37.91671068,19.6896875);
   graph->SetPoint(1057,37.95342101,19.4646625);
   graph->SetPoint(1058,37.96875,19.36900617);
   graph->SetPoint(1059,37.98967758,19.2396375);
   graph->SetPoint(1060,38.02536034,19.0146125);
   graph->SetPoint(1061,38.03125,18.97693268);
   graph->SetPoint(1062,38.06081996,18.7895875);
   graph->SetPoint(1063,38.09375,18.57612784);
   graph->SetPoint(1064,38.09555199,18.5645625);
   graph->SetPoint(1065,38.13016293,18.3395375);
   graph->SetPoint(1066,38.15625,18.16602373);
   graph->SetPoint(1067,38.16407434,18.1145125);
   graph->SetPoint(1068,38.19772731,17.8894875);
   graph->SetPoint(1069,38.21875,17.74592375);
   graph->SetPoint(1070,38.23080556,17.6644625);
   graph->SetPoint(1071,38.26352998,17.4394375);
   graph->SetPoint(1072,38.28125,17.31511754);
   graph->SetPoint(1073,38.2957613,17.2144125);
   graph->SetPoint(1074,38.32758404,16.9893875);
   graph->SetPoint(1075,38.34375,16.87279);
   graph->SetPoint(1076,38.35895282,16.7643625);
   graph->SetPoint(1077,38.38989883,16.5393375);
   graph->SetPoint(1078,38.40625,16.41801245);
   graph->SetPoint(1079,38.42038802,16.3143125);
   graph->SetPoint(1080,38.45047998,16.0892875);
   graph->SetPoint(1081,38.46875,15.94972208);
   graph->SetPoint(1082,38.48007076,15.8642625);
   graph->SetPoint(1083,38.50932989,15.6392375);
   graph->SetPoint(1084,38.53125,15.46670839);
   graph->SetPoint(1085,38.53800153,15.4142125);
   graph->SetPoint(1086,38.56644705,15.1891875);
   graph->SetPoint(1087,38.59375,14.96758743);
   graph->SetPoint(1088,38.5941773,14.9641625);
   graph->SetPoint(1089,38.62182669,14.7391375);
   graph->SetPoint(1090,38.64876777,14.5141125);
   graph->SetPoint(1091,38.65625,14.45044528);
   graph->SetPoint(1092,38.67546031,14.2890875);
   graph->SetPoint(1093,38.70163682,14.0640625);
   graph->SetPoint(1094,38.71875,13.91355367);
   graph->SetPoint(1095,38.72733609,13.8390375);
   graph->SetPoint(1096,38.75276139,13.6140125);
   graph->SetPoint(1097,38.77752598,13.3889875);
   graph->SetPoint(1098,38.78125,13.3545208);
   graph->SetPoint(1099,38.8021242,13.1639625);
   graph->SetPoint(1100,38.82616223,12.9389375);
   graph->SetPoint(1101,38.84375,12.77023265);
   graph->SetPoint(1102,38.84970477,12.7139125);
   graph->SetPoint(1103,38.87302555,12.4888875);
   graph->SetPoint(1104,38.89572572,12.2638625);
   graph->SetPoint(1105,38.90625,12.15715428);
   graph->SetPoint(1106,38.91809014,12.0388375);
   graph->SetPoint(1107,38.94009148,11.8138125);
   graph->SetPoint(1108,38.96149642,11.5887875);
   graph->SetPoint(1109,38.96875,11.51080809);
   graph->SetPoint(1110,38.98263486,11.3637625);
   graph->SetPoint(1111,39.00335582,11.1387375);
   graph->SetPoint(1112,39.02350185,10.9137125);
   graph->SetPoint(1113,39.03125,10.82508939);
   graph->SetPoint(1114,39.04336131,10.6886875);
   graph->SetPoint(1115,39.06283484,10.4636625);
   graph->SetPoint(1116,39.08175288,10.2386375);
   graph->SetPoint(1117,39.09375,10.09206694);
   graph->SetPoint(1118,39.10027491,10.0136125);
   graph->SetPoint(1119,39.11852846,9.7885875);
   graph->SetPoint(1120,39.13624355,9.5635625);
   graph->SetPoint(1121,39.15343005,9.3385375);
   graph->SetPoint(1122,39.15625,9.300669781);
   graph->SetPoint(1123,39.17041984,9.1135125);
   graph->SetPoint(1124,39.18695174,8.8884875);
   graph->SetPoint(1125,39.20296935,8.6634625);
   graph->SetPoint(1126,39.21848135,8.4384375);
   graph->SetPoint(1127,39.21875,8.434434222);
   graph->SetPoint(1128,39.23383876,8.2134125);
   graph->SetPoint(1129,39.24870018,7.9883875);
   graph->SetPoint(1130,39.26306756,7.7633625);
   graph->SetPoint(1131,39.2769485,7.5383375);
   graph->SetPoint(1132,39.28125,7.466366874);
   graph->SetPoint(1133,39.29056183,7.3133125);
   graph->SetPoint(1134,39.30379069,7.0882875);
   graph->SetPoint(1135,39.3165422,6.8632625);
   graph->SetPoint(1136,39.32882299,6.6382375);
   graph->SetPoint(1137,39.3406395,6.4132125);
   graph->SetPoint(1138,39.34375,6.351783347);
   graph->SetPoint(1139,39.3521889,6.1881875);
   graph->SetPoint(1140,39.36334645,5.9631625);
   graph->SetPoint(1141,39.37404575,5.7381375);
   graph->SetPoint(1142,39.38429206,5.5131125);
   graph->SetPoint(1143,39.39409065,5.2880875);
   graph->SetPoint(1144,39.40344647,5.0630625);
   graph->SetPoint(1145,39.40625,4.992484767);
   graph->SetPoint(1146,39.41250572,4.8380375);
   graph->SetPoint(1147,39.42118548,4.6130125);
   graph->SetPoint(1148,39.42942519,4.3879875);
   graph->SetPoint(1149,39.43722883,4.1629625);
   graph->SetPoint(1150,39.44460007,3.9379375);
   graph->SetPoint(1151,39.45154279,3.7129125);
   graph->SetPoint(1152,39.45806025,3.4878875);
   graph->SetPoint(1153,39.46415556,3.2628625);
   graph->SetPoint(1154,39.46875,3.080795174);
   graph->SetPoint(1155,39.46985673,3.0378375);
   graph->SetPoint(1156,39.4752379,2.8128125);
   graph->SetPoint(1157,39.48019541,2.5877875);
   graph->SetPoint(1158,39.48473152,2.3627625);
   graph->SetPoint(1159,39.48884836,2.1377375);
   graph->SetPoint(1160,39.49254799,1.9127125);
   graph->SetPoint(1161,39.49583209,1.6876875);
   graph->SetPoint(1162,39.49870234,1.4626625);
   graph->SetPoint(1163,39.50116007,1.2376375);
   graph->SetPoint(1164,39.50320635,1.0126125);
   graph->SetPoint(1165,39.50484224,0.7875875);
   graph->SetPoint(1166,39.50606851,0.5625625);
   graph->SetPoint(1167,39.50688571,0.3375375);
   graph->SetPoint(1168,39.50729414,0.1125125);
   graph->SetPoint(1169,39.50729414,-0.1125125);
   graph->SetPoint(1170,39.50688571,-0.3375375);
   graph->SetPoint(1171,39.50606851,-0.5625625);
   graph->SetPoint(1172,39.50484224,-0.7875875);
   graph->SetPoint(1173,39.50320635,-1.0126125);
   graph->SetPoint(1174,39.50116007,-1.2376375);
   graph->SetPoint(1175,39.49870234,-1.4626625);
   graph->SetPoint(1176,39.49583209,-1.6876875);
   graph->SetPoint(1177,39.49254799,-1.9127125);
   graph->SetPoint(1178,39.48884836,-2.1377375);
   graph->SetPoint(1179,39.48473152,-2.3627625);
   graph->SetPoint(1180,39.48019541,-2.5877875);
   graph->SetPoint(1181,39.4752379,-2.8128125);
   graph->SetPoint(1182,39.46985673,-3.0378375);
   graph->SetPoint(1183,39.46875,-3.080795174);
   graph->SetPoint(1184,39.46415556,-3.2628625);
   graph->SetPoint(1185,39.45806025,-3.4878875);
   graph->SetPoint(1186,39.45154279,-3.7129125);
   graph->SetPoint(1187,39.44460007,-3.9379375);
   graph->SetPoint(1188,39.43722883,-4.1629625);
   graph->SetPoint(1189,39.42942519,-4.3879875);
   graph->SetPoint(1190,39.42118548,-4.6130125);
   graph->SetPoint(1191,39.41250572,-4.8380375);
   graph->SetPoint(1192,39.40625,-4.992484767);
   graph->SetPoint(1193,39.40344647,-5.0630625);
   graph->SetPoint(1194,39.39409065,-5.2880875);
   graph->SetPoint(1195,39.38429206,-5.5131125);
   graph->SetPoint(1196,39.37404575,-5.7381375);
   graph->SetPoint(1197,39.36334645,-5.9631625);
   graph->SetPoint(1198,39.3521889,-6.1881875);
   graph->SetPoint(1199,39.34375,-6.351783347);
   graph->SetPoint(1200,39.3406395,-6.4132125);
   graph->SetPoint(1201,39.32882299,-6.6382375);
   graph->SetPoint(1202,39.3165422,-6.8632625);
   graph->SetPoint(1203,39.30379069,-7.0882875);
   graph->SetPoint(1204,39.29056183,-7.3133125);
   graph->SetPoint(1205,39.28125,-7.466366874);
   graph->SetPoint(1206,39.2769485,-7.5383375);
   graph->SetPoint(1207,39.26306756,-7.7633625);
   graph->SetPoint(1208,39.24870018,-7.9883875);
   graph->SetPoint(1209,39.23383876,-8.2134125);
   graph->SetPoint(1210,39.21875,-8.434434222);
   graph->SetPoint(1211,39.21848135,-8.4384375);
   graph->SetPoint(1212,39.20296935,-8.6634625);
   graph->SetPoint(1213,39.18695174,-8.8884875);
   graph->SetPoint(1214,39.17041984,-9.1135125);
   graph->SetPoint(1215,39.15625,-9.300669781);
   graph->SetPoint(1216,39.15343005,-9.3385375);
   graph->SetPoint(1217,39.13624355,-9.5635625);
   graph->SetPoint(1218,39.11852846,-9.7885875);
   graph->SetPoint(1219,39.10027491,-10.0136125);
   graph->SetPoint(1220,39.09375,-10.09206694);
   graph->SetPoint(1221,39.08175288,-10.2386375);
   graph->SetPoint(1222,39.06283484,-10.4636625);
   graph->SetPoint(1223,39.04336131,-10.6886875);
   graph->SetPoint(1224,39.03125,-10.82508939);
   graph->SetPoint(1225,39.02350185,-10.9137125);
   graph->SetPoint(1226,39.00335582,-11.1387375);
   graph->SetPoint(1227,38.98263486,-11.3637625);
   graph->SetPoint(1228,38.96875,-11.51080809);
   graph->SetPoint(1229,38.96149642,-11.5887875);
   graph->SetPoint(1230,38.94009148,-11.8138125);
   graph->SetPoint(1231,38.91809014,-12.0388375);
   graph->SetPoint(1232,38.90625,-12.15715428);
   graph->SetPoint(1233,38.89572572,-12.2638625);
   graph->SetPoint(1234,38.87302555,-12.4888875);
   graph->SetPoint(1235,38.84970477,-12.7139125);
   graph->SetPoint(1236,38.84375,-12.77023265);
   graph->SetPoint(1237,38.82616223,-12.9389375);
   graph->SetPoint(1238,38.8021242,-13.1639625);
   graph->SetPoint(1239,38.78125,-13.3545208);
   graph->SetPoint(1240,38.77752598,-13.3889875);
   graph->SetPoint(1241,38.75276139,-13.6140125);
   graph->SetPoint(1242,38.72733609,-13.8390375);
   graph->SetPoint(1243,38.71875,-13.91355367);
   graph->SetPoint(1244,38.70163682,-14.0640625);
   graph->SetPoint(1245,38.67546031,-14.2890875);
   graph->SetPoint(1246,38.65625,-14.45044528);
   graph->SetPoint(1247,38.64876777,-14.5141125);
   graph->SetPoint(1248,38.62182669,-14.7391375);
   graph->SetPoint(1249,38.5941773,-14.9641625);
   graph->SetPoint(1250,38.59375,-14.96758743);
   graph->SetPoint(1251,38.56644705,-15.1891875);
   graph->SetPoint(1252,38.53800153,-15.4142125);
   graph->SetPoint(1253,38.53125,-15.46670839);
   graph->SetPoint(1254,38.50932989,-15.6392375);
   graph->SetPoint(1255,38.48007076,-15.8642625);
   graph->SetPoint(1256,38.46875,-15.94972208);
   graph->SetPoint(1257,38.45047998,-16.0892875);
   graph->SetPoint(1258,38.42038802,-16.3143125);
   graph->SetPoint(1259,38.40625,-16.41801245);
   graph->SetPoint(1260,38.38989883,-16.5393375);
   graph->SetPoint(1261,38.35895282,-16.7643625);
   graph->SetPoint(1262,38.34375,-16.87279);
   graph->SetPoint(1263,38.32758404,-16.9893875);
   graph->SetPoint(1264,38.2957613,-17.2144125);
   graph->SetPoint(1265,38.28125,-17.31511754);
   graph->SetPoint(1266,38.26352998,-17.4394375);
   graph->SetPoint(1267,38.23080556,-17.6644625);
   graph->SetPoint(1268,38.21875,-17.74592375);
   graph->SetPoint(1269,38.19772731,-17.8894875);
   graph->SetPoint(1270,38.16407434,-18.1145125);
   graph->SetPoint(1271,38.15625,-18.16602373);
   graph->SetPoint(1272,38.13016293,-18.3395375);
   graph->SetPoint(1273,38.09555199,-18.5645625);
   graph->SetPoint(1274,38.09375,-18.57612784);
   graph->SetPoint(1275,38.06081996,-18.7895875);
   graph->SetPoint(1276,38.03125,-18.97693268);
   graph->SetPoint(1277,38.02536034,-19.0146125);
   graph->SetPoint(1278,37.98967758,-19.2396375);
   graph->SetPoint(1279,37.96875,-19.36900617);
   graph->SetPoint(1280,37.95342101,-19.4646625);
   graph->SetPoint(1281,37.91671068,-19.6896875);
   graph->SetPoint(1282,37.90625,-19.75281515);
   graph->SetPoint(1283,37.87966544,-19.9147125);
   graph->SetPoint(1284,37.84375,-20.12881174);
   graph->SetPoint(1285,37.84193343,-20.1397375);
   graph->SetPoint(1286,37.80406293,-20.3647625);
   graph->SetPoint(1287,37.78125,-20.49762102);
   graph->SetPoint(1288,37.76555946,-20.5897875);
   graph->SetPoint(1289,37.72657767,-20.8148125);
   graph->SetPoint(1290,37.71875,-20.85937009);
   graph->SetPoint(1291,37.68730722,-21.0398375);
   graph->SetPoint(1292,37.65625,-21.21457342);
   graph->SetPoint(1293,37.64738358,-21.2648625);
   graph->SetPoint(1294,37.60713472,-21.4898875);
   graph->SetPoint(1295,37.59375,-21.56354189);
   graph->SetPoint(1296,37.56645483,-21.7149125);
   graph->SetPoint(1297,37.53125,-21.90645589);
   graph->SetPoint(1298,37.52514255,-21.9399375);
   graph->SetPoint(1299,37.48355882,-22.1649625);
   graph->SetPoint(1300,37.46875,-22.24381698);
   graph->SetPoint(1301,37.44149721,-22.3899875);
   graph->SetPoint(1302,37.40625,-22.57561331);
   graph->SetPoint(1303,37.39882128,-22.6150125);
   graph->SetPoint(1304,37.35582776,-22.8400375);
   graph->SetPoint(1305,37.34375,-22.90232433);
   graph->SetPoint(1306,37.31240549,-23.0650625);
   graph->SetPoint(1307,37.28125,-23.22401863);
   graph->SetPoint(1308,37.26838478,-23.2900875);
   graph->SetPoint(1309,37.22389786,-23.5151125);
   graph->SetPoint(1310,37.21875,-23.54084649);
   graph->SetPoint(1311,37.17913003,-23.7401375);
   graph->SetPoint(1312,37.15625,-23.85332166);
   graph->SetPoint(1313,37.13377707,-23.9651625);
   graph->SetPoint(1314,37.09375,-24.16112495);
   graph->SetPoint(1315,37.08784822,-24.1901875);
   graph->SetPoint(1316,37.04159883,-24.4152125);
   graph->SetPoint(1317,37.03125,-24.46488824);
   graph->SetPoint(1318,36.99491995,-24.6402375);
   graph->SetPoint(1319,36.96875,-24.7645897);
   graph->SetPoint(1320,36.94767547,-24.8652625);
   graph->SetPoint(1321,36.90625,-25.06013618);
   graph->SetPoint(1322,36.89987327,-25.0902875);
   graph->SetPoint(1323,36.85171146,-25.3153125);
   graph->SetPoint(1324,36.84375,-25.35205652);
   graph->SetPoint(1325,36.80314878,-25.5403375);
   graph->SetPoint(1326,36.78125,-25.64041799);
   graph->SetPoint(1327,36.75403577,-25.7653625);
   graph->SetPoint(1328,36.71875,-25.92505903);
   graph->SetPoint(1329,36.70437879,-25.9903875);
   graph->SetPoint(1330,36.65625,-26.20611384);
   graph->SetPoint(1331,36.65418418,-26.2154125);
   graph->SetPoint(1332,36.6036976,-26.4404375);
   graph->SetPoint(1333,36.59375,-26.48421403);
   graph->SetPoint(1334,36.55272255,-26.6654625);
   graph->SetPoint(1335,36.53125,-26.75906726);
   graph->SetPoint(1336,36.50121329,-26.8904875);
   graph->SetPoint(1337,36.46875,-27.03068148);
   graph->SetPoint(1338,36.44917491,-27.1155125);
   graph->SetPoint(1339,36.40625,-27.29916631);
   graph->SetPoint(1340,36.39661228,-27.3405375);
   graph->SetPoint(1341,36.34375,-27.56462627);
   graph->SetPoint(1342,36.34352983,-27.5655625);
   graph->SetPoint(1343,36.290148,-27.7905875);
   graph->SetPoint(1344,36.28125,-27.82764968);
   graph->SetPoint(1345,36.23624689,-28.0156125);
   graph->SetPoint(1346,36.21875,-28.08783376);
   graph->SetPoint(1347,36.18182482,-28.2406375);
   graph->SetPoint(1348,36.15625,-28.34525566);
   graph->SetPoint(1349,36.12688496,-28.4656625);
   graph->SetPoint(1350,36.09375,-28.60000123);
   graph->SetPoint(1351,36.07143051,-28.6906875);
   graph->SetPoint(1352,36.03125,-28.85215209);
   graph->SetPoint(1353,36.01546428,-28.9157125);
   graph->SetPoint(1354,35.96875,-29.10178519);
   graph->SetPoint(1355,35.95898837,-29.1407375);
   graph->SetPoint(1356,35.90625,-29.34897517);
   graph->SetPoint(1357,35.90200522,-29.3657625);
   graph->SetPoint(1358,35.84453583,-29.5907875);
   graph->SetPoint(1359,35.84375,-29.59383911);
   graph->SetPoint(1360,35.78665688,-29.8158125);
   graph->SetPoint(1361,35.78125,-29.83662928);
   graph->SetPoint(1362,35.7282627,-30.0408375);
   graph->SetPoint(1363,35.71875,-30.07715059);
   graph->SetPoint(1364,35.66935413,-30.2658625);
   graph->SetPoint(1365,35.65625,-30.31546283);
   graph->SetPoint(1366,35.60993188,-30.4908875);
   graph->SetPoint(1367,35.59375,-30.55162354);
   graph->SetPoint(1368,35.54999627,-30.7159125);
   graph->SetPoint(1369,35.53125,-30.78568661);
   graph->SetPoint(1370,35.4895473,-30.9409375);
   graph->SetPoint(1371,35.46875,-31.01770387);
   graph->SetPoint(1372,35.42858462,-31.1659625);
   graph->SetPoint(1373,35.40625,-31.24772455);
   graph->SetPoint(1374,35.36710781,-31.3909875);
   graph->SetPoint(1375,35.34375,-31.47579499);
   graph->SetPoint(1376,35.30511579,-31.6160125);
   graph->SetPoint(1377,35.28125,-31.70195907);
   graph->SetPoint(1378,35.24260729,-31.8410375);
   graph->SetPoint(1379,35.21875,-31.92625848);
   graph->SetPoint(1380,35.17958082,-32.0660625);
   graph->SetPoint(1381,35.15625,-32.14873252);
   graph->SetPoint(1382,35.11603446,-32.2910875);
   graph->SetPoint(1383,35.09375,-32.36941821);
   graph->SetPoint(1384,35.05196573,-32.5161125);
   graph->SetPoint(1385,35.03125,-32.58835041);
   graph->SetPoint(1386,34.98737228,-32.7411375);
   graph->SetPoint(1387,34.96875,-32.80556188);
   graph->SetPoint(1388,34.92225093,-32.9661625);
   graph->SetPoint(1389,34.90625,-33.02108306);
   graph->SetPoint(1390,34.85659845,-33.1911875);
   graph->SetPoint(1391,34.84375,-33.23494289);
   graph->SetPoint(1392,34.79041121,-33.4162125);
   graph->SetPoint(1393,34.78125,-33.44716849);
   graph->SetPoint(1394,34.72368481,-33.6412375);
   graph->SetPoint(1395,34.71875,-33.65778343);
   graph->SetPoint(1396,34.65641501,-33.8662625);
   graph->SetPoint(1397,34.65625,-33.86681151);
   graph->SetPoint(1398,34.59375,-34.07463218);
   graph->SetPoint(1399,34.58872807,-34.0912875);
   graph->SetPoint(1400,34.53125,-34.28096135);
   graph->SetPoint(1401,34.52050639,-34.3163125);
   graph->SetPoint(1402,34.46875,-34.48580636);
   graph->SetPoint(1403,34.45174034,-34.5413375);
   graph->SetPoint(1404,34.40625,-34.68918411);
   graph->SetPoint(1405,34.38242408,-34.7663625);
   graph->SetPoint(1406,34.34375,-34.89111015);
   graph->SetPoint(1407,34.31255114,-34.9913875);
   graph->SetPoint(1408,34.28125,-35.09159673);
   graph->SetPoint(1409,34.24211466,-35.2164125);
   graph->SetPoint(1410,34.21875,-35.29065627);
   graph->SetPoint(1411,34.17110732,-35.4414375);
   graph->SetPoint(1412,34.15625,-35.48829844);
   graph->SetPoint(1413,34.09952135,-35.6664625);
   graph->SetPoint(1414,34.09375,-35.68453141);
   graph->SetPoint(1415,34.03125,-35.8796455);
   graph->SetPoint(1416,34.02744917,-35.8914875);
   graph->SetPoint(1417,33.96875,-36.07383314);
   graph->SetPoint(1418,33.95494699,-36.1165125);
   graph->SetPoint(1419,33.90625,-36.2666825);
   graph->SetPoint(1420,33.88185703,-36.3415375);
   graph->SetPoint(1421,33.84375,-36.45819697);
   graph->SetPoint(1422,33.80816971,-36.5665625);
   graph->SetPoint(1423,33.78125,-36.64837767);
   graph->SetPoint(1424,33.73387475,-36.7915875);
   graph->SetPoint(1425,33.71875,-36.83722428);
   graph->SetPoint(1426,33.65896122,-37.0166125);
   graph->SetPoint(1427,33.65625,-37.02473464);
   graph->SetPoint(1428,33.59375,-37.21168159);
   graph->SetPoint(1429,33.58368862,-37.2416375);
   graph->SetPoint(1430,33.53125,-37.39755039);
   graph->SetPoint(1431,33.5078644,-37.4666625);
   graph->SetPoint(1432,33.46875,-37.58213424);
   graph->SetPoint(1433,33.43140543,-37.6916875);
   graph->SetPoint(1434,33.40625,-37.76542554);
   graph->SetPoint(1435,33.35429853,-37.9167125);
   graph->SetPoint(1436,33.34375,-37.94741604);
   graph->SetPoint(1437,33.28125,-38.12845612);
   graph->SetPoint(1438,33.27665476,-38.1417375);
   graph->SetPoint(1439,33.21875,-38.3090445);
   graph->SetPoint(1440,33.19863384,-38.3667625);
   graph->SetPoint(1441,33.15625,-38.48837104);
   graph->SetPoint(1442,33.1199437,-38.5917875);
   graph->SetPoint(1443,33.09375,-38.66642147);
   graph->SetPoint(1444,33.04056854,-38.8168125);
   graph->SetPoint(1445,33.03125,-38.8431805);
   graph->SetPoint(1446,32.96875,-39.01927446);
   graph->SetPoint(1447,32.96071232,-39.0418375);
   graph->SetPoint(1448,32.90625,-39.19484134);
   graph->SetPoint(1449,32.88040859,-39.2668625);
   graph->SetPoint(1450,32.84375,-39.36914383);
   graph->SetPoint(1451,32.79939238,-39.4918875);
   graph->SetPoint(1452,32.78125,-39.5421616);
   graph->SetPoint(1453,32.71875,-39.71395861);
   graph->SetPoint(1454,32.71767477,-39.7169125);
   graph->SetPoint(1455,32.65625,-39.88592797);
   graph->SetPoint(1456,32.63571664,-39.9419375);
   graph->SetPoint(1457,32.59375,-40.05663088);
   graph->SetPoint(1458,32.55301389,-40.1669625);
   graph->SetPoint(1459,32.53125,-40.2260418);
   graph->SetPoint(1460,32.46954534,-40.3919875);
   graph->SetPoint(1461,32.46875,-40.394132);
   graph->SetPoint(1462,32.40625,-40.56255998);
   graph->SetPoint(1463,32.38585875,-40.6170125);
   graph->SetPoint(1464,32.34375,-40.7297697);
   graph->SetPoint(1465,32.30141165,-40.8420375);
   graph->SetPoint(1466,32.28125,-40.8956661);
   graph->SetPoint(1467,32.21875,-41.06042433);
   graph->SetPoint(1468,32.21622907,-41.0670625);
   graph->SetPoint(1469,32.15625,-41.22551779);
   graph->SetPoint(1470,32.13079203,-41.2920875);
   graph->SetPoint(1471,32.09375,-41.38929995);
   graph->SetPoint(1472,32.04452944,-41.5171125);
   graph->SetPoint(1473,32.03125,-41.55173343);
   graph->SetPoint(1474,31.96875,-41.71370688);
   graph->SetPoint(1475,31.95772581,-41.7421375);
   graph->SetPoint(1476,31.90625,-41.87544241);
   graph->SetPoint(1477,31.87043746,-41.9671625);
   graph->SetPoint(1478,31.84375,-42.0358222);
   graph->SetPoint(1479,31.78227299,-42.1921875);
   graph->SetPoint(1480,31.78125,-42.19480225);
   graph->SetPoint(1481,31.71875,-42.35446326);
   graph->SetPoint(1482,31.6939116,-42.4172125);
   graph->SetPoint(1483,31.65625,-42.51284059);
   graph->SetPoint(1484,31.60467658,-42.6422375);
   graph->SetPoint(1485,31.59375,-42.66980229);
   graph->SetPoint(1486,31.53125,-42.82669834);
   graph->SetPoint(1487,31.51497379,-42.8672625);
   graph->SetPoint(1488,31.46875,-42.98311322);
   graph->SetPoint(1489,31.42464328,-43.0922875);
   graph->SetPoint(1490,31.40625,-43.13809057);
   graph->SetPoint(1491,31.34375,-43.29245051);
   graph->SetPoint(1492,31.33363895,-43.3173125);
   graph->SetPoint(1493,31.28125,-43.44693208);
   graph->SetPoint(1494,31.24218451,-43.5423375);
   graph->SetPoint(1495,31.21875,-43.5999487);
   graph->SetPoint(1496,31.15625,-43.75199167);
   graph->SetPoint(1497,31.14991476,-43.7673625);
   graph->SetPoint(1498,31.09375,-43.90455906);
   graph->SetPoint(1499,31.05730408,-43.9923875);
   graph->SetPoint(1500,31.03125,-44.05562765);
   graph->SetPoint(1501,30.96875,-44.20556578);
   graph->SetPoint(1502,30.96380203,-44.2174125);
   graph->SetPoint(1503,30.90625,-44.35622756);
   graph->SetPoint(1504,30.86999861,-44.4424375);
   graph->SetPoint(1505,30.84375,-44.50534979);
   graph->SetPoint(1506,30.78125,-44.65338909);
   graph->SetPoint(1507,30.77529401,-44.6674625);
   graph->SetPoint(1508,30.71875,-44.8021431);
   graph->SetPoint(1509,30.68025687,-44.8924875);
   graph->SetPoint(1510,30.65625,-44.94931043);
   graph->SetPoint(1511,30.59375,-45.0956519);
   graph->SetPoint(1512,30.58437644,-45.1175125);
   graph->SetPoint(1513,30.53125,-45.2424853);
   graph->SetPoint(1514,30.48805958,-45.3425375);
   graph->SetPoint(1515,30.46875,-45.38767779);
   graph->SetPoint(1516,30.40625,-45.5325188);
   graph->SetPoint(1517,30.39102679,-45.5675625);
   graph->SetPoint(1518,30.34375,-45.67740831);
   graph->SetPoint(1519,30.29337894,-45.7925875);
   graph->SetPoint(1520,30.28125,-45.82059405);
   graph->SetPoint(1521,30.21875,-45.96413054);
   graph->SetPoint(1522,30.19521445,-46.0176125);
   graph->SetPoint(1523,30.15625,-46.10704098);
   graph->SetPoint(1524,30.09617831,-46.2426375);
   graph->SetPoint(1525,30.09375,-46.24817646);
   graph->SetPoint(1526,30.03125,-46.39060327);
   graph->SetPoint(1527,29.99689943,-46.4676625);
   graph->SetPoint(1528,29.96875,-46.53148725);
   graph->SetPoint(1529,29.90625,-46.67139215);
   graph->SetPoint(1530,29.89669868,-46.6926875);
   graph->SetPoint(1531,29.84375,-46.81202852);
   graph->SetPoint(1532,29.79603193,-46.9177125);
   graph->SetPoint(1533,29.78125,-46.95082574);
   graph->SetPoint(1534,29.71875,-47.08990563);
   graph->SetPoint(1535,29.69474967,-47.1427375);
   graph->SetPoint(1536,29.65625,-47.22847414);
   graph->SetPoint(1537,29.59375,-47.3652178);
   graph->SetPoint(1538,29.59258698,-47.3677625);
   graph->SetPoint(1539,29.53125,-47.50355937);
   graph->SetPoint(1540,29.49019716,-47.5927875);
   graph->SetPoint(1541,29.46875,-47.6399819);
   graph->SetPoint(1542,29.40625,-47.77617556);
   graph->SetPoint(1543,29.38697781,-47.8178125);
   graph->SetPoint(1544,29.34375,-47.91238465);
   graph->SetPoint(1545,29.28296544,-48.0428375);
   graph->SetPoint(1546,29.28125,-48.0465678);
   graph->SetPoint(1547,29.21875,-48.18240744);
   graph->SetPoint(1548,29.17869374,-48.2678625);
   graph->SetPoint(1549,29.15625,-48.31638724);
   graph->SetPoint(1550,29.09375,-48.45013489);
   graph->SetPoint(1551,29.07359083,-48.4928875);
   graph->SetPoint(1552,29.03125,-48.58390918);
   graph->SetPoint(1553,28.96875,-48.71564682);
   graph->SetPoint(1554,28.96767534,-48.7179125);
   graph->SetPoint(1555,28.90625,-48.84921367);
   graph->SetPoint(1556,28.86149844,-48.9429375);
   graph->SetPoint(1557,28.84375,-48.98064835);
   graph->SetPoint(1558,28.78125,-49.11237655);
   graph->SetPoint(1559,28.75455255,-49.1679625);
   graph->SetPoint(1560,28.71875,-49.24360649);
   graph->SetPoint(1561,28.65625,-49.37347017);
   graph->SetPoint(1562,28.64682119,-49.3929875);
   graph->SetPoint(1563,28.59375,-49.50449119);
   graph->SetPoint(1564,28.5385422,-49.6180125);
   graph->SetPoint(1565,28.53125,-49.63324219);
   graph->SetPoint(1566,28.46875,-49.76337096);
   graph->SetPoint(1567,28.429781,-49.8430375);
   graph->SetPoint(1568,28.40625,-49.8919095);
   graph->SetPoint(1569,28.34375,-50.02031088);
   graph->SetPoint(1570,28.32025703,-50.0680625);
   graph->SetPoint(1571,28.28125,-50.14863097);
   graph->SetPoint(1572,28.21875,-50.27537252);
   graph->SetPoint(1573,28.20998437,-50.2930875);
   graph->SetPoint(1574,28.15625,-50.40346805);
   graph->SetPoint(1575,28.09914321,-50.5181125);
   graph->SetPoint(1576,28.09375,-50.5291255);
   graph->SetPoint(1577,28.03125,-50.65647949);
   graph->SetPoint(1578,27.98783632,-50.7431375);
   graph->SetPoint(1579,27.96875,-50.78190023);
   graph->SetPoint(1580,27.90625,-50.90772106);
   graph->SetPoint(1581,27.87579746,-50.9681625);
   graph->SetPoint(1582,27.84375,-51.03289658);
   graph->SetPoint(1583,27.78125,-51.1572459);
   graph->SetPoint(1584,27.76303851,-51.1931875);
   graph->SetPoint(1585,27.71875,-51.28216739);
   graph->SetPoint(1586,27.65625,-51.40510457);
   graph->SetPoint(1587,27.6495707,-51.4182125);
   graph->SetPoint(1588,27.59375,-51.52976265);
   graph->SetPoint(1589,27.53553951,-51.6432375);
   graph->SetPoint(1590,27.53125,-51.65175907);
   graph->SetPoint(1591,27.46875,-51.77573047);
   graph->SetPoint(1592,27.42101509,-51.8682625);
   graph->SetPoint(1593,27.40625,-51.89743916);
   graph->SetPoint(1594,27.34375,-52.02011605);
   graph->SetPoint(1595,27.30579084,-52.0932875);
   graph->SetPoint(1596,27.28125,-52.14152554);
   graph->SetPoint(1597,27.21875,-52.26296282);
   graph->SetPoint(1598,27.18987569,-52.3183125);
   graph->SetPoint(1599,27.15625,-52.38406093);
   graph->SetPoint(1600,27.09375,-52.5043118);
   graph->SetPoint(1601,27.07327802,-52.5433375);
   graph->SetPoint(1602,27.03125,-52.62508578);
   graph->SetPoint(1603,26.96875,-52.74420229);
   graph->SetPoint(1604,26.95600576,-52.7683625);
   graph->SetPoint(1605,26.90625,-52.86463882);
   graph->SetPoint(1606,26.84375,-52.98267108);
   graph->SetPoint(1607,26.83806595,-52.9933875);
   graph->SetPoint(1608,26.78125,-53.10275676);
   graph->SetPoint(1609,26.71948926,-53.2184125);
   graph->SetPoint(1610,26.71875,-53.21982724);
   graph->SetPoint(1611,26.65625,-53.3394744);
   graph->SetPoint(1612,26.60042646,-53.4434375);
   graph->SetPoint(1613,26.59375,-53.45614871);
   graph->SetPoint(1614,26.53125,-53.57482456);
   graph->SetPoint(1615,26.48069373,-53.6684625);
   graph->SetPoint(1616,26.46875,-53.69108554);
   graph->SetPoint(1617,26.40625,-53.80883837);
   graph->SetPoint(1618,26.36029592,-53.8934875);
   graph->SetPoint(1619,26.34375,-53.92466809);
   graph->SetPoint(1620,26.28125,-54.04154541);
   graph->SetPoint(1621,26.23923756,-54.1185125);
   graph->SetPoint(1622,26.21875,-54.15692527);
   graph->SetPoint(1623,26.15625,-54.27297369);
   graph->SetPoint(1624,26.11752242,-54.3435375);
   graph->SetPoint(1625,26.09375,-54.38788416);
   graph->SetPoint(1626,26.03125,-54.50314926);
   graph->SetPoint(1627,25.99515364,-54.5685625);
   graph->SetPoint(1628,25.96875,-54.61757008);
   graph->SetPoint(1629,25.90625,-54.73209711);
   graph->SetPoint(1630,25.87213385,-54.7935875);
   graph->SetPoint(1631,25.84375,-54.84600675);
   graph->SetPoint(1632,25.78125,-54.95984011);
   graph->SetPoint(1633,25.74846503,-55.0186125);
   graph->SetPoint(1634,25.71875,-55.07321678);
   graph->SetPoint(1635,25.65625,-55.18640013);
   graph->SetPoint(1636,25.62414852,-55.2436375);
   graph->SetPoint(1637,25.59375,-55.29922063);
   graph->SetPoint(1638,25.53125,-55.41179753);
   graph->SetPoint(1639,25.49918508,-55.4686625);
   graph->SetPoint(1640,25.46875,-55.52403752);
   graph->SetPoint(1641,25.40625,-55.63605098);
   graph->SetPoint(1642,25.37357473,-55.6936875);
   graph->SetPoint(1643,25.34375,-55.74768504);
   graph->SetPoint(1644,25.28125,-55.85917827);
   graph->SetPoint(1645,25.24731717,-55.9187125);
   graph->SetPoint(1646,25.21875,-55.97017975);
   graph->SetPoint(1647,25.15625,-56.08119533);
   graph->SetPoint(1648,25.12041104,-56.1437375);
   graph->SetPoint(1649,25.09375,-56.19153603);
   graph->SetPoint(1650,25.03125,-56.30211669);
   graph->SetPoint(1651,24.99285436,-56.3687625);
   graph->SetPoint(1652,24.96875,-56.4117672);
   graph->SetPoint(1653,24.90625,-56.52195584);
   graph->SetPoint(1654,24.86464474,-56.5937875);
   graph->SetPoint(1655,24.84375,-56.63088536);
   graph->SetPoint(1656,24.78125,-56.74072486);
   graph->SetPoint(1657,24.73577874,-56.8188125);
   graph->SetPoint(1658,24.71875,-56.84890043);
   graph->SetPoint(1659,24.65625,-56.95843405);
   graph->SetPoint(1660,24.6062522,-57.0438375);
   graph->SetPoint(1661,24.59375,-57.06582129);
   graph->SetPoint(1662,24.53125,-57.17509276);
   graph->SetPoint(1663,24.47606037,-57.2688625);
   graph->SetPoint(1664,24.46875,-57.2816554);
   graph->SetPoint(1665,24.40625,-57.3907087);
   graph->SetPoint(1666,24.34519748,-57.4938875);
   graph->SetPoint(1667,24.34375,-57.49640845);
   graph->SetPoint(1668,24.28125,-57.60528811);
   graph->SetPoint(1669,24.21875,-57.71063802);
   graph->SetPoint(1670,24.21383687,-57.7189125);
   graph->SetPoint(1671,24.15625,-57.818836);
   graph->SetPoint(1672,24.09375,-57.92403451);
   graph->SetPoint(1673,24.08186934,-57.9439375);
   graph->SetPoint(1674,24.03125,-58.03135573);
   graph->SetPoint(1675,23.96875,-58.13644554);
   graph->SetPoint(1676,23.9492364,-58.1689625);
   graph->SetPoint(1677,23.90625,-58.242849);
   graph->SetPoint(1678,23.84375,-58.34787406);
   graph->SetPoint(1679,23.81592972,-58.3939875);
   graph->SetPoint(1680,23.78125,-58.45331606);
   graph->SetPoint(1681,23.71875,-58.55832092);
   graph->SetPoint(1682,23.68193972,-58.6190125);
   graph->SetPoint(1683,23.65625,-58.66275567);
   graph->SetPoint(1684,23.59375,-58.76778601);
   graph->SetPoint(1685,23.54725582,-58.8440375);
   graph->SetPoint(1686,23.53125,-58.87116422);
   graph->SetPoint(1687,23.46875,-58.97626755);
   graph->SetPoint(1688,23.41186647,-59.0690625);
   graph->SetPoint(1689,23.40625,-59.078537);
   graph->SetPoint(1690,23.34375,-59.18376184);
   graph->SetPoint(1691,23.28125,-59.2854851);
   graph->SetPoint(1692,23.27595971,-59.2940875);
   graph->SetPoint(1693,23.21875,-59.39026353);
   graph->SetPoint(1694,23.15625,-59.49211369);
   graph->SetPoint(1695,23.13955803,-59.5191125);
   graph->SetPoint(1696,23.09375,-59.59576564);
   graph->SetPoint(1697,23.03125,-59.69779028);
   graph->SetPoint(1698,23.00244329,-59.7441375);
   graph->SetPoint(1699,22.96875,-59.80025901);
   graph->SetPoint(1700,22.90625,-59.90250778);
   graph->SetPoint(1701,22.86460023,-59.9691625);
   graph->SetPoint(1702,22.84375,-60.00373261);
   graph->SetPoint(1703,22.78125,-60.10625689);
   graph->SetPoint(1704,22.726012,-60.1941875);
   graph->SetPoint(1705,22.71875,-60.20617299);
   graph->SetPoint(1706,22.65625,-60.30902654);
   graph->SetPoint(1707,22.59375,-60.40838415);
   graph->SetPoint(1708,22.58692683,-60.4192125);
   graph->SetPoint(1709,22.53125,-60.51080361);
   graph->SetPoint(1710,22.46875,-60.61048548);
   graph->SetPoint(1711,22.44736862,-60.6442375);
   graph->SetPoint(1712,22.40625,-60.71157255);
   graph->SetPoint(1713,22.34375,-60.81163199);
   graph->SetPoint(1714,22.30704657,-60.8692625);
   graph->SetPoint(1715,22.28125,-60.91131536);
   graph->SetPoint(1716,22.21875,-61.01180893);
   graph->SetPoint(1717,22.16593941,-61.0942875);
   graph->SetPoint(1718,22.15625,-61.11001163);
   graph->SetPoint(1719,22.09375,-61.21099841);
   graph->SetPoint(1720,22.03125,-61.30849215);
   graph->SetPoint(1721,22.02430147,-61.3193125);
   graph->SetPoint(1722,21.96875,-61.40918004);
   graph->SetPoint(1723,21.90625,-61.50715435);
   graph->SetPoint(1724,21.88224385,-61.5443375);
   graph->SetPoint(1725,21.84375,-61.60633131);
   graph->SetPoint(1726,21.78125,-61.70484577);
   graph->SetPoint(1727,21.73937239,-61.7693625);
   graph->SetPoint(1728,21.71875,-61.80242618);
   graph->SetPoint(1729,21.65625,-61.90154397);
   graph->SetPoint(1730,21.59565948,-61.9943875);
   graph->SetPoint(1731,21.59375,-61.99743531);
   graph->SetPoint(1732,21.53125,-62.09722343);
   graph->SetPoint(1733,21.46875,-62.19347187);
   graph->SetPoint(1734,21.45177324,-62.2194125);
   graph->SetPoint(1735,21.40625,-62.29185595);
   graph->SetPoint(1736,21.34375,-62.38875466);
   graph->SetPoint(1737,21.30711113,-62.4444375);
   graph->SetPoint(1738,21.28125,-62.48540939);
   graph->SetPoint(1739,21.21875,-62.58302678);
   graph->SetPoint(1740,21.16156629,-62.6694625);
   graph->SetPoint(1741,21.15625,-62.67784793);
   graph->SetPoint(1742,21.09375,-62.77625701);
   graph->SetPoint(1743,21.03125,-62.87112687);
   graph->SetPoint(1744,21.01575302,-62.8944875);
   graph->SetPoint(1745,20.96875,-62.96841055);
   graph->SetPoint(1746,20.90625,-63.06404738);
   graph->SetPoint(1747,20.86925474,-63.1195125);
   graph->SetPoint(1748,20.84375,-63.15944853);
   graph->SetPoint(1749,20.78125,-63.25592735);
   graph->SetPoint(1750,20.72182249,-63.3445375);
   graph->SetPoint(1751,20.71875,-63.34932744);
   graph->SetPoint(1752,20.65625,-63.44672865);
   graph->SetPoint(1753,20.59375,-63.54056258);
   graph->SetPoint(1754,20.57424932,-63.5695625);
   graph->SetPoint(1755,20.53125,-63.63640912);
   graph->SetPoint(1756,20.46875,-63.73113631);
   graph->SetPoint(1757,20.42584775,-63.7945875);
   graph->SetPoint(1758,20.40625,-63.82492152);
   graph->SetPoint(1759,20.34375,-63.92062517);
   graph->SetPoint(1760,20.28125,-64.01282322);
   graph->SetPoint(1761,20.27664759,-64.0196125);
   graph->SetPoint(1762,20.21875,-64.10898349);
   graph->SetPoint(1763,20.15625,-64.20212738);
   graph->SetPoint(1764,20.127273,-64.2446375);
   graph->SetPoint(1765,20.09375,-64.29615983);
   graph->SetPoint(1766,20.03125,-64.39033636);
   graph->SetPoint(1767,19.97687568,-64.4696625);
   graph->SetPoint(1768,19.96875,-64.4820972);
   graph->SetPoint(1769,19.90625,-64.5774001);
   graph->SetPoint(1770,19.84375,-64.66912054);
   graph->SetPoint(1771,19.82618092,-64.6946875);
   graph->SetPoint(1772,19.78125,-64.76326315);
   graph->SetPoint(1773,19.71875,-64.85607478);
   graph->SetPoint(1774,19.67477396,-64.9197125);
   graph->SetPoint(1775,19.65625,-64.94786338);
   graph->SetPoint(1776,19.59375,-65.04186458);
   graph->SetPoint(1777,19.53125,-65.1323142);
   graph->SetPoint(1778,19.52264388,-65.1447375);
   graph->SetPoint(1779,19.46875,-65.22642918);
   graph->SetPoint(1780,19.40625,-65.31803183);
   graph->SetPoint(1781,19.37021139,-65.3697625);
   graph->SetPoint(1782,19.34375,-65.40970121);
   graph->SetPoint(1783,19.28125,-65.50256051);
   graph->SetPoint(1784,19.21875,-65.59188671);
   graph->SetPoint(1785,19.21672427,-65.5947875);
   graph->SetPoint(1786,19.15625,-65.68583402);
   graph->SetPoint(1787,19.09375,-65.77637907);
   graph->SetPoint(1788,19.06324573,-65.8198125);
   graph->SetPoint(1789,19.03125,-65.8677788);
   graph->SetPoint(1790,18.96875,-65.95965199);
   graph->SetPoint(1791,18.90857755,-66.0448375);
   graph->SetPoint(1792,18.90625,-66.04831209);
   graph->SetPoint(1793,18.84375,-66.14163375);
   graph->SetPoint(1794,18.78125,-66.23126906);
   graph->SetPoint(1795,18.75392441,-66.2698625);
   graph->SetPoint(1796,18.71875,-66.32224345);
   graph->SetPoint(1797,18.65625,-66.41328422);
   graph->SetPoint(1798,18.59813547,-66.4948875);
   graph->SetPoint(1799,18.59375,-66.50139078);
   graph->SetPoint(1800,18.53125,-66.59396503);
   graph->SetPoint(1801,18.46875,-66.68283685);
   graph->SetPoint(1802,18.44228509,-66.7199125);
   graph->SetPoint(1803,18.40625,-66.77322296);
   graph->SetPoint(1804,18.34375,-66.86358384);
   graph->SetPoint(1805,18.28533694,-66.9449375);
   graph->SetPoint(1806,18.28125,-66.95095845);
   graph->SetPoint(1807,18.21875,-67.04294581);
   graph->SetPoint(1808,18.15625,-67.13120032);
   graph->SetPoint(1809,18.12835491,-67.1699625);
   graph->SetPoint(1810,18.09375,-67.22082546);
   graph->SetPoint(1811,18.03125,-67.31066041);
   graph->SetPoint(1812,17.97020208,-67.3949875);
   graph->SetPoint(1813,17.96875,-67.39711293);
   graph->SetPoint(1814,17.90625,-67.48867613);
   graph->SetPoint(1815,17.84375,-67.57646071);
   graph->SetPoint(1816,17.81215044,-67.6200125);
   graph->SetPoint(1817,17.78125,-67.66514007);
   graph->SetPoint(1818,17.71875,-67.75460544);
   graph->SetPoint(1819,17.65625,-67.84043499);
   graph->SetPoint(1820,17.65290325,-67.8450375);
   graph->SetPoint(1821,17.59375,-67.93123707);
   graph->SetPoint(1822,17.53125,-68.01870249);
   graph->SetPoint(1823,17.49367678,-68.0700625);
   graph->SetPoint(1824,17.46875,-68.10623627);
   graph->SetPoint(1825,17.40625,-68.19549344);
   graph->SetPoint(1826,17.34375,-68.28105028);
   graph->SetPoint(1827,17.33345861,-68.2950875);
   graph->SetPoint(1828,17.28125,-68.37069128);
   graph->SetPoint(1829,17.21875,-68.4579933);
   graph->SetPoint(1830,17.17292683,-68.5201125);
   graph->SetPoint(1831,17.15625,-68.54416325);
   graph->SetPoint(1832,17.09375,-68.63338048);
   graph->SetPoint(1833,17.03125,-68.71881533);
   graph->SetPoint(1834,17.01179151,-68.7451375);
   graph->SetPoint(1835,16.96875,-68.80708163);
   graph->SetPoint(1836,16.90625,-68.89438352);
   graph->SetPoint(1837,16.84987965,-68.9701625);
   graph->SetPoint(1838,16.84375,-68.97894816);
   graph->SetPoint(1839,16.78125,-69.06830361);
   graph->SetPoint(1840,16.71875,-69.15377514);
   graph->SetPoint(1841,16.68787904,-69.1951875);
   graph->SetPoint(1842,16.65625,-69.24042981);
   graph->SetPoint(1843,16.59375,-69.32790484);
   graph->SetPoint(1844,16.53125,-69.4116253);
   graph->SetPoint(1845,16.52483534,-69.4202125);
   graph->SetPoint(1846,16.46875,-69.50027954);
   graph->SetPoint(1847,16.40625,-69.58595629);
   graph->SetPoint(1848,16.36168285,-69.6452375);
   graph->SetPoint(1849,16.34375,-69.6707347);
   graph->SetPoint(1850,16.28125,-69.75856917);
   graph->SetPoint(1851,16.21875,-69.84252464);
   graph->SetPoint(1852,16.19785388,-69.8702625);
   graph->SetPoint(1853,16.15625,-69.92930222);
   graph->SetPoint(1854,16.09375,-70.01536632);
   graph->SetPoint(1855,16.03314741,-70.0952875);
   graph->SetPoint(1856,16.03125,-70.0979693);
   graph->SetPoint(1857,15.96875,-70.18636609);
   graph->SetPoint(1858,15.90625,-70.2707346);
   graph->SetPoint(1859,15.86857904,-70.3203125);
   graph->SetPoint(1860,15.84375,-70.35534053);
   graph->SetPoint(1861,15.78125,-70.44199084);
   graph->SetPoint(1862,15.71875,-70.52473407);
   graph->SetPoint(1863,15.70306322,-70.5453375);
   graph->SetPoint(1864,15.65625,-70.61126042);
   graph->SetPoint(1865,15.59375,-70.69623722);
   graph->SetPoint(1866,15.5369331,-70.7703625);
   graph->SetPoint(1867,15.53125,-70.77833375);
   graph->SetPoint(1868,15.46875,-70.86579086);
   graph->SetPoint(1869,15.40625,-70.94916262);
   graph->SetPoint(1870,15.37074736,-70.9953875);
   graph->SetPoint(1871,15.34375,-71.03318784);
   graph->SetPoint(1872,15.28125,-71.11898989);
   graph->SetPoint(1873,15.21875,-71.20082102);
   graph->SetPoint(1874,15.20367311,-71.2204125);
   graph->SetPoint(1875,15.15625,-71.2866985);
   graph->SetPoint(1876,15.09375,-71.37091251);
   graph->SetPoint(1877,15.03599933,-71.4454375);
   graph->SetPoint(1878,15.03125,-71.45204988);
   graph->SetPoint(1879,14.96875,-71.53892159);
   graph->SetPoint(1880,14.90625,-71.62161074);
   graph->SetPoint(1881,14.86831873,-71.6704625);
   graph->SetPoint(1882,14.84375,-71.70461207);
   graph->SetPoint(1883,14.78125,-71.78990985);
   graph->SetPoint(1884,14.71875,-71.87113351);
   graph->SetPoint(1885,14.69980319,-71.8954875);
   graph->SetPoint(1886,14.65625,-71.95592735);
   graph->SetPoint(1887,14.59375,-72.03971315);
   graph->SetPoint(1888,14.53125,-72.11952739);
   graph->SetPoint(1889,14.53048214,-72.1205125);
   graph->SetPoint(1890,14.46875,-72.20604646);
   graph->SetPoint(1891,14.40625,-72.28837876);
   graph->SetPoint(1892,14.36137286,-72.3455375);
   graph->SetPoint(1893,14.34375,-72.36986061);
   graph->SetPoint(1894,14.28125,-72.45501734);
   graph->SetPoint(1895,14.21875,-72.53595128);
   graph->SetPoint(1896,14.19152281,-72.5705625);
   graph->SetPoint(1897,14.15625,-72.61917267);
   graph->SetPoint(1898,14.09375,-72.70288573);
   graph->SetPoint(1899,14.03125,-72.78247333);
   graph->SetPoint(1900,14.02091386,-72.7955875);
   graph->SetPoint(1901,13.96875,-72.86737088);
   graph->SetPoint(1902,13.90625,-72.94969463);
   graph->SetPoint(1903,13.84993202,-73.0206125);
   graph->SetPoint(1904,13.84375,-73.02908736);
   graph->SetPoint(1905,13.78125,-73.11449909);
   graph->SetPoint(1906,13.71875,-73.19548504);
   graph->SetPoint(1907,13.67884491,-73.2456375);
   graph->SetPoint(1908,13.65625,-73.27656897);
   graph->SetPoint(1909,13.59375,-73.3605991);
   graph->SetPoint(1910,13.53125,-73.4402958);
   graph->SetPoint(1911,13.50704153,-73.4706625);
   graph->SetPoint(1912,13.46875,-73.52301096);
   graph->SetPoint(1913,13.40625,-73.60571059);
   graph->SetPoint(1914,13.34375,-73.68416402);
   graph->SetPoint(1915,13.33454597,-73.6956875);
   graph->SetPoint(1916,13.28125,-73.76845363);
   graph->SetPoint(1917,13.21875,-73.84987105);
   graph->SetPoint(1918,13.16171496,-73.9207125);
   graph->SetPoint(1919,13.15625,-73.9281463);
   graph->SetPoint(1920,13.09375,-74.01293562);
   graph->SetPoint(1921,13.03125,-74.09311644);
   graph->SetPoint(1922,12.98880189,-74.1457375);
   graph->SetPoint(1923,12.96875,-74.17297927);
   graph->SetPoint(1924,12.90625,-74.25649323);
   graph->SetPoint(1925,12.84375,-74.33548083);
   graph->SetPoint(1926,12.81523431,-74.3707625);
   graph->SetPoint(1927,12.78125,-74.41687706);
   graph->SetPoint(1928,12.71875,-74.49916136);
   graph->SetPoint(1929,12.65625,-74.57699664);
   graph->SetPoint(1930,12.64103369,-74.5957875);
   graph->SetPoint(1931,12.59375,-74.65987512);
   graph->SetPoint(1932,12.53125,-74.74097321);
   graph->SetPoint(1933,12.46875,-74.81769496);
   graph->SetPoint(1934,12.46622074,-74.8208125);
   graph->SetPoint(1935,12.40625,-74.90200745);
   graph->SetPoint(1936,12.34375,-74.98196025);
   graph->SetPoint(1937,12.29147923,-75.0458375);
   graph->SetPoint(1938,12.28125,-75.05963753);
   graph->SetPoint(1939,12.21875,-75.14330626);
   graph->SetPoint(1940,12.15625,-75.22215269);
   graph->SetPoint(1941,12.11631244,-75.2708625);
   graph->SetPoint(1942,12.09375,-75.30126956);
   graph->SetPoint(1943,12.03125,-75.38380238);
   graph->SetPoint(1944,11.96875,-75.46157926);
   graph->SetPoint(1945,11.94056558,-75.4958875);
   graph->SetPoint(1946,11.90625,-75.54208903);
   graph->SetPoint(1947,11.84375,-75.62352518);
   graph->SetPoint(1948,11.78125,-75.70026762);
   graph->SetPoint(1949,11.76425727,-75.7209125);
   graph->SetPoint(1950,11.71875,-75.78212591);
   graph->SetPoint(1951,11.65625,-75.86250277);
   graph->SetPoint(1952,11.59375,-75.9382439);
   graph->SetPoint(1953,11.58740524,-75.9459375);
   graph->SetPoint(1954,11.53125,-76.02140891);
   graph->SetPoint(1955,11.46875,-76.10076208);
   graph->SetPoint(1956,11.41030988,-76.1709625);
   graph->SetPoint(1957,11.40625,-76.17640059);
   graph->SetPoint(1958,11.34375,-76.25996562);
   graph->SetPoint(1959,11.28125,-76.33832873);
   graph->SetPoint(1960,11.23315259,-76.3959875);
   graph->SetPoint(1961,11.21875,-76.41526406);
   graph->SetPoint(1962,11.15625,-76.49782235);
   graph->SetPoint(1963,11.09375,-76.57522744);
   graph->SetPoint(1964,11.05547963,-76.6210125);
   graph->SetPoint(1965,11.03125,-76.65341797);
   graph->SetPoint(1966,10.96875,-76.73500423);
   graph->SetPoint(1967,10.90625,-76.81148172);
   graph->SetPoint(1968,10.87730725,-76.8460375);
   graph->SetPoint(1969,10.84375,-76.89088808);
   graph->SetPoint(1970,10.78125,-76.9715354);
   graph->SetPoint(1971,10.71875,-77.04711435);
   graph->SetPoint(1972,10.69865122,-77.0710625);
   graph->SetPoint(1973,10.65625,-77.12769916);
   graph->SetPoint(1974,10.59375,-77.20743913);
   graph->SetPoint(1975,10.53125,-77.28214697);
   graph->SetPoint(1976,10.51952656,-77.2960875);
   graph->SetPoint(1977,10.46875,-77.36387484);
   graph->SetPoint(1978,10.40625,-77.44273767);
   graph->SetPoint(1979,10.34375,-77.51660053);
   graph->SetPoint(1980,10.33994794,-77.5211125);
   graph->SetPoint(1981,10.28125,-77.59943801);
   graph->SetPoint(1982,10.21875,-77.67745224);
   graph->SetPoint(1983,10.1602392,-77.7461375);
   graph->SetPoint(1984,10.15625,-77.75144497);
   graph->SetPoint(1985,10.09375,-77.83441043);
   graph->SetPoint(1986,10.03125,-77.91160358);
   graph->SetPoint(1987,9.980401096,-77.9711625);
   graph->SetPoint(1988,9.96875,-77.98665806);
   graph->SetPoint(1989,9.90625,-78.06881324);
   graph->SetPoint(1990,9.84375,-78.14521138);
   graph->SetPoint(1991,9.800131686,-78.1961875);
   graph->SetPoint(1992,9.78125,-78.22129206);
   graph->SetPoint(1993,9.71875,-78.30266666);
   graph->SetPoint(1994,9.65625,-78.37829471);
   graph->SetPoint(1995,9.61944446,-78.4212125);
   graph->SetPoint(1996,9.59375,-78.45536758);
   graph->SetPoint(1997,9.53125,-78.53599024);
   graph->SetPoint(1998,9.46875,-78.6108719);
   graph->SetPoint(1999,9.438352556,-78.6462375);
   graph->SetPoint(2000,9.40625,-78.68890466);
   graph->SetPoint(2001,9.34375,-78.76880267);
   graph->SetPoint(2002,9.28125,-78.84296064);
   graph->SetPoint(2003,9.256868539,-78.8712625);
   graph->SetPoint(2004,9.21875,-78.92192235);
   graph->SetPoint(2005,9.15625,-79.00112222);
   graph->SetPoint(2006,9.09375,-79.074578);
   graph->SetPoint(2007,9.075004731,-79.0962875);
   graph->SetPoint(2008,9.03125,-79.1544393);
   graph->SetPoint(2009,8.96875,-79.23296632);
   graph->SetPoint(2010,8.90625,-79.30574046);
   graph->SetPoint(2011,8.892772938,-79.3213125);
   graph->SetPoint(2012,8.84375,-79.38647319);
   graph->SetPoint(2013,8.78125,-79.46435195);
   graph->SetPoint(2014,8.71875,-79.53646401);
   graph->SetPoint(2015,8.710184749,-79.5463375);
   graph->SetPoint(2016,8.65625,-79.61804143);
   graph->SetPoint(2017,8.59375,-79.69529549);
   graph->SetPoint(2018,8.53125,-79.76676402);
   graph->SetPoint(2019,8.52725133,-79.7713625);
   graph->SetPoint(2020,8.46875,-79.84916069);
   graph->SetPoint(2021,8.40625,-79.92581275);
   graph->SetPoint(2022,8.344007664,-79.9963875);
   graph->SetPoint(2023,8.34375,-79.99672955);
   graph->SetPoint(2024,8.28125,-80.079847);
   graph->SetPoint(2025,8.21875,-80.15591913);
   graph->SetPoint(2026,8.160827648,-80.2214125);
   graph->SetPoint(2027,8.15625,-80.22749254);
   graph->SetPoint(2028,8.09375,-80.31011613);
   graph->SetPoint(2029,8.03125,-80.38562948);
   graph->SetPoint(2030,7.977317766,-80.4464375);
   graph->SetPoint(2031,7.96875,-80.45782452);
   graph->SetPoint(2032,7.90625,-80.53998321);
   graph->SetPoint(2033,7.84375,-80.61495828);
   graph->SetPoint(2034,7.793488334,-80.6714625);
   graph->SetPoint(2035,7.78125,-80.68774035);
   graph->SetPoint(2036,7.71875,-80.76946294);
   graph->SetPoint(2037,7.65625,-80.84391958);
   graph->SetPoint(2038,7.609349441,-80.8964875);
   graph->SetPoint(2039,7.59375,-80.91725449);
   graph->SetPoint(2040,7.53125,-80.99856974);
   graph->SetPoint(2041,7.46875,-81.07252707);
   graph->SetPoint(2042,7.424910862,-81.1215125);
   graph->SetPoint(2043,7.40625,-81.14638079);
   graph->SetPoint(2044,7.34375,-81.2273174);
   graph->SetPoint(2045,7.28125,-81.30079402);
   graph->SetPoint(2046,7.240182181,-81.3465375);
   graph->SetPoint(2047,7.21875,-81.37513289);
   graph->SetPoint(2048,7.15625,-81.45571958);
   graph->SetPoint(2049,7.09375,-81.52873348);
   graph->SetPoint(2050,7.055172649,-81.5715625);
   graph->SetPoint(2051,7.03125,-81.6035237);
   graph->SetPoint(2052,6.96875,-81.6837895);
   graph->SetPoint(2053,6.90625,-81.75635799);
   graph->SetPoint(2054,6.869891256,-81.7965875);
   graph->SetPoint(2055,6.84375,-81.83156589);
   graph->SetPoint(2056,6.78125,-81.91154012);
   graph->SetPoint(2057,6.71875,-81.98368007);
   graph->SetPoint(2058,6.684346797,-82.0216125);
   graph->SetPoint(2059,6.65625,-82.05927156);
   graph->SetPoint(2060,6.59375,-82.13898399);
   graph->SetPoint(2061,6.53125,-82.21071177);
   graph->SetPoint(2062,6.498547771,-82.2466375);
   graph->SetPoint(2063,6.46875,-82.28665248);
   graph->SetPoint(2064,6.40625,-82.36613365);
   graph->SetPoint(2065,6.34375,-82.43746494);
   graph->SetPoint(2066,6.312502427,-82.4716625);
   graph->SetPoint(2067,6.28125,-82.51371999);
   graph->SetPoint(2068,6.21875,-82.59300117);
   graph->SetPoint(2069,6.15625,-82.66395132);
   graph->SetPoint(2070,6.126218862,-82.6966875);
   graph->SetPoint(2071,6.09375,-82.74048506);
   graph->SetPoint(2072,6.03125,-82.81959858);
   graph->SetPoint(2073,5.96875,-82.89018236);
   graph->SetPoint(2074,5.939704826,-82.9217125);
   graph->SetPoint(2075,5.90625,-82.9669582);
   graph->SetPoint(2076,5.84375,-83.04593768);
   graph->SetPoint(2077,5.78125,-83.11616942);
   graph->SetPoint(2078,5.752967921,-83.1467375);
   graph->SetPoint(2079,5.71875,-83.19314956);
   graph->SetPoint(2080,5.65625,-83.2720302);
   graph->SetPoint(2081,5.59375,-83.34192368);
   graph->SetPoint(2082,5.566015438,-83.3717625);
   graph->SetPoint(2083,5.53125,-83.41906892);
   graph->SetPoint(2084,5.46875,-83.49788771);
   graph->SetPoint(2085,5.40625,-83.56745625);
   graph->SetPoint(2086,5.378854434,-83.5967875);
   graph->SetPoint(2087,5.34375,-83.64472556);
   graph->SetPoint(2088,5.28125,-83.72352181);
   graph->SetPoint(2089,5.21875,-83.79277817);
   graph->SetPoint(2090,5.191491661,-83.8218125);
   graph->SetPoint(2091,5.15625,-83.87012829);
   graph->SetPoint(2092,5.09375,-83.94894411);
   graph->SetPoint(2093,5.03125,-84.01790048);
   graph->SetPoint(2094,5.003933624,-84.0468375);
   graph->SetPoint(2095,4.96875,-84.09528553);
   graph->SetPoint(2096,4.90625,-84.17416623);
   graph->SetPoint(2097,4.84375,-84.24283423);
   graph->SetPoint(2098,4.816186465,-84.2718625);
   graph->SetPoint(2099,4.78125,-84.32020509);
   graph->SetPoint(2100,4.71875,-84.39919996);
   graph->SetPoint(2101,4.65625,-84.46759054);
   graph->SetPoint(2102,4.628255959,-84.4968875);
   graph->SetPoint(2103,4.59375,-84.5448942);
   graph->SetPoint(2104,4.53125,-84.62405733);
   graph->SetPoint(2105,4.46875,-84.69218075);
   graph->SetPoint(2106,4.440147514,-84.7219125);
   graph->SetPoint(2107,4.40625,-84.7693594);
   graph->SetPoint(2108,4.34375,-84.84875077);
   graph->SetPoint(2109,4.28125,-84.91661634);
   graph->SetPoint(2110,4.251865973,-84.9469375);
   graph->SetPoint(2111,4.21875,-84.99360634);
   graph->SetPoint(2112,4.15625,-85.0732931);
   graph->SetPoint(2113,4.09375,-85.14090921);
   graph->SetPoint(2114,4.063415661,-85.1719625);
   graph->SetPoint(2115,4.03125,-85.2176397);
   graph->SetPoint(2116,3.96875,-85.29769785);
   graph->SetPoint(2117,3.90625,-85.36507158);
   graph->SetPoint(2118,3.874800131,-85.3969875);
   graph->SetPoint(2119,3.84375,-85.44146287);
   graph->SetPoint(2120,3.78125,-85.5219795);
   graph->SetPoint(2121,3.71875,-85.58911641);
   graph->SetPoint(2122,3.686022105,-85.6220125);
   graph->SetPoint(2123,3.65625,-85.66507757);
   graph->SetPoint(2124,3.59375,-85.74615369);
   graph->SetPoint(2125,3.53125,-85.81305746);
   graph->SetPoint(2126,3.497083119,-85.8470375);
   graph->SetPoint(2127,3.46875,-85.88848326);
   graph->SetPoint(2128,3.40625,-85.97023781);
   graph->SetPoint(2129,3.34375,-86.03690951);
   graph->SetPoint(2130,3.307983254,-86.0720625);
   graph->SetPoint(2131,3.28125,-86.11167645);
   graph->SetPoint(2132,3.21875,-86.19425143);
   graph->SetPoint(2133,3.15625,-86.26068886);
   graph->SetPoint(2134,3.118720608,-86.2970875);
   graph->SetPoint(2135,3.09375,-86.33464938);
   graph->SetPoint(2136,3.03125,-86.41821744);
   graph->SetPoint(2137,2.96875,-86.48441373);
   graph->SetPoint(2138,2.929290547,-86.5221125);
   graph->SetPoint(2139,2.90625,-86.55738796);
   graph->SetPoint(2140,2.84375,-86.64216302);
   graph->SetPoint(2141,2.78125,-86.70810499);
   graph->SetPoint(2142,2.739684636,-86.7471375);
   graph->SetPoint(2143,2.71875,-86.77986874);
   graph->SetPoint(2144,2.65625,-86.86612183);
   graph->SetPoint(2145,2.59375,-86.93178724);
   graph->SetPoint(2146,2.549888939,-86.9721625);
   graph->SetPoint(2147,2.53125,-87.00205325);
   graph->SetPoint(2148,2.46875,-87.09013684);
   graph->SetPoint(2149,2.40625,-87.15549013);
   graph->SetPoint(2150,2.359881233,-87.1971875);
   graph->SetPoint(2151,2.34375,-87.22387816);
   graph->SetPoint(2152,2.28125,-87.31426536);
   graph->SetPoint(2153,2.21875,-87.37925074);
   graph->SetPoint(2154,2.169626496,-87.4222125);
   graph->SetPoint(2155,2.15625,-87.44523615);
   graph->SetPoint(2156,2.09375,-87.53858707);
   graph->SetPoint(2157,2.03125,-87.60311705);
   graph->SetPoint(2158,1.979068837,-87.6472375);
   graph->SetPoint(2159,1.96875,-87.66593562);
   graph->SetPoint(2160,1.90625,-87.76321878);
   graph->SetPoint(2161,1.84375,-87.82715365);
   graph->SetPoint(2162,1.788116488,-87.8722625);
   graph->SetPoint(2163,1.78125,-87.88560634);
   graph->SetPoint(2164,1.71875,-87.98834213);
   graph->SetPoint(2165,1.65625,-88.05145165);
   graph->SetPoint(2166,1.596611529,-88.0972875);
   graph->SetPoint(2167,1.59375,-88.10344021);
   graph->SetPoint(2168,1.53125,-88.21426124);
   graph->SetPoint(2169,1.46875,-88.27614662);
   graph->SetPoint(2170,1.40625,-88.32136471);
   graph->SetPoint(2171,1.405128952,-88.3223125);
   graph->SetPoint(2172,1.34375,-88.44153559);
   graph->SetPoint(2173,1.28125,-88.50145402);
   graph->SetPoint(2174,1.21875,-88.54394368);
   graph->SetPoint(2175,1.214527385,-88.5473375);
   graph->SetPoint(2176,1.15625,-88.67133657);
   graph->SetPoint(2177,1.09375,-88.72774617);
   graph->SetPoint(2178,1.03125,-88.7666083);
   graph->SetPoint(2179,1.023573022,-88.7723625);
   graph->SetPoint(2180,0.96875,-88.90664514);
   graph->SetPoint(2181,0.90625,-88.95574449);
   graph->SetPoint(2182,0.84375,-88.98947292);
   graph->SetPoint(2183,0.8320307181,-88.9973875);
   graph->SetPoint(2184,0.84375,-89.13709573);
   graph->SetPoint(2185,0.90625,-89.09952988);
   graph->SetPoint(2186,0.96875,-89.064351);
   graph->SetPoint(2187,1.03125,-89.02723277);
   graph->SetPoint(2188,1.077851979,-88.9973875);
   graph->SetPoint(2189,1.09375,-88.96182481);
   graph->SetPoint(2190,1.15625,-88.8908577);
   graph->SetPoint(2191,1.21875,-88.84497233);
   graph->SetPoint(2192,1.28125,-88.80298624);
   graph->SetPoint(2193,1.326288293,-88.7723625);
   graph->SetPoint(2194,1.34375,-88.74309735);
   graph->SetPoint(2195,1.40625,-88.67264168);
   graph->SetPoint(2196,1.46875,-88.62238784);
   graph->SetPoint(2197,1.53125,-88.57746937);
   graph->SetPoint(2198,1.573696162,-88.5473375);
   graph->SetPoint(2199,1.59375,-88.51840344);
   graph->SetPoint(2200,1.65625,-88.45019238);
   graph->SetPoint(2201,1.71875,-88.39787859);
   graph->SetPoint(2202,1.78125,-88.35106871);
   graph->SetPoint(2203,1.820473474,-88.3223125);
   graph->SetPoint(2204,1.84375,-88.29167805);
   graph->SetPoint(2205,1.90625,-88.22549068);
   graph->SetPoint(2206,1.96875,-88.1721181);
   graph->SetPoint(2207,2.03125,-88.12401959);
   graph->SetPoint(2208,2.066813936,-88.0972875);
   graph->SetPoint(2209,2.09375,-88.06397111);
   graph->SetPoint(2210,2.15625,-87.99942831);
   graph->SetPoint(2211,2.21875,-87.94548465);
   graph->SetPoint(2212,2.28125,-87.896469);
   graph->SetPoint(2213,2.31281987,-87.8722625);
   graph->SetPoint(2214,2.34375,-87.83567804);
   graph->SetPoint(2215,2.40625,-87.77245961);
   graph->SetPoint(2216,2.46875,-87.71820276);
   graph->SetPoint(2217,2.53125,-87.66851101);
   graph->SetPoint(2218,2.558547899,-87.6472375);
   graph->SetPoint(2219,2.59375,-87.60697767);
   graph->SetPoint(2220,2.65625,-87.54483679);
   graph->SetPoint(2221,2.71875,-87.4904115);
   graph->SetPoint(2222,2.78125,-87.44020679);
   graph->SetPoint(2223,2.804029773,-87.4222125);
   graph->SetPoint(2224,2.84375,-87.37795987);
   graph->SetPoint(2225,2.90625,-87.31670852);
   graph->SetPoint(2226,2.96875,-87.26219967);
   graph->SetPoint(2227,3.03125,-87.21159634);
   graph->SetPoint(2228,3.049282707,-87.1971875);
   graph->SetPoint(2229,3.09375,-87.14867231);
   graph->SetPoint(2230,3.15625,-87.08816611);
   graph->SetPoint(2231,3.21875,-87.03362498);
   graph->SetPoint(2232,3.28125,-86.9827057);
   graph->SetPoint(2233,3.294315128,-86.9721625);
   graph->SetPoint(2234,3.34375,-86.91914052);
   graph->SetPoint(2235,3.40625,-86.85926698);
   graph->SetPoint(2236,3.46875,-86.80472526);
   graph->SetPoint(2237,3.53125,-86.75355123);
   graph->SetPoint(2238,3.53912965,-86.7471375);
   graph->SetPoint(2239,3.59375,-86.68937738);
   graph->SetPoint(2240,3.65625,-86.63004758);
   graph->SetPoint(2241,3.71875,-86.57552509);
   graph->SetPoint(2242,3.78125,-86.52414264);
   graph->SetPoint(2243,3.783725216,-86.5221125);
   graph->SetPoint(2244,3.84375,-86.45938822);
   graph->SetPoint(2245,3.90625,-86.40053087);
   graph->SetPoint(2246,3.96875,-86.34603998);
   graph->SetPoint(2247,4.027950131,-86.2970875);
   graph->SetPoint(2248,4.03125,-86.29355492);
   graph->SetPoint(2249,4.09375,-86.2291736);
   graph->SetPoint(2250,4.15625,-86.1707307);
   graph->SetPoint(2251,4.21875,-86.11627893);
   graph->SetPoint(2252,4.271853857,-86.0720625);
   graph->SetPoint(2253,4.28125,-86.06212581);
   graph->SetPoint(2254,4.34375,-85.99873091);
   graph->SetPoint(2255,4.40625,-85.94065465);
   graph->SetPoint(2256,4.46875,-85.88624652);
   graph->SetPoint(2257,4.515549834,-85.8470375);
   graph->SetPoint(2258,4.53125,-85.83060647);
   graph->SetPoint(2259,4.59375,-85.76805536);
   graph->SetPoint(2260,4.65625,-85.71030594);
   graph->SetPoint(2261,4.71875,-85.6559439);
   graph->SetPoint(2262,4.759025289,-85.6220125);
   graph->SetPoint(2263,4.78125,-85.59896142);
   graph->SetPoint(2264,4.84375,-85.53714066);
   graph->SetPoint(2265,4.90625,-85.47968461);
   graph->SetPoint(2266,4.96875,-85.42536961);
   graph->SetPoint(2267,5.002267929,-85.3969875);
   graph->SetPoint(2268,5.03125,-85.36716153);
   graph->SetPoint(2269,5.09375,-85.30597954);
   graph->SetPoint(2270,5.15625,-85.24878829);
   graph->SetPoint(2271,5.21875,-85.19452051);
   graph->SetPoint(2272,5.245266034,-85.1719625);
   graph->SetPoint(2273,5.28125,-85.1351822);
   graph->SetPoint(2274,5.34375,-85.07456382);
   graph->SetPoint(2275,5.40625,-85.0176129);
   graph->SetPoint(2276,5.46875,-84.96339173);
   graph->SetPoint(2277,5.488008055,-84.9469375);
   graph->SetPoint(2278,5.53125,-84.90300207);
   graph->SetPoint(2279,5.59375,-84.84288476);
   graph->SetPoint(2280,5.65625,-84.78615302);
   graph->SetPoint(2281,5.71875,-84.7319775);
   graph->SetPoint(2282,5.730482836,-84.7219125);
   graph->SetPoint(2283,5.78125,-84.67060196);
   graph->SetPoint(2284,5.84375,-84.61093329);
   graph->SetPoint(2285,5.90625,-84.55440223);
   graph->SetPoint(2286,5.96875,-84.50027106);
   graph->SetPoint(2287,5.972679392,-84.4968875);
   graph->SetPoint(2288,6.03125,-84.43796449);
   graph->SetPoint(2289,6.09375,-84.37869994);
   graph->SetPoint(2290,6.15625,-84.32235322);
   graph->SetPoint(2291,6.214459947,-84.2718625);
   graph->SetPoint(2292,6.21875,-84.26748923);
   graph->SetPoint(2293,6.28125,-84.20507358);
   graph->SetPoint(2294,6.34375,-84.14617489);
   graph->SetPoint(2295,6.40625,-84.0899981);
   graph->SetPoint(2296,6.455834213,-84.0468375);
   graph->SetPoint(2297,6.46875,-84.03373361);
   graph->SetPoint(2298,6.53125,-83.97191415);
   graph->SetPoint(2299,6.59375,-83.9133483);
   graph->SetPoint(2300,6.65625,-83.85732858);
   graph->SetPoint(2301,6.696916249,-83.8218125);
   graph->SetPoint(2302,6.71875,-83.799754);
   graph->SetPoint(2303,6.78125,-83.73847185);
   graph->SetPoint(2304,6.84375,-83.68021);
   graph->SetPoint(2305,6.90625,-83.62433578);
   graph->SetPoint(2306,6.937693221,-83.5967875);
   graph->SetPoint(2307,6.96875,-83.56552835);
   graph->SetPoint(2308,7.03125,-83.50473291);
   graph->SetPoint(2309,7.09375,-83.44674981);
   graph->SetPoint(2310,7.15625,-83.39101059);
   graph->SetPoint(2311,7.178152999,-83.3717625);
   graph->SetPoint(2312,7.21875,-83.33103674);
   graph->SetPoint(2313,7.28125,-83.27068421);
   graph->SetPoint(2314,7.34375,-83.21295735);
   graph->SetPoint(2315,7.40625,-83.15734357);
   graph->SetPoint(2316,7.418283866,-83.1467375);
   graph->SetPoint(2317,7.46875,-83.09626083);
   graph->SetPoint(2318,7.53125,-83.0363128);
   graph->SetPoint(2319,7.59375,-82.97882229);
   graph->SetPoint(2320,7.65625,-82.92332518);
   graph->SetPoint(2321,7.658074643,-82.9217125);
   graph->SetPoint(2322,7.71875,-82.86118346);
   graph->SetPoint(2323,7.78125,-82.80160615);
   graph->SetPoint(2324,7.84375,-82.74433408);
   graph->SetPoint(2325,7.897305274,-82.6966875);
   graph->SetPoint(2326,7.90625,-82.68767623);
   graph->SetPoint(2327,7.96875,-82.6257886);
   graph->SetPoint(2328,8.03125,-82.56655204);
   graph->SetPoint(2329,8.09375,-82.50948214);
   graph->SetPoint(2330,8.13614557,-82.4716625);
   graph->SetPoint(2331,8.15625,-82.45146221);
   graph->SetPoint(2332,8.21875,-82.39006084);
   graph->SetPoint(2333,8.28125,-82.33113833);
   graph->SetPoint(2334,8.34375,-82.274256);
   graph->SetPoint(2335,8.374629354,-82.2466375);
   graph->SetPoint(2336,8.40625,-82.21494073);
   graph->SetPoint(2337,8.46875,-82.15398557);
   graph->SetPoint(2338,8.53125,-82.09535316);
   graph->SetPoint(2339,8.59375,-82.03864494);
   graph->SetPoint(2340,8.612744964,-82.0216125);
   graph->SetPoint(2341,8.65625,-81.97809336);
   graph->SetPoint(2342,8.71875,-81.91754867);
   graph->SetPoint(2343,8.78125,-81.85918473);
   graph->SetPoint(2344,8.84375,-81.80263822);
   graph->SetPoint(2345,8.850481099,-81.7965875);
   graph->SetPoint(2346,8.90625,-81.7409026);
   graph->SetPoint(2347,8.96875,-81.68073646);
   graph->SetPoint(2348,9.03125,-81.62262136);
   graph->SetPoint(2349,9.08770223,-81.5715625);
   graph->SetPoint(2350,9.09375,-81.56547311);
   graph->SetPoint(2351,9.15625,-81.50335206);
   graph->SetPoint(2352,9.21875,-81.44353578);
   graph->SetPoint(2353,9.28125,-81.38565157);
   graph->SetPoint(2354,9.324391146,-81.3465375);
   graph->SetPoint(2355,9.34375,-81.32708091);
   graph->SetPoint(2356,9.40625,-81.26542596);
   graph->SetPoint(2357,9.46875,-81.20593353);
   graph->SetPoint(2358,9.53125,-81.14826378);
   graph->SetPoint(2359,9.560685364,-81.1215125);
   graph->SetPoint(2360,9.59375,-81.08833395);
   graph->SetPoint(2361,9.65625,-81.02710922);
   graph->SetPoint(2362,9.71875,-80.96791702);
   graph->SetPoint(2363,9.78125,-80.91044655);
   graph->SetPoint(2364,9.796573608,-80.8964875);
   graph->SetPoint(2365,9.84375,-80.84921417);
   graph->SetPoint(2366,9.90625,-80.78838741);
   graph->SetPoint(2367,9.96875,-80.72947376);
   graph->SetPoint(2368,10.03125,-80.6721886);
   graph->SetPoint(2369,10.03204523,-80.6714625);
   graph->SetPoint(2370,10.09375,-80.60970452);
   graph->SetPoint(2371,10.15625,-80.54924629);
   graph->SetPoint(2372,10.21875,-80.49059141);
   graph->SetPoint(2373,10.26682662,-80.4464375);
   graph->SetPoint(2374,10.28125,-80.43189522);
   graph->SetPoint(2375,10.34375,-80.36978871);
   graph->SetPoint(2376,10.40625,-80.30967223);
   graph->SetPoint(2377,10.46875,-80.25125786);
   graph->SetPoint(2378,10.50117287,-80.2214125);
   graph->SetPoint(2379,10.53125,-80.19112273);
   graph->SetPoint(2380,10.59375,-80.12945101);
   graph->SetPoint(2381,10.65625,-80.06965183);
   graph->SetPoint(2382,10.71875,-80.0114609);
   graph->SetPoint(2383,10.73508815,-79.9963875);
   graph->SetPoint(2384,10.78125,-79.94994507);
   graph->SetPoint(2385,10.84375,-79.88867642);
   graph->SetPoint(2386,10.90625,-79.82917186);
   graph->SetPoint(2387,10.96855866,-79.7713625);
   graph->SetPoint(2388,10.96875,-79.77116867);
   graph->SetPoint(2389,11.03125,-79.708345);
   graph->SetPoint(2390,11.09375,-79.6474502);
   graph->SetPoint(2391,11.15625,-79.58821936);
   graph->SetPoint(2392,11.20129068,-79.5463375);
   graph->SetPoint(2393,11.21875,-79.52866786);
   graph->SetPoint(2394,11.28125,-79.46630573);
   graph->SetPoint(2395,11.34375,-79.40575809);
   graph->SetPoint(2396,11.40625,-79.34678172);
   graph->SetPoint(2397,11.43357917,-79.3213125);
   graph->SetPoint(2398,11.46875,-79.28574557);
   graph->SetPoint(2399,11.53125,-79.22381143);
   graph->SetPoint(2400,11.59375,-79.16358617);
   graph->SetPoint(2401,11.65625,-79.1048463);
   graph->SetPoint(2402,11.66541344,-79.0962875);
   graph->SetPoint(2403,11.71875,-79.04238366);
   graph->SetPoint(2404,11.78125,-78.98084656);
   graph->SetPoint(2405,11.84375,-78.92092074);
   graph->SetPoint(2406,11.8966277,-78.8712625);
   graph->SetPoint(2407,11.90625,-78.86147596);
   graph->SetPoint(2408,11.96875,-78.7985644);
   graph->SetPoint(2409,12.03125,-78.73739599);
   graph->SetPoint(2410,12.09375,-78.67774845);
   graph->SetPoint(2411,12.12722978,-78.6462375);
   graph->SetPoint(2412,12.15625,-78.61673869);
   graph->SetPoint(2413,12.21875,-78.55427115);
   graph->SetPoint(2414,12.28125,-78.49344505);
   graph->SetPoint(2415,12.34375,-78.434056);
   graph->SetPoint(2416,12.3573658,-78.4212125);
   graph->SetPoint(2417,12.40625,-78.37154305);
   graph->SetPoint(2418,12.46875,-78.30948754);
   graph->SetPoint(2419,12.53125,-78.24897945);
   graph->SetPoint(2420,12.58692004,-78.1961875);
   graph->SetPoint(2421,12.59375,-78.18920593);
   graph->SetPoint(2422,12.65625,-78.12587095);
   graph->SetPoint(2423,12.71875,-78.06419799);
   graph->SetPoint(2424,12.78125,-78.00398498);
   graph->SetPoint(2425,12.81578559,-77.9711625);
   graph->SetPoint(2426,12.84375,-77.9425877);
   graph->SetPoint(2427,12.90625,-77.87970476);
   graph->SetPoint(2428,12.96875,-77.8183869);
   graph->SetPoint(2429,13.03125,-77.75844797);
   graph->SetPoint(2430,13.0441743,-77.7461375);
   graph->SetPoint(2431,13.09375,-77.69549107);
   graph->SetPoint(2432,13.15625,-77.63302775);
   graph->SetPoint(2433,13.21875,-77.57203935);
   graph->SetPoint(2434,13.27193885,-77.5211125);
   graph->SetPoint(2435,13.28125,-77.51154542);
   graph->SetPoint(2436,13.34375,-77.44789733);
   graph->SetPoint(2437,13.40625,-77.3858232);
   graph->SetPoint(2438,13.46875,-77.32514054);
   graph->SetPoint(2439,13.49902631,-77.2960875);
   graph->SetPoint(2440,13.53125,-77.26298346);
   graph->SetPoint(2441,13.59375,-77.19978831);
   graph->SetPoint(2442,13.65625,-77.13807532);
   graph->SetPoint(2443,13.71875,-77.07767598);
   graph->SetPoint(2444,13.7256266,-77.0710625);
   graph->SetPoint(2445,13.78125,-77.01392139);
   graph->SetPoint(2446,13.84375,-76.95114654);
   graph->SetPoint(2447,13.90625,-76.88976832);
   graph->SetPoint(2448,13.95148881,-76.8460375);
   graph->SetPoint(2449,13.96875,-76.8282072);
   graph->SetPoint(2450,14.03125,-76.76434011);
   graph->SetPoint(2451,14.09375,-76.70195479);
   graph->SetPoint(2452,14.15625,-76.64088668);
   graph->SetPoint(2453,14.17676362,-76.6210125);
   graph->SetPoint(2454,14.21875,-76.57764032);
   graph->SetPoint(2455,14.28125,-76.51422078);
   graph->SetPoint(2456,14.34375,-76.45219637);
   graph->SetPoint(2457,14.40147595,-76.3959875);
   graph->SetPoint(2458,14.40625,-76.39102934);
   graph->SetPoint(2459,14.46875,-76.32655009);
   graph->SetPoint(2460,14.53125,-76.26354529);
   graph->SetPoint(2461,14.59375,-76.20185523);
   graph->SetPoint(2462,14.62540517,-76.1709625);
   graph->SetPoint(2463,14.65625,-76.13892454);
   graph->SetPoint(2464,14.71875,-76.07491675);
   graph->SetPoint(2465,14.78125,-76.01229593);
   graph->SetPoint(2466,14.84375,-75.95091518);
   graph->SetPoint(2467,14.84883899,-75.9459375);
   graph->SetPoint(2468,14.90625,-75.88629219);
   graph->SetPoint(2469,14.96875,-75.82272085);
   graph->SetPoint(2470,15.03125,-75.76045562);
   graph->SetPoint(2471,15.07147681,-75.7209125);
   graph->SetPoint(2472,15.09375,-75.69765191);
   graph->SetPoint(2473,15.15625,-75.63311124);
   graph->SetPoint(2474,15.21875,-75.56994387);
   graph->SetPoint(2475,15.28125,-75.50800731);
   graph->SetPoint(2476,15.29355128,-75.4958875);
   graph->SetPoint(2477,15.34375,-75.44344748);
   graph->SetPoint(2478,15.40625,-75.37936142);
   graph->SetPoint(2479,15.46875,-75.3165676);
   graph->SetPoint(2480,15.5149119,-75.2708625);
   graph->SetPoint(2481,15.53125,-75.253708);
   graph->SetPoint(2482,15.59375,-75.18868841);
   graph->SetPoint(2483,15.65625,-75.12502293);
   graph->SetPoint(2484,15.71875,-75.06257432);
   graph->SetPoint(2485,15.73561517,-75.0458375);
   graph->SetPoint(2486,15.78125,-74.99790367);
   graph->SetPoint(2487,15.84375,-74.93335358);
   graph->SetPoint(2488,15.90625,-74.87007667);
   graph->SetPoint(2489,15.9556509,-74.8208125);
   graph->SetPoint(2490,15.96875,-74.80698487);
   graph->SetPoint(2491,16.03125,-74.74153851);
   graph->SetPoint(2492,16.09375,-74.67742208);
   graph->SetPoint(2493,16.15625,-74.61450369);
   graph->SetPoint(2494,16.17497458,-74.5957875);
   graph->SetPoint(2495,16.21875,-74.54955578);
   graph->SetPoint(2496,16.28125,-74.48458988);
   graph->SetPoint(2497,16.34375,-74.42087372);
   graph->SetPoint(2498,16.39364233,-74.3707625);
   graph->SetPoint(2499,16.40625,-74.35738221);
   graph->SetPoint(2500,16.46875,-74.29155832);
   graph->SetPoint(2501,16.53125,-74.22703583);
   graph->SetPoint(2502,16.59375,-74.16368891);
   graph->SetPoint(2503,16.61158105,-74.1457375);
   graph->SetPoint(2504,16.65625,-74.09830473);
   graph->SetPoint(2505,16.71875,-74.03296882);
   graph->SetPoint(2506,16.78125,-73.96885551);
   graph->SetPoint(2507,16.82884177,-73.9207125);
   graph->SetPoint(2508,16.84375,-73.90480566);
   graph->SetPoint(2509,16.90625,-73.83865042);
   graph->SetPoint(2510,16.96875,-73.77376465);
   graph->SetPoint(2511,17.03125,-73.71002805);
   graph->SetPoint(2512,17.04539267,-73.6956875);
   graph->SetPoint(2513,17.09375,-73.64405764);
   graph->SetPoint(2514,17.15625,-73.57839472);
   graph->SetPoint(2515,17.21875,-73.51392362);
   graph->SetPoint(2516,17.26121179,-73.4706625);
   graph->SetPoint(2517,17.28125,-73.44916688);
   graph->SetPoint(2518,17.34375,-73.38272331);
   graph->SetPoint(2519,17.40625,-73.31751382);
   graph->SetPoint(2520,17.46875,-73.25342412);
   graph->SetPoint(2521,17.47637439,-73.2456375);
   graph->SetPoint(2522,17.53125,-73.1867274);
   graph->SetPoint(2523,17.59375,-73.120777);
   graph->SetPoint(2524,17.65625,-73.05598471);
   graph->SetPoint(2525,17.69072191,-73.0206125);
   graph->SetPoint(2526,17.71875,-72.99038323);
   graph->SetPoint(2527,17.78125,-72.92369046);
   graph->SetPoint(2528,17.84375,-72.85819398);
   graph->SetPoint(2529,17.90447695,-72.7955875);
   graph->SetPoint(2530,17.90625,-72.79366636);
   graph->SetPoint(2531,17.96875,-72.72623156);
   graph->SetPoint(2532,18.03125,-72.66002981);
   graph->SetPoint(2533,18.09375,-72.59495017);
   graph->SetPoint(2534,18.11734776,-72.5705625);
   graph->SetPoint(2535,18.15625,-72.52837639);
   graph->SetPoint(2536,18.21875,-72.46147016);
   graph->SetPoint(2537,18.28125,-72.3957195);
   graph->SetPoint(2538,18.32958032,-72.3455375);
   graph->SetPoint(2539,18.34375,-72.3301016);
   graph->SetPoint(2540,18.40625,-72.26249221);
   graph->SetPoint(2541,18.46875,-72.19607158);
   graph->SetPoint(2542,18.53125,-72.13073476);
   graph->SetPoint(2543,18.54107068,-72.1205125);
   graph->SetPoint(2544,18.59375,-72.0630728);
   graph->SetPoint(2545,18.65625,-71.99598418);
   graph->SetPoint(2546,18.71875,-71.93000928);
   graph->SetPoint(2547,18.7517615,-71.8954875);
   graph->SetPoint(2548,18.78125,-71.86318894);
   graph->SetPoint(2549,18.84375,-71.79543518);
   graph->SetPoint(2550,18.90625,-71.72882421);
   graph->SetPoint(2551,18.96180067,-71.6704625);
   graph->SetPoint(2552,18.96875,-71.66281688);
   graph->SetPoint(2553,19.03125,-71.59440202);
   graph->SetPoint(2554,19.09375,-71.52715822);
   graph->SetPoint(2555,19.15625,-71.46098461);
   graph->SetPoint(2556,19.17101104,-71.4454375);
   graph->SetPoint(2557,19.21875,-71.39286201);
   graph->SetPoint(2558,19.28125,-71.32498945);
   graph->SetPoint(2559,19.34375,-71.25821276);
   graph->SetPoint(2560,19.37947354,-71.2204125);
   graph->SetPoint(2561,19.40625,-71.19079222);
   graph->SetPoint(2562,19.46875,-71.12229614);
   graph->SetPoint(2563,19.53125,-71.05492023);
   graph->SetPoint(2564,19.58725419,-70.9953875);
   graph->SetPoint(2565,19.59375,-70.98817018);
   graph->SetPoint(2566,19.65625,-70.9190561);
   graph->SetPoint(2567,19.71875,-70.85108624);
   graph->SetPoint(2568,19.78125,-70.78416457);
   graph->SetPoint(2569,19.79420069,-70.7703625);
   graph->SetPoint(2570,19.84375,-70.71524769);
   graph->SetPoint(2571,19.90625,-70.64668943);
   graph->SetPoint(2572,19.96875,-70.5792007);
   graph->SetPoint(2573,20.00037884,-70.5453375);
   graph->SetPoint(2574,20.03125,-70.51084854);
   graph->SetPoint(2575,20.09375,-70.44170868);
   graph->SetPoint(2576,20.15625,-70.37365871);
   graph->SetPoint(2577,20.20584916,-70.3203125);
   graph->SetPoint(2578,20.21875,-70.3058372);
   graph->SetPoint(2579,20.28125,-70.23612301);
   graph->SetPoint(2580,20.34375,-70.16751788);
   graph->SetPoint(2581,20.40625,-70.09993111);
   graph->SetPoint(2582,20.41055616,-70.0952875);
   graph->SetPoint(2583,20.46875,-70.02991111);
   graph->SetPoint(2584,20.53125,-69.96075796);
   graph->SetPoint(2585,20.59375,-69.89264068);
   graph->SetPoint(2586,20.61440739,-69.8702625);
   graph->SetPoint(2587,20.65625,-69.82305219);
   graph->SetPoint(2588,20.71875,-69.75335882);
   graph->SetPoint(2589,20.78125,-69.68471763);
   graph->SetPoint(2590,20.81752884,-69.6452375);
   graph->SetPoint(2591,20.84375,-69.61552551);
   graph->SetPoint(2592,20.90625,-69.54530035);
   graph->SetPoint(2593,20.96875,-69.4761425);
   graph->SetPoint(2594,21.01991215,-69.4202125);
   graph->SetPoint(2595,21.03125,-69.40731035);
   graph->SetPoint(2596,21.09375,-69.33656232);
   graph->SetPoint(2597,21.15625,-69.26689574);
   graph->SetPoint(2598,21.21875,-69.19822492);
   graph->SetPoint(2599,21.22152104,-69.1951875);
   graph->SetPoint(2600,21.28125,-69.12712521);
   graph->SetPoint(2601,21.34375,-69.05695847);
   graph->SetPoint(2602,21.40625,-68.98779989);
   graph->SetPoint(2603,21.42226783,-68.9701625);
   graph->SetPoint(2604,21.46875,-68.91696958);
   graph->SetPoint(2605,21.53125,-68.84631133);
   graph->SetPoint(2606,21.59375,-68.77667326);
   graph->SetPoint(2607,21.62226068,-68.7451375);
   graph->SetPoint(2608,21.65625,-68.70607617);
   graph->SetPoint(2609,21.71875,-68.63493588);
   graph->SetPoint(2610,21.78125,-68.56482628);
   graph->SetPoint(2611,21.82149261,-68.5201125);
   graph->SetPoint(2612,21.84375,-68.49442599);
   graph->SetPoint(2613,21.90625,-68.42281348);
   graph->SetPoint(2614,21.96875,-68.35224131);
   graph->SetPoint(2615,22.01995749,-68.2950875);
   graph->SetPoint(2616,22.03125,-68.28200046);
   graph->SetPoint(2617,22.09375,-68.20992601);
   graph->SetPoint(2618,22.15625,-68.13890014);
   graph->SetPoint(2619,22.2176495,-68.0700625);
   graph->SetPoint(2620,22.21875,-68.06878179);
   graph->SetPoint(2621,22.28125,-67.99625546);
   graph->SetPoint(2622,22.34375,-67.92478563);
   graph->SetPoint(2623,22.40625,-67.8542915);
   graph->SetPoint(2624,22.41448109,-67.8450375);
   graph->SetPoint(2625,22.46875,-67.78178445);
   graph->SetPoint(2626,22.53125,-67.7098802);
   graph->SetPoint(2627,22.59375,-67.63895816);
   graph->SetPoint(2628,22.61052583,-67.6200125);
   graph->SetPoint(2629,22.65625,-67.56649595);
   graph->SetPoint(2630,22.71875,-67.49416708);
   graph->SetPoint(2631,22.78125,-67.42282595);
   graph->SetPoint(2632,22.80578967,-67.3949875);
   graph->SetPoint(2633,22.84375,-67.35037282);
   graph->SetPoint(2634,22.90625,-67.27762973);
   graph->SetPoint(2635,22.96875,-67.20587884);
   graph->SetPoint(2636,23.00026866,-67.1699625);
   graph->SetPoint(2637,23.03125,-67.13339901);
   graph->SetPoint(2638,23.09375,-67.06025188);
   graph->SetPoint(2639,23.15625,-66.98810052);
   graph->SetPoint(2640,23.19395876,-66.9449375);
   graph->SetPoint(2641,23.21875,-66.91555831);
   graph->SetPoint(2642,23.28125,-66.84201772);
   graph->SetPoint(2643,23.34375,-66.76947524);
   graph->SetPoint(2644,23.3868566,-66.7199125);
   graph->SetPoint(2645,23.40625,-66.69683531);
   graph->SetPoint(2646,23.46875,-66.62291165);
   graph->SetPoint(2647,23.53125,-66.54998794);
   graph->SetPoint(2648,23.57895919,-66.4948875);
   graph->SetPoint(2649,23.59375,-66.47721465);
   graph->SetPoint(2650,23.65625,-66.40291867);
   graph->SetPoint(2651,23.71875,-66.32962322);
   graph->SetPoint(2652,23.77026395,-66.2698625);
   graph->SetPoint(2653,23.78125,-66.25668189);
   graph->SetPoint(2654,23.84375,-66.18202398);
   graph->SetPoint(2655,23.90625,-66.10836648);
   graph->SetPoint(2656,23.96076843,-66.0448375);
   graph->SetPoint(2657,23.96875,-66.0352223);
   graph->SetPoint(2658,24.03125,-65.96021326);
   graph->SetPoint(2659,24.09375,-65.88620335);
   graph->SetPoint(2660,24.15047114,-65.8198125);
   graph->SetPoint(2661,24.15625,-65.81282239);
   graph->SetPoint(2662,24.21875,-65.73747283);
   graph->SetPoint(2663,24.28125,-65.66312002);
   graph->SetPoint(2664,24.33937042,-65.5947875);
   graph->SetPoint(2665,24.34375,-65.58946832);
   graph->SetPoint(2666,24.40625,-65.51378853);
   graph->SetPoint(2667,24.46875,-65.43910272);
   graph->SetPoint(2668,24.52746538,-65.3697625);
   graph->SetPoint(2669,24.53125,-65.36514716);
   graph->SetPoint(2670,24.59375,-65.28914748);
   graph->SetPoint(2671,24.65625,-65.21413803);
   graph->SetPoint(2672,24.71475542,-65.1447375);
   graph->SetPoint(2673,24.71875,-65.13984628);
   graph->SetPoint(2674,24.78125,-65.06353682);
   graph->SetPoint(2675,24.84375,-64.98821316);
   graph->SetPoint(2676,24.90124028,-64.9197125);
   graph->SetPoint(2677,24.90625,-64.91355329);
   graph->SetPoint(2678,24.96875,-64.83694404);
   graph->SetPoint(2679,25.03125,-64.76131522);
   graph->SetPoint(2680,25.08692007,-64.6946875);
   graph->SetPoint(2681,25.09375,-64.68625628);
   graph->SetPoint(2682,25.15625,-64.60935709);
   graph->SetPoint(2683,25.21875,-64.53343194);
   graph->SetPoint(2684,25.27179534,-64.4696625);
   graph->SetPoint(2685,25.28125,-64.45794374);
   graph->SetPoint(2686,25.34375,-64.38076398);
   graph->SetPoint(2687,25.40625,-64.30455136);
   graph->SetPoint(2688,25.45586677,-64.2446375);
   graph->SetPoint(2689,25.46875,-64.22860422);
   graph->SetPoint(2690,25.53125,-64.15115314);
   graph->SetPoint(2691,25.59375,-64.07466171);
   graph->SetPoint(2692,25.63913559,-64.0196125);
   graph->SetPoint(2693,25.65625,-63.99822688);
   graph->SetPoint(2694,25.71875,-63.92051362);
   graph->SetPoint(2695,25.78125,-63.84375151);
   graph->SetPoint(2696,25.82160341,-63.7945875);
   graph->SetPoint(2697,25.84375,-63.76680135);
   graph->SetPoint(2698,25.90625,-63.6888344);
   graph->SetPoint(2699,25.96875,-63.61180956);
   graph->SetPoint(2700,26.00327178,-63.5695625);
   graph->SetPoint(2701,26.03125,-63.53431692);
   graph->SetPoint(2702,26.09375,-63.45610454);
   graph->SetPoint(2703,26.15625,-63.37882485);
   graph->SetPoint(2704,26.18414292,-63.3445375);
   graph->SetPoint(2705,26.21875,-63.30076381);
   graph->SetPoint(2706,26.28125,-63.22231396);
   graph->SetPoint(2707,26.34375,-63.14478662);
   graph->SetPoint(2708,26.36421897,-63.1195125);
   graph->SetPoint(2709,26.40625,-63.06613183);
   graph->SetPoint(2710,26.46875,-62.98745241);
   graph->SetPoint(2711,26.53125,-62.90968439);
   graph->SetPoint(2712,26.54350278,-62.8944875);
   graph->SetPoint(2713,26.59375,-62.83041168);
   graph->SetPoint(2714,26.65625,-62.75150963);
   graph->SetPoint(2715,26.71875,-62.67350767);
   graph->SetPoint(2716,26.72199696,-62.6694625);
   graph->SetPoint(2717,26.78125,-62.59359401);
   graph->SetPoint(2718,26.84375,-62.51447597);
   graph->SetPoint(2719,26.89964813,-62.4444375);
   graph->SetPoint(2720,26.90625,-62.43593464);
   graph->SetPoint(2721,26.96875,-62.35566918);
   graph->SetPoint(2722,27.03125,-62.27634163);
   graph->SetPoint(2723,27.07648313,-62.2194125);
   graph->SetPoint(2724,27.09375,-62.19708334);
   graph->SetPoint(2725,27.15625,-62.11662843);
   graph->SetPoint(2726,27.21875,-62.03709726);
   graph->SetPoint(2727,27.2525337,-61.9943875);
   graph->SetPoint(2728,27.28125,-61.95710099);
   graph->SetPoint(2729,27.34375,-61.87646223);
   graph->SetPoint(2730,27.40625,-61.79673288);
   graph->SetPoint(2731,27.42780352,-61.7693625);
   graph->SetPoint(2732,27.46875,-61.715979);
   graph->SetPoint(2733,27.53125,-61.63516201);
   graph->SetPoint(2734,27.59375,-61.55523975);
   graph->SetPoint(2735,27.60229684,-61.5443375);
   graph->SetPoint(2736,27.65625,-61.47370905);
   graph->SetPoint(2737,27.71875,-61.39271869);
   graph->SetPoint(2738,27.77597365,-61.3193125);
   graph->SetPoint(2739,27.78125,-61.31236564);
   graph->SetPoint(2740,27.84375,-61.23028261);
   graph->SetPoint(2741,27.90625,-61.1491234);
   graph->SetPoint(2742,27.94880604,-61.0942875);
   graph->SetPoint(2743,27.96875,-61.06792208);
   graph->SetPoint(2744,28.03125,-60.98569147);
   graph->SetPoint(2745,28.09375,-60.90436737);
   graph->SetPoint(2746,28.12087148,-60.8692625);
   graph->SetPoint(2747,28.15625,-60.82230171);
   graph->SetPoint(2748,28.21875,-60.73992702);
   graph->SetPoint(2749,28.28125,-60.65844176);
   graph->SetPoint(2750,28.29217472,-60.6442375);
   graph->SetPoint(2751,28.34375,-60.57549636);
   graph->SetPoint(2752,28.40625,-60.49298089);
   graph->SetPoint(2753,28.46267041,-60.4192125);
   graph->SetPoint(2754,28.46875,-60.41106351);
   graph->SetPoint(2755,28.53125,-60.32749813);
   graph->SetPoint(2756,28.59375,-60.24484458);
   graph->SetPoint(2757,28.63232017,-60.1941875);
   graph->SetPoint(2758,28.65625,-60.1619808);
   graph->SetPoint(2759,28.71875,-60.07829877);
   graph->SetPoint(2760,28.78125,-59.99550927);
   graph->SetPoint(2761,28.80122,-59.9691625);
   graph->SetPoint(2762,28.84375,-59.91168662);
   graph->SetPoint(2763,28.90625,-59.82788999);
   graph->SetPoint(2764,28.96875,-59.7449661);
   graph->SetPoint(2765,28.96937522,-59.7441375);
   graph->SetPoint(2766,29.03125,-59.6601736);
   graph->SetPoint(2767,29.09375,-59.57626345);
   graph->SetPoint(2768,29.13663451,-59.5191125);
   graph->SetPoint(2769,29.15625,-59.49234524);
   graph->SetPoint(2770,29.21875,-59.40743318);
   graph->SetPoint(2771,29.28125,-59.32341017);
   graph->SetPoint(2772,29.30315347,-59.2940875);
   graph->SetPoint(2773,29.34375,-59.23846055);
   graph->SetPoint(2774,29.40625,-59.15345735);
   graph->SetPoint(2775,29.46875,-59.06932142);
   graph->SetPoint(2776,29.46894253,-59.0690625);
   graph->SetPoint(2777,29.53125,-58.98333227);
   graph->SetPoint(2778,29.59375,-58.89823686);
   graph->SetPoint(2779,29.63383053,-58.8440375);
   graph->SetPoint(2780,29.65625,-58.81301883);
   graph->SetPoint(2781,29.71875,-58.72695144);
   graph->SetPoint(2782,29.78125,-58.64176344);
   graph->SetPoint(2783,29.79799789,-58.6190125);
   graph->SetPoint(2784,29.84375,-58.55544834);
   graph->SetPoint(2785,29.90625,-58.46930951);
   graph->SetPoint(2786,29.96139348,-58.3939875);
   graph->SetPoint(2787,29.96875,-58.38371059);
   graph->SetPoint(2788,30.03125,-58.29660987);
   graph->SetPoint(2789,30.09375,-58.21039762);
   graph->SetPoint(2790,30.12394662,-58.1689625);
   graph->SetPoint(2791,30.15625,-58.12364696);
   graph->SetPoint(2792,30.21875,-58.03649433);
   graph->SetPoint(2793,30.28125,-57.95020611);
   graph->SetPoint(2794,30.28579748,-57.9439375);
   graph->SetPoint(2795,30.34375,-57.86230009);
   graph->SetPoint(2796,30.40625,-57.77509271);
   graph->SetPoint(2797,30.44678204,-57.7189125);
   graph->SetPoint(2798,30.46875,-57.68779659);
   graph->SetPoint(2799,30.53125,-57.59966112);
   graph->SetPoint(2800,30.59375,-57.51239453);
   graph->SetPoint(2801,30.60704098,-57.4938875);
   graph->SetPoint(2802,30.65625,-57.42389355);
   graph->SetPoint(2803,30.71875,-57.33571977);
   graph->SetPoint(2804,30.76650195,-57.2688625);
   graph->SetPoint(2805,30.78125,-57.2477706);
   graph->SetPoint(2806,30.84375,-57.15868278);
   graph->SetPoint(2807,30.90625,-57.07046623);
   graph->SetPoint(2808,30.92518161,-57.0438375);
   graph->SetPoint(2809,30.96875,-56.9812646);
   graph->SetPoint(2810,31.03125,-56.89215482);
   graph->SetPoint(2811,31.08310836,-56.8188125);
   graph->SetPoint(2812,31.09375,-56.8034458);
   graph->SetPoint(2813,31.15625,-56.71343662);
   graph->SetPoint(2814,31.21875,-56.62429817);
   graph->SetPoint(2815,31.24022344,-56.5937875);
   graph->SetPoint(2816,31.28125,-56.53429237);
   graph->SetPoint(2817,31.34375,-56.44427548);
   graph->SetPoint(2818,31.39660685,-56.3687625);
   graph->SetPoint(2819,31.40625,-56.35470255);
   graph->SetPoint(2820,31.46875,-56.26380222);
   graph->SetPoint(2821,31.53125,-56.17376939);
   graph->SetPoint(2822,31.55217378,-56.1437375);
   graph->SetPoint(2823,31.59375,-56.08285896);
   graph->SetPoint(2824,31.65625,-55.99196334);
   graph->SetPoint(2825,31.70700759,-55.9187125);
   graph->SetPoint(2826,31.71875,-55.90142545);
   graph->SetPoint(2827,31.78125,-55.80966289);
   graph->SetPoint(2828,31.84375,-55.71876276);
   graph->SetPoint(2829,31.86104415,-55.6936875);
   graph->SetPoint(2830,31.90625,-55.62684897);
   graph->SetPoint(2831,31.96875,-55.53510213);
   graph->SetPoint(2832,32.01432361,-55.4686625);
   graph->SetPoint(2833,32.03125,-55.44350107);
   graph->SetPoint(2834,32.09375,-55.35090471);
   graph->SetPoint(2835,32.15625,-55.25916267);
   graph->SetPoint(2836,32.16684924,-55.2436375);
   graph->SetPoint(2837,32.21875,-55.16615056);
   graph->SetPoint(2838,32.28125,-55.07357855);
   graph->SetPoint(2839,32.31857196,-55.0186125);
   graph->SetPoint(2840,32.34375,-54.98081928);
   graph->SetPoint(2841,32.40625,-54.88741554);
   graph->SetPoint(2842,32.46875,-54.79485559);
   graph->SetPoint(2843,32.46960696,-54.7935875);
   graph->SetPoint(2844,32.53125,-54.7006536);
   graph->SetPoint(2845,32.59375,-54.60728051);
   graph->SetPoint(2846,32.61977283,-54.5685625);
   graph->SetPoint(2847,32.65625,-54.51327254);
   graph->SetPoint(2848,32.71875,-54.41908553);
   graph->SetPoint(2849,32.76925046,-54.3435375);
   graph->SetPoint(2850,32.78125,-54.32525133);
   graph->SetPoint(2851,32.84375,-54.23024991);
   graph->SetPoint(2852,32.90625,-54.13609807);
   graph->SetPoint(2853,32.91794905,-54.1185125);
   graph->SetPoint(2854,32.96875,-54.04075365);
   graph->SetPoint(2855,33.03125,-53.94580547);
   graph->SetPoint(2856,33.0658657,-53.8934875);
   graph->SetPoint(2857,33.09375,-53.85057622);
   graph->SetPoint(2858,33.15625,-53.75483178);
   graph->SetPoint(2859,33.21308444,-53.6684625);
   graph->SetPoint(2860,33.21875,-53.65969682);
   graph->SetPoint(2861,33.28125,-53.56315688);
   graph->SetPoint(2862,33.34375,-53.46746658);
   graph->SetPoint(2863,33.35948585,-53.4434375);
   graph->SetPoint(2864,33.40625,-53.37076038);
   graph->SetPoint(2865,33.46875,-53.27429172);
   graph->SetPoint(2866,33.50514374,-53.2184125);
   graph->SetPoint(2867,33.53125,-53.17762149);
   graph->SetPoint(2868,33.59375,-53.08037586);
   graph->SetPoint(2869,33.65009593,-52.9933875);
   graph->SetPoint(2870,33.65625,-52.98371998);
   graph->SetPoint(2871,33.71875,-52.88569865);
   graph->SetPoint(2872,33.78125,-52.78852181);
   graph->SetPoint(2873,33.79424437,-52.7683625);
   graph->SetPoint(2874,33.84375,-52.69023995);
   graph->SetPoint(2875,33.90625,-52.5923035);
   graph->SetPoint(2876,33.93763987,-52.5433375);
   graph->SetPoint(2877,33.96875,-52.49397873);
   graph->SetPoint(2878,34.03125,-52.395285);
   graph->SetPoint(2879,34.08032331,-52.3183125);
   graph->SetPoint(2880,34.09375,-52.29689485);
   graph->SetPoint(2881,34.15625,-52.19744584);
   graph->SetPoint(2882,34.21875,-52.09883087);
   graph->SetPoint(2883,34.22226671,-52.0932875);
   graph->SetPoint(2884,34.28125,-51.99876605);
   graph->SetPoint(2885,34.34375,-51.89941051);
   graph->SetPoint(2886,34.36340165,-51.8682625);
   graph->SetPoint(2887,34.40625,-51.79922535);
   graph->SetPoint(2888,34.46875,-51.69913148);
   graph->SetPoint(2889,34.50382037,-51.6432375);
   graph->SetPoint(2890,34.53125,-51.59880338);
   graph->SetPoint(2891,34.59375,-51.49797408);
   graph->SetPoint(2892,34.64352028,-51.4182125);
   graph->SetPoint(2893,34.65625,-51.39747937);
   graph->SetPoint(2894,34.71875,-51.29591771);
   graph->SetPoint(2895,34.78125,-51.19518538);
   graph->SetPoint(2896,34.78249039,-51.1931875);
   graph->SetPoint(2897,34.84375,-51.09294251);
   graph->SetPoint(2898,34.90625,-50.9914907);
   graph->SetPoint(2899,34.92065338,-50.9681625);
   graph->SetPoint(2900,34.96875,-50.88902848);
   graph->SetPoint(2901,35.03125,-50.78685985);
   graph->SetPoint(2902,35.0580956,-50.7431375);
   graph->SetPoint(2903,35.09375,-50.68415463);
   graph->SetPoint(2904,35.15625,-50.58127277);
   graph->SetPoint(2905,35.19481534,-50.5181125);
   graph->SetPoint(2906,35.21875,-50.47830126);
   graph->SetPoint(2907,35.28125,-50.37470995);
   graph->SetPoint(2908,35.3308112,-50.2930875);
   graph->SetPoint(2909,35.34375,-50.27144821);
   graph->SetPoint(2910,35.40625,-50.16715072);
   graph->SetPoint(2911,35.46608175,-50.0680625);
   graph->SetPoint(2912,35.46875,-50.06357558);
   graph->SetPoint(2913,35.53125,-49.95857516);
   graph->SetPoint(2914,35.59375,-49.85440384);
   graph->SetPoint(2915,35.60057787,-49.8430375);
   graph->SetPoint(2916,35.65625,-49.7489635);
   graph->SetPoint(2917,35.71875,-49.64409978);
   graph->SetPoint(2918,35.73433303,-49.6180125);
   graph->SetPoint(2919,35.78125,-49.5382952);
   graph->SetPoint(2920,35.84375,-49.43274228);
   graph->SetPoint(2921,35.86736379,-49.3929875);
   graph->SetPoint(2922,35.90625,-49.32655012);
   graph->SetPoint(2923,35.96875,-49.22031174);
   graph->SetPoint(2924,35.99966987,-49.1679625);
   graph->SetPoint(2925,36.03125,-49.11370877);
   graph->SetPoint(2926,36.09375,-49.00678832);
   graph->SetPoint(2927,36.13125043,-48.9429375);
   graph->SetPoint(2928,36.15625,-48.89975055);
   graph->SetPoint(2929,36.21875,-48.7921518);
   graph->SetPoint(2930,36.26210496,-48.7179125);
   graph->SetPoint(2931,36.28125,-48.68465501);
   graph->SetPoint(2932,36.34375,-48.57638178);
   graph->SetPoint(2933,36.39223331,-48.4928875);
   graph->SetPoint(2934,36.40625,-48.46840271);
   graph->SetPoint(2935,36.46875,-48.35945841);
   graph->SetPoint(2936,36.52163527,-48.2678625);
   graph->SetPoint(2937,36.53125,-48.25097321);
   graph->SetPoint(2938,36.59375,-48.14136117);
   graph->SetPoint(2939,36.65031056,-48.0428375);
   graph->SetPoint(2940,36.65625,-48.03234563);
   graph->SetPoint(2941,36.71875,-47.92207024);
   graph->SetPoint(2942,36.77825987,-47.8178125);
   graph->SetPoint(2943,36.78125,-47.81250075);
   graph->SetPoint(2944,36.84375,-47.70156502);
   graph->SetPoint(2945,36.9054833,-47.5927875);
   graph->SetPoint(2946,36.90625,-47.59141782);
   graph->SetPoint(2947,36.96875,-47.47982476);
   graph->SetPoint(2948,37.03125,-47.36904943);
   graph->SetPoint(2949,37.03197636,-47.3677625);
   graph->SetPoint(2950,37.09375,-47.2568297);
   graph->SetPoint(2951,37.15625,-47.14540062);
   graph->SetPoint(2952,37.1577444,-47.1427375);
   graph->SetPoint(2953,37.21875,-47.03255902);
   graph->SetPoint(2954,37.28125,-46.92047902);
   graph->SetPoint(2955,37.2827934,-46.9177125);
   graph->SetPoint(2956,37.34375,-46.80699157);
   graph->SetPoint(2957,37.40625,-46.69426361);
   graph->SetPoint(2958,37.40712416,-46.6926875);
   graph->SetPoint(2959,37.46875,-46.58010717);
   graph->SetPoint(2960,37.53073431,-46.4676625);
   graph->SetPoint(2961,37.53125,-46.46671461);
   graph->SetPoint(2962,37.59375,-46.35188445);
   graph->SetPoint(2963,37.65361801,-46.2426375);
   graph->SetPoint(2964,37.65625,-46.23777165);
   graph->SetPoint(2965,37.71875,-46.12230268);
   graph->SetPoint(2966,37.7757826,-46.0176125);
   graph->SetPoint(2967,37.78125,-46.007446);
   graph->SetPoint(2968,37.84375,-45.89133987);
   graph->SetPoint(2969,37.89722973,-45.7925875);
   graph->SetPoint(2970,37.90625,-45.77571673);
   graph->SetPoint(2971,37.96875,-45.65897524);
   graph->SetPoint(2972,38.01796053,-45.5675625);
   graph->SetPoint(2973,38.03125,-45.5425612);
   graph->SetPoint(2974,38.09375,-45.42518703);
   graph->SetPoint(2975,38.13797717,-45.3425375);
   graph->SetPoint(2976,38.15625,-45.30795849);
   graph->SetPoint(2977,38.21875,-45.18995282);
   graph->SetPoint(2978,38.2572816,-45.1175125);
   graph->SetPoint(2979,38.28125,-45.07188694);
   graph->SetPoint(2980,38.34375,-44.95325045);
   graph->SetPoint(2981,38.37587545,-44.8924875);
   graph->SetPoint(2982,38.40625,-44.83432347);
   graph->SetPoint(2983,38.46875,-44.7150574);
   graph->SetPoint(2984,38.49376111,-44.6674625);
   graph->SetPoint(2985,38.53125,-44.59524619);
   graph->SetPoint(2986,38.59375,-44.47535162);
   graph->SetPoint(2987,38.61094107,-44.4424375);
   graph->SetPoint(2988,38.65625,-44.35463214);
   graph->SetPoint(2989,38.71875,-44.23410854);
   graph->SetPoint(2990,38.72741701,-44.2174125);
   graph->SetPoint(2991,38.78125,-44.11245803);
   graph->SetPoint(2992,38.84318851,-43.9923875);
   graph->SetPoint(2993,38.84375,-43.9912859);
   graph->SetPoint(2994,38.90625,-43.86870042);
   graph->SetPoint(2995,38.95820256,-43.7673625);
   graph->SetPoint(2996,38.96875,-43.74654294);
   graph->SetPoint(2997,39.03125,-43.6233351);
   graph->SetPoint(2998,39.07251717,-43.5423375);
   graph->SetPoint(2999,39.09375,-43.50016897);
   graph->SetPoint(3000,39.15625,-43.37633755);
   graph->SetPoint(3001,39.1861348,-43.3173125);
   graph->SetPoint(3002,39.21875,-43.25213886);
   graph->SetPoint(3003,39.28125,-43.12768291);
   graph->SetPoint(3004,39.29905853,-43.0922875);
   graph->SetPoint(3005,39.34375,-43.00242826);
   graph->SetPoint(3006,39.40625,-42.8773457);
   graph->SetPoint(3007,39.41129118,-42.8672625);
   graph->SetPoint(3008,39.46875,-42.75101124);
   graph->SetPoint(3009,39.52278378,-42.6422375);
   graph->SetPoint(3010,39.53125,-42.62499824);
   graph->SetPoint(3011,39.59375,-42.49786157);
   graph->SetPoint(3012,39.63355741,-42.4172125);
   graph->SetPoint(3013,39.65625,-42.3707134);
   graph->SetPoint(3014,39.71875,-42.24295211);
   graph->SetPoint(3015,39.74364624,-42.1921875);
   graph->SetPoint(3016,39.78125,-42.11464495);
   graph->SetPoint(3017,39.84375,-41.98625631);
   graph->SetPoint(3018,39.8530537,-41.9671625);
   graph->SetPoint(3019,39.90625,-41.85676529);
   graph->SetPoint(3020,39.96174023,-41.7421375);
   graph->SetPoint(3021,39.96875,-41.72749524);
   graph->SetPoint(3022,40.03125,-41.59704625);
   graph->SetPoint(3023,40.06969278,-41.5171125);
   graph->SetPoint(3024,40.09375,-41.46653593);
   graph->SetPoint(3025,40.15625,-41.33545811);
   graph->SetPoint(3026,40.17697149,-41.2920875);
   graph->SetPoint(3027,40.21875,-41.20368286);
   graph->SetPoint(3028,40.28125,-41.07197157);
   graph->SetPoint(3029,40.28357995,-41.0670625);
   graph->SetPoint(3030,40.34375,-40.93890666);
   graph->SetPoint(3031,40.38942166,-40.8420375);
   graph->SetPoint(3032,40.40625,-40.80595642);
   graph->SetPoint(3033,40.46875,-40.67217539);
   graph->SetPoint(3034,40.49458424,-40.6170125);
   graph->SetPoint(3035,40.53125,-40.53787689);
   graph->SetPoint(3036,40.59375,-40.40345708);
   graph->SetPoint(3037,40.59908538,-40.3919875);
   graph->SetPoint(3038,40.65625,-40.26778518);
   graph->SetPoint(3039,40.70283505,-40.1669625);
   graph->SetPoint(3040,40.71875,-40.13215048);
   graph->SetPoint(3041,40.78125,-39.99564658);
   graph->SetPoint(3042,40.80589729,-39.9419375);
   graph->SetPoint(3043,40.84375,-39.85857899);
   graph->SetPoint(3044,40.90625,-39.72142826);
   graph->SetPoint(3045,40.90830808,-39.7169125);
   graph->SetPoint(3046,40.96875,-39.58290007);
   graph->SetPoint(3047,41.00994644,-39.4918875);
   graph->SetPoint(3048,41.03125,-39.44432948);
   graph->SetPoint(3049,41.09375,-39.30507733);
   graph->SetPoint(3050,41.11092758,-39.2668625);
   graph->SetPoint(3051,41.15625,-39.16498537);
   graph->SetPoint(3052,41.21122373,-39.0418375);
   graph->SetPoint(3053,41.21875,-39.0248027);
   graph->SetPoint(3054,41.28125,-38.883433);
   graph->SetPoint(3055,41.31078015,-38.8168125);
   graph->SetPoint(3056,41.34375,-38.74166577);
   graph->SetPoint(3057,41.40625,-38.59963184);
   graph->SetPoint(3058,41.40970241,-38.5917875);
   graph->SetPoint(3059,41.46875,-38.45625247);
   graph->SetPoint(3060,41.50785997,-38.3667625);
   graph->SetPoint(3061,41.53125,-38.31269621);
   graph->SetPoint(3062,41.59375,-38.16852085);
   graph->SetPoint(3063,41.60537099,-38.1417375);
   graph->SetPoint(3064,41.65625,-38.02328699);
   graph->SetPoint(3065,41.70216401,-37.9167125);
   graph->SetPoint(3066,41.71875,-37.8778243);
   graph->SetPoint(3067,41.78125,-37.73148635);
   graph->SetPoint(3068,41.79827091,-37.6916875);
   graph->SetPoint(3069,41.84375,-37.58427943);
   graph->SetPoint(3070,41.8936911,-37.4666625);
   graph->SetPoint(3071,41.90625,-37.43678856);
   graph->SetPoint(3072,41.96875,-37.28826632);
   graph->SetPoint(3073,41.98840254,-37.2416375);
   graph->SetPoint(3074,42.03125,-37.13896316);
   graph->SetPoint(3075,42.0824429,-37.0166125);
   graph->SetPoint(3076,42.09375,-36.98932027);
   graph->SetPoint(3077,42.15625,-36.83858807);
   graph->SetPoint(3078,42.17576786,-36.7915875);
   graph->SetPoint(3079,42.21875,-36.68706194);
   graph->SetPoint(3080,42.26842242,-36.5665625);
   graph->SetPoint(3081,42.28125,-36.5351378);
   graph->SetPoint(3082,42.34375,-36.38216999);
   graph->SetPoint(3083,42.36037188,-36.3415375);
   graph->SetPoint(3084,42.40625,-36.22828999);
   graph->SetPoint(3085,42.45163607,-36.1165125);
   graph->SetPoint(3086,42.46875,-36.07395226);
   graph->SetPoint(3087,42.53125,-35.91871857);
   graph->SetPoint(3088,42.54222131,-35.8914875);
   graph->SetPoint(3089,42.59375,-35.7623498);
   graph->SetPoint(3090,42.63209162,-35.6664625);
   graph->SetPoint(3091,42.65625,-35.60545961);
   graph->SetPoint(3092,42.71875,-35.44792777);
   graph->SetPoint(3093,42.72132482,-35.4414375);
   graph->SetPoint(3094,42.78125,-35.28892919);
   graph->SetPoint(3095,42.80979916,-35.2164125);
   graph->SetPoint(3096,42.84375,-35.12934469);
   graph->SetPoint(3097,42.89764562,-34.9913875);
   graph->SetPoint(3098,42.90625,-34.96915105);
   graph->SetPoint(3099,42.96875,-34.80770404);
   graph->SetPoint(3100,42.98477093,-34.7663625);
   graph->SetPoint(3101,43.03125,-34.64527704);
   graph->SetPoint(3102,43.0712158,-34.5413375);
   graph->SetPoint(3103,43.09375,-34.48217275);
   graph->SetPoint(3104,43.15625,-34.31833481);
   graph->SetPoint(3105,43.15702124,-34.3163125);
   graph->SetPoint(3106,43.21875,-34.15291077);
   graph->SetPoint(3107,43.24206546,-34.0912875);
   graph->SetPoint(3108,43.28125,-33.98673837);
   graph->SetPoint(3109,43.32647066,-33.8662625);
   graph->SetPoint(3110,43.34375,-33.8197907);
   graph->SetPoint(3111,43.40625,-33.65188215);
   graph->SetPoint(3112,43.41021201,-33.6412375);
   graph->SetPoint(3113,43.46875,-33.48247816);
   graph->SetPoint(3114,43.4932157,-33.4162125);
   graph->SetPoint(3115,43.53125,-33.31222359);
   graph->SetPoint(3116,43.57557448,-33.1911875);
   graph->SetPoint(3117,43.59375,-33.14108802);
   graph->SetPoint(3118,43.65625,-32.96900073);
   graph->SetPoint(3119,43.65728047,-32.9661625);
   graph->SetPoint(3120,43.71875,-32.7952647);
   graph->SetPoint(3121,43.73823991,-32.7411375);
   graph->SetPoint(3122,43.78125,-32.62056856);
   graph->SetPoint(3123,43.81855002,-32.5161125);
   graph->SetPoint(3124,43.84375,-32.44487962);
   graph->SetPoint(3125,43.89820879,-32.2910875);
   graph->SetPoint(3126,43.90625,-32.26816612);
   graph->SetPoint(3127,43.96875,-32.09004788);
   graph->SetPoint(3128,43.97716805,-32.0660625);
   graph->SetPoint(3129,44.03125,-31.9105261);
   graph->SetPoint(3130,44.05543125,-31.8410375);
   graph->SetPoint(3131,44.09375,-31.72989235);
   graph->SetPoint(3132,44.13304018,-31.6160125);
   graph->SetPoint(3133,44.15625,-31.54811164);
   graph->SetPoint(3134,44.20999365,-31.3909875);
   graph->SetPoint(3135,44.21875,-31.36514833);
   graph->SetPoint(3136,44.28125,-31.1807534);
   graph->SetPoint(3137,44.28626274,-31.1659625);
   graph->SetPoint(3138,44.34375,-30.99475361);
   graph->SetPoint(3139,44.36182918,-30.9409375);
   graph->SetPoint(3140,44.40625,-30.80747596);
   graph->SetPoint(3141,44.43673914,-30.7159125);
   graph->SetPoint(3142,44.46875,-30.61888159);
   graph->SetPoint(3143,44.51099187,-30.4908875);
   graph->SetPoint(3144,44.53125,-30.42893151);
   graph->SetPoint(3145,44.58458604,-30.2658625);
   graph->SetPoint(3146,44.59375,-30.23758309);
   graph->SetPoint(3147,44.65625,-30.04474049);
   graph->SetPoint(3148,44.65751435,-30.0408375);
   graph->SetPoint(3149,44.71875,-29.85003986);
   graph->SetPoint(3150,44.72973692,-29.8158125);
   graph->SetPoint(3151,44.78125,-29.65383466);
   graph->SetPoint(3152,44.80130258,-29.5907875);
   graph->SetPoint(3153,44.84375,-29.45608019);
   graph->SetPoint(3154,44.87221094,-29.3657625);
   graph->SetPoint(3155,44.90625,-29.25673123);
   graph->SetPoint(3156,44.94246169,-29.1407375);
   graph->SetPoint(3157,44.96875,-29.05574122);
   graph->SetPoint(3158,45.01205511,-28.9157125);
   graph->SetPoint(3159,45.03125,-28.85306266);
   graph->SetPoint(3160,45.08099093,-28.6906875);
   graph->SetPoint(3161,45.09375,-28.64864546);
   graph->SetPoint(3162,45.14926981,-28.4656625);
   graph->SetPoint(3163,45.15625,-28.44244054);
   graph->SetPoint(3164,45.21689173,-28.2406375);
   graph->SetPoint(3165,45.21875,-28.23439528);
   graph->SetPoint(3166,45.28125,-28.0243326);
   graph->SetPoint(3167,45.2838432,-28.0156125);
   graph->SetPoint(3168,45.34375,-27.81226151);
   graph->SetPoint(3169,45.35013244,-27.7905875);
   graph->SetPoint(3170,45.40625,-27.59821442);
   graph->SetPoint(3171,45.41577034,-27.5655625);
   graph->SetPoint(3172,45.46875,-27.38213432);
   graph->SetPoint(3173,45.48075783,-27.3405375);
   graph->SetPoint(3174,45.53125,-27.1639621);
   graph->SetPoint(3175,45.54509583,-27.1155125);
   graph->SetPoint(3176,45.59375,-26.94363737);
   graph->SetPoint(3177,45.60878551,-26.8904875);
   graph->SetPoint(3178,45.65625,-26.72109808);
   graph->SetPoint(3179,45.67182823,-26.6654625);
   graph->SetPoint(3180,45.71875,-26.49628066);
   graph->SetPoint(3181,45.73422553,-26.4404375);
   graph->SetPoint(3182,45.78125,-26.26911889);
   graph->SetPoint(3183,45.79597903,-26.2154125);
   graph->SetPoint(3184,45.84375,-26.03954516);
   graph->SetPoint(3185,45.85709053,-25.9903875);
   graph->SetPoint(3186,45.90625,-25.80748897);
   graph->SetPoint(3187,45.91756173,-25.7653625);
   graph->SetPoint(3188,45.96875,-25.57287857);
   graph->SetPoint(3189,45.97739484,-25.5403375);
   graph->SetPoint(3190,46.03125,-25.33563853);
   graph->SetPoint(3191,46.03659185,-25.3153125);
   graph->SetPoint(3192,46.09375,-25.09569339);
   graph->SetPoint(3193,46.09515531,-25.0902875);
   graph->SetPoint(3194,46.15307015,-24.8652625);
   graph->SetPoint(3195,46.15625,-24.85278445);
   graph->SetPoint(3196,46.21034578,-24.6402375);
   graph->SetPoint(3197,46.21875,-24.60688991);
   graph->SetPoint(3198,46.26699174,-24.4152125);
   graph->SetPoint(3199,46.28125,-24.35799747);
   graph->SetPoint(3200,46.3230111,-24.1901875);
   graph->SetPoint(3201,46.34375,-24.1060194);
   graph->SetPoint(3202,46.37840683,-23.9651625);
   graph->SetPoint(3203,46.40625,-23.85086181);
   graph->SetPoint(3204,46.43318172,-23.7401375);
   graph->SetPoint(3205,46.46875,-23.59242974);
   graph->SetPoint(3206,46.48733918,-23.5151125);
   graph->SetPoint(3207,46.53125,-23.3306216);
   graph->SetPoint(3208,46.54088209,-23.2900875);
   graph->SetPoint(3209,46.59375,-23.06533585);
   graph->SetPoint(3210,46.59381419,-23.0650625);
   graph->SetPoint(3211,46.64608493,-22.8400375);
   graph->SetPoint(3212,46.65625,-22.79582591);
   graph->SetPoint(3213,46.6977485,-22.6150125);
   graph->SetPoint(3214,46.71875,-22.52255777);
   graph->SetPoint(3215,46.7488087,-22.3899875);
   graph->SetPoint(3216,46.78125,-22.2454163);
   graph->SetPoint(3217,46.79926962,-22.1649625);
   graph->SetPoint(3218,46.84375,-21.96428);
   graph->SetPoint(3219,46.84913501,-21.9399375);
   graph->SetPoint(3220,46.89836701,-21.7149125);
   graph->SetPoint(3221,46.90625,-21.6784855);
   graph->SetPoint(3222,46.94697998,-21.4898875);
   graph->SetPoint(3223,46.96875,-21.38800301);
   graph->SetPoint(3224,46.99500677,-21.2648625);
   graph->SetPoint(3225,47.03125,-21.09305406);
   graph->SetPoint(3226,47.04245209,-21.0398375);
   graph->SetPoint(3227,47.08929624,-20.8148125);
   graph->SetPoint(3228,47.09375,-20.79316795);
   graph->SetPoint(3229,47.13550469,-20.5897875);
   graph->SetPoint(3230,47.15625,-20.48762757);
   graph->SetPoint(3231,47.18114244,-20.3647625);
   graph->SetPoint(3232,47.21875,-20.1770742);
   graph->SetPoint(3233,47.22621374,-20.1397375);
   graph->SetPoint(3234,47.27066698,-19.9147125);
   graph->SetPoint(3235,47.28125,-19.86050991);
   graph->SetPoint(3236,47.31452092,-19.6896875);
   graph->SetPoint(3237,47.34375,-19.53790906);
   graph->SetPoint(3238,47.35782051,-19.4646625);
   graph->SetPoint(3239,47.40053991,-19.2396375);
   graph->SetPoint(3240,47.40625,-19.20918368);
   graph->SetPoint(3241,47.44263712,-19.0146125);
   graph->SetPoint(3242,47.46875,-18.87334935);
   graph->SetPoint(3243,47.48419271,-18.7895875);
   graph->SetPoint(3244,47.52517909,-18.5645625);
   graph->SetPoint(3245,47.53125,-18.53080163);
   graph->SetPoint(3246,47.56554873,-18.3395375);
   graph->SetPoint(3247,47.59375,-18.18038664);
   graph->SetPoint(3248,47.60539026,-18.1145125);
   graph->SetPoint(3249,47.6446465,-17.8894875);
   graph->SetPoint(3250,47.65625,-17.82210954);
   graph->SetPoint(3251,47.68332074,-17.6644625);
   graph->SetPoint(3252,47.71875,-17.45558322);
   graph->SetPoint(3253,47.72148059,-17.4394375);
   graph->SetPoint(3254,47.75901284,-17.2144125);
   graph->SetPoint(3255,47.78125,-17.07938055);
   graph->SetPoint(3256,47.79602545,-16.9893875);
   graph->SetPoint(3257,47.83247785,-16.7643625);
   graph->SetPoint(3258,47.84375,-16.69381327);
   graph->SetPoint(3259,47.86835492,-16.5393375);
   graph->SetPoint(3260,47.90372826,-16.3143125);
   graph->SetPoint(3261,47.90625,-16.29803334);
   graph->SetPoint(3262,47.93848221,-16.0892875);
   graph->SetPoint(3263,47.96875,-15.8906385);
   graph->SetPoint(3264,47.97275588,-15.8642625);
   graph->SetPoint(3265,48.00642136,-15.6392375);
   graph->SetPoint(3266,48.03125,-15.47096095);
   graph->SetPoint(3267,48.03959524,-15.4142125);
   graph->SetPoint(3268,48.07218838,-15.1891875);
   graph->SetPoint(3269,48.09375,-15.03815024);
   graph->SetPoint(3270,48.10427625,-14.9641625);
   graph->SetPoint(3271,48.13579922,-14.7391375);
   graph->SetPoint(3272,48.15625,-14.5909436);
   graph->SetPoint(3273,48.16681567,-14.5141125);
   graph->SetPoint(3274,48.19727205,-14.2890875);
   graph->SetPoint(3275,48.21875,-14.1279343);
   graph->SetPoint(3276,48.22723214,-14.0640625);
   graph->SetPoint(3277,48.25662545,-13.8390375);
   graph->SetPoint(3278,48.28125,-13.64753286);
   graph->SetPoint(3279,48.28554444,-13.6140125);
   graph->SetPoint(3280,48.31387876,-13.3889875);
   graph->SetPoint(3281,48.34176159,-13.1639625);
   graph->SetPoint(3282,48.34375,-13.14762505);
   graph->SetPoint(3283,48.36905278,-12.9389375);
   graph->SetPoint(3284,48.39588107,-12.7139125);
   graph->SetPoint(3285,48.40625,-12.62536257);
   graph->SetPoint(3286,48.42216905,-12.4888875);
   graph->SetPoint(3287,48.44794793,-12.2638625);
   graph->SetPoint(3288,48.46875,-12.07898253);
   graph->SetPoint(3289,48.47324923,-12.0388375);
   graph->SetPoint(3290,48.49798469,-11.8138125);
   graph->SetPoint(3291,48.5222673,-11.5887875);
   graph->SetPoint(3292,48.53125,-11.50388501);
   graph->SetPoint(3293,48.54601488,-11.3637625);
   graph->SetPoint(3294,48.56926034,-11.1387375);
   graph->SetPoint(3295,48.59205266,-10.9137125);
   graph->SetPoint(3296,48.59375,-10.89659317);
   graph->SetPoint(3297,48.61427737,-10.6886875);
   graph->SetPoint(3298,48.63603982,-10.4636625);
   graph->SetPoint(3299,48.65625,-10.2502302);
   graph->SetPoint(3300,48.65734308,-10.2386375);
   graph->SetPoint(3301,48.67808305,-10.0136125);
   graph->SetPoint(3302,48.69837037,-9.7885875);
   graph->SetPoint(3303,48.71820478,-9.5635625);
   graph->SetPoint(3304,48.71875,-9.557225034);
   graph->SetPoint(3305,48.73748116,-9.3385375);
   graph->SetPoint(3306,48.7563022,-9.1135125);
   graph->SetPoint(3307,48.77467065,-8.8884875);
   graph->SetPoint(3308,48.78125,-8.805793062);
   graph->SetPoint(3309,48.7925234,-8.6634625);
   graph->SetPoint(3310,48.80988828,-8.4384375);
   graph->SetPoint(3311,48.826801,-8.2134125);
   graph->SetPoint(3312,48.84326183,-7.9883875);
   graph->SetPoint(3313,48.84375,-7.981519082);
   graph->SetPoint(3314,48.85918366,-7.7633625);
   graph->SetPoint(3315,48.87465175,-7.5383375);
   graph->SetPoint(3316,48.88966868,-7.3133125);
   graph->SetPoint(3317,48.90423437,-7.0882875);
   graph->SetPoint(3318,48.90625,-7.056127676);
   graph->SetPoint(3319,48.9182805,-6.8632625);
   graph->SetPoint(3320,48.93186561,-6.6382375);
   graph->SetPoint(3321,48.94500059,-6.4132125);
   graph->SetPoint(3322,48.95768497,-6.1881875);
   graph->SetPoint(3323,48.96875,-5.984651393);
   graph->SetPoint(3324,48.96991254,-5.9631625);
   graph->SetPoint(3325,48.98162963,-5.7381375);
   graph->SetPoint(3326,48.99289768,-5.5131125);
   graph->SetPoint(3327,49.00371668,-5.2880875);
   graph->SetPoint(3328,49.01408654,-5.0630625);
   graph->SetPoint(3329,49.02400712,-4.8380375);
   graph->SetPoint(3330,49.03125,-4.665927295);
   graph->SetPoint(3331,49.03346556,-4.6130125);
   graph->SetPoint(3332,49.04243594,-4.3879875);
   graph->SetPoint(3333,49.05095873,-4.1629625);
   graph->SetPoint(3334,49.0590338,-3.9379375);
   graph->SetPoint(3335,49.06666091,-3.7129125);
   graph->SetPoint(3336,49.07384006,-3.4878875);
   graph->SetPoint(3337,49.08057125,-3.2628625);
   graph->SetPoint(3338,49.08685434,-3.0378375);
   graph->SetPoint(3339,49.09268897,-2.8128125);
   graph->SetPoint(3340,49.09375,-2.768474036);
   graph->SetPoint(3341,49.0980509,-2.5877875);
   graph->SetPoint(3342,49.10296067,-2.3627625);
   graph->SetPoint(3343,49.10742451,-2.1377375);
   graph->SetPoint(3344,49.11144208,-1.9127125);
   graph->SetPoint(3345,49.11501346,-1.6876875);
   graph->SetPoint(3346,49.11813851,-1.4626625);
   graph->SetPoint(3347,49.12081706,-1.2376375);
   graph->SetPoint(3348,49.12304943,-1.0126125);
   graph->SetPoint(3349,49.12483535,-0.7875875);
   graph->SetPoint(3350,49.1261747,-0.5625625);
   graph->SetPoint(3351,49.12706768,-0.3375375);
   graph->SetPoint(3352,49.12751426,-0.1125125);
   graph->SetPoint(3353,49.12751426,0.1125125);
   graph->SetPoint(3354,49.12706768,0.3375375);
   graph->SetPoint(3355,49.1261747,0.5625625);
   graph->SetPoint(3356,49.12483535,0.7875875);
   graph->SetPoint(3357,49.12304943,1.0126125);
   graph->SetPoint(3358,49.12081706,1.2376375);
   graph->SetPoint(3359,49.11813851,1.4626625);
   graph->SetPoint(3360,49.11501346,1.6876875);
   graph->SetPoint(3361,49.11144208,1.9127125);
   graph->SetPoint(3362,49.10742451,2.1377375);
   graph->SetPoint(3363,49.10296067,2.3627625);
   graph->SetPoint(3364,49.0980509,2.5877875);
   graph->SetPoint(3365,49.09375,2.768474036);
   graph->SetPoint(3366,49.09268897,2.8128125);
   graph->SetPoint(3367,49.08685434,3.0378375);
   graph->SetPoint(3368,49.08057125,3.2628625);
   graph->SetPoint(3369,49.07384006,3.4878875);
   graph->SetPoint(3370,49.06666091,3.7129125);
   graph->SetPoint(3371,49.0590338,3.9379375);
   graph->SetPoint(3372,49.05095873,4.1629625);
   graph->SetPoint(3373,49.04243594,4.3879875);
   graph->SetPoint(3374,49.03346556,4.6130125);
   graph->SetPoint(3375,49.03125,4.665927295);
   graph->SetPoint(3376,49.02400712,4.8380375);
   graph->SetPoint(3377,49.01408654,5.0630625);
   graph->SetPoint(3378,49.00371668,5.2880875);
   graph->SetPoint(3379,48.99289768,5.5131125);
   graph->SetPoint(3380,48.98162963,5.7381375);
   graph->SetPoint(3381,48.96991254,5.9631625);
   graph->SetPoint(3382,48.96875,5.984651393);
   graph->SetPoint(3383,48.95768497,6.1881875);
   graph->SetPoint(3384,48.94500059,6.4132125);
   graph->SetPoint(3385,48.93186561,6.6382375);
   graph->SetPoint(3386,48.9182805,6.8632625);
   graph->SetPoint(3387,48.90625,7.056127676);
   graph->SetPoint(3388,48.90423437,7.0882875);
   graph->SetPoint(3389,48.88966868,7.3133125);
   graph->SetPoint(3390,48.87465175,7.5383375);
   graph->SetPoint(3391,48.85918366,7.7633625);
   graph->SetPoint(3392,48.84375,7.981519082);
   graph->SetPoint(3393,48.84326183,7.9883875);
   graph->SetPoint(3394,48.826801,8.2134125);
   graph->SetPoint(3395,48.80988828,8.4384375);
   graph->SetPoint(3396,48.7925234,8.6634625);
   graph->SetPoint(3397,48.78125,8.805793062);
   graph->SetPoint(3398,48.77467065,8.8884875);
   graph->SetPoint(3399,48.7563022,9.1135125);
   graph->SetPoint(3400,48.73748116,9.3385375);
   graph->SetPoint(3401,48.71875,9.557225034);
   graph->SetPoint(3402,48.71820478,9.5635625);
   graph->SetPoint(3403,48.69837037,9.7885875);
   graph->SetPoint(3404,48.67808305,10.0136125);
   graph->SetPoint(3405,48.65734308,10.2386375);
   graph->SetPoint(3406,48.65625,10.2502302);
   graph->SetPoint(3407,48.63603982,10.4636625);
   graph->SetPoint(3408,48.61427737,10.6886875);
   graph->SetPoint(3409,48.59375,10.89659317);
   graph->SetPoint(3410,48.59205266,10.9137125);
   graph->SetPoint(3411,48.56926034,11.1387375);
   graph->SetPoint(3412,48.54601488,11.3637625);
   graph->SetPoint(3413,48.53125,11.50388501);
   graph->SetPoint(3414,48.5222673,11.5887875);
   graph->SetPoint(3415,48.49798469,11.8138125);
   graph->SetPoint(3416,48.47324923,12.0388375);
   graph->SetPoint(3417,48.46875,12.07898253);
   graph->SetPoint(3418,48.44794793,12.2638625);
   graph->SetPoint(3419,48.42216905,12.4888875);
   graph->SetPoint(3420,48.40625,12.62536257);
   graph->SetPoint(3421,48.39588107,12.7139125);
   graph->SetPoint(3422,48.36905278,12.9389375);
   graph->SetPoint(3423,48.34375,13.14762505);
   graph->SetPoint(3424,48.34176159,13.1639625);
   graph->SetPoint(3425,48.31387876,13.3889875);
   graph->SetPoint(3426,48.28554444,13.6140125);
   graph->SetPoint(3427,48.28125,13.64753286);
   graph->SetPoint(3428,48.25662545,13.8390375);
   graph->SetPoint(3429,48.22723214,14.0640625);
   graph->SetPoint(3430,48.21875,14.1279343);
   graph->SetPoint(3431,48.19727205,14.2890875);
   graph->SetPoint(3432,48.16681567,14.5141125);
   graph->SetPoint(3433,48.15625,14.5909436);
   graph->SetPoint(3434,48.13579922,14.7391375);
   graph->SetPoint(3435,48.10427625,14.9641625);
   graph->SetPoint(3436,48.09375,15.03815024);
   graph->SetPoint(3437,48.07218838,15.1891875);
   graph->SetPoint(3438,48.03959524,15.4142125);
   graph->SetPoint(3439,48.03125,15.47096095);
   graph->SetPoint(3440,48.00642136,15.6392375);
   graph->SetPoint(3441,47.97275588,15.8642625);
   graph->SetPoint(3442,47.96875,15.8906385);
   graph->SetPoint(3443,47.93848221,16.0892875);
   graph->SetPoint(3444,47.90625,16.29803334);
   graph->SetPoint(3445,47.90372826,16.3143125);
   graph->SetPoint(3446,47.86835492,16.5393375);
   graph->SetPoint(3447,47.84375,16.69381327);
   graph->SetPoint(3448,47.83247785,16.7643625);
   graph->SetPoint(3449,47.79602545,16.9893875);
   graph->SetPoint(3450,47.78125,17.07938055);
   graph->SetPoint(3451,47.75901284,17.2144125);
   graph->SetPoint(3452,47.72148059,17.4394375);
   graph->SetPoint(3453,47.71875,17.45558322);
   graph->SetPoint(3454,47.68332074,17.6644625);
   graph->SetPoint(3455,47.65625,17.82210954);
   graph->SetPoint(3456,47.6446465,17.8894875);
   graph->SetPoint(3457,47.60539026,18.1145125);
   graph->SetPoint(3458,47.59375,18.18038664);
   graph->SetPoint(3459,47.56554873,18.3395375);
   graph->SetPoint(3460,47.53125,18.53080163);
   graph->SetPoint(3461,47.52517909,18.5645625);
   graph->SetPoint(3462,47.48419271,18.7895875);
   graph->SetPoint(3463,47.46875,18.87334935);
   graph->SetPoint(3464,47.44263712,19.0146125);
   graph->SetPoint(3465,47.40625,19.20918368);
   graph->SetPoint(3466,47.40053991,19.2396375);
   graph->SetPoint(3467,47.35782051,19.4646625);
   graph->SetPoint(3468,47.34375,19.53790906);
   graph->SetPoint(3469,47.31452092,19.6896875);
   graph->SetPoint(3470,47.28125,19.86050991);
   graph->SetPoint(3471,47.27066698,19.9147125);
   graph->SetPoint(3472,47.22621374,20.1397375);
   graph->SetPoint(3473,47.21875,20.1770742);
   graph->SetPoint(3474,47.18114244,20.3647625);
   graph->SetPoint(3475,47.15625,20.48762757);
   graph->SetPoint(3476,47.13550469,20.5897875);
   graph->SetPoint(3477,47.09375,20.79316795);
   graph->SetPoint(3478,47.08929624,20.8148125);
   graph->SetPoint(3479,47.04245209,21.0398375);
   graph->SetPoint(3480,47.03125,21.09305406);
   graph->SetPoint(3481,46.99500677,21.2648625);
   graph->SetPoint(3482,46.96875,21.38800301);
   graph->SetPoint(3483,46.94697998,21.4898875);
   graph->SetPoint(3484,46.90625,21.6784855);
   graph->SetPoint(3485,46.89836701,21.7149125);
   graph->SetPoint(3486,46.84913501,21.9399375);
   graph->SetPoint(3487,46.84375,21.96428);
   graph->SetPoint(3488,46.79926962,22.1649625);
   graph->SetPoint(3489,46.78125,22.2454163);
   graph->SetPoint(3490,46.7488087,22.3899875);
   graph->SetPoint(3491,46.71875,22.52255777);
   graph->SetPoint(3492,46.6977485,22.6150125);
   graph->SetPoint(3493,46.65625,22.79582591);
   graph->SetPoint(3494,46.64608493,22.8400375);
   graph->SetPoint(3495,46.59381419,23.0650625);
   graph->SetPoint(3496,46.59375,23.06533585);
   graph->SetPoint(3497,46.54088209,23.2900875);
   graph->SetPoint(3498,46.53125,23.3306216);
   graph->SetPoint(3499,46.48733918,23.5151125);
   graph->SetPoint(3500,46.46875,23.59242974);
   graph->SetPoint(3501,46.43318172,23.7401375);
   graph->SetPoint(3502,46.40625,23.85086181);
   graph->SetPoint(3503,46.37840683,23.9651625);
   graph->SetPoint(3504,46.34375,24.1060194);
   graph->SetPoint(3505,46.3230111,24.1901875);
   graph->SetPoint(3506,46.28125,24.35799747);
   graph->SetPoint(3507,46.26699174,24.4152125);
   graph->SetPoint(3508,46.21875,24.60688991);
   graph->SetPoint(3509,46.21034578,24.6402375);
   graph->SetPoint(3510,46.15625,24.85278445);
   graph->SetPoint(3511,46.15307015,24.8652625);
   graph->SetPoint(3512,46.09515531,25.0902875);
   graph->SetPoint(3513,46.09375,25.09569339);
   graph->SetPoint(3514,46.03659185,25.3153125);
   graph->SetPoint(3515,46.03125,25.33563853);
   graph->SetPoint(3516,45.97739484,25.5403375);
   graph->SetPoint(3517,45.96875,25.57287857);
   graph->SetPoint(3518,45.91756173,25.7653625);
   graph->SetPoint(3519,45.90625,25.80748897);
   graph->SetPoint(3520,45.85709053,25.9903875);
   graph->SetPoint(3521,45.84375,26.03954516);
   graph->SetPoint(3522,45.79597903,26.2154125);
   graph->SetPoint(3523,45.78125,26.26911889);
   graph->SetPoint(3524,45.73422553,26.4404375);
   graph->SetPoint(3525,45.71875,26.49628066);
   graph->SetPoint(3526,45.67182823,26.6654625);
   graph->SetPoint(3527,45.65625,26.72109808);
   graph->SetPoint(3528,45.60878551,26.8904875);
   graph->SetPoint(3529,45.59375,26.94363737);
   graph->SetPoint(3530,45.54509583,27.1155125);
   graph->SetPoint(3531,45.53125,27.1639621);
   graph->SetPoint(3532,45.48075783,27.3405375);
   graph->SetPoint(3533,45.46875,27.38213432);
   graph->SetPoint(3534,45.41577034,27.5655625);
   graph->SetPoint(3535,45.40625,27.59821442);
   graph->SetPoint(3536,45.35013244,27.7905875);
   graph->SetPoint(3537,45.34375,27.81226151);
   graph->SetPoint(3538,45.2838432,28.0156125);
   graph->SetPoint(3539,45.28125,28.0243326);
   graph->SetPoint(3540,45.21875,28.23439528);
   graph->SetPoint(3541,45.21689173,28.2406375);
   graph->SetPoint(3542,45.15625,28.44244054);
   graph->SetPoint(3543,45.14926981,28.4656625);
   graph->SetPoint(3544,45.09375,28.64864546);
   graph->SetPoint(3545,45.08099093,28.6906875);
   graph->SetPoint(3546,45.03125,28.85306266);
   graph->SetPoint(3547,45.01205511,28.9157125);
   graph->SetPoint(3548,44.96875,29.05574122);
   graph->SetPoint(3549,44.94246169,29.1407375);
   graph->SetPoint(3550,44.90625,29.25673123);
   graph->SetPoint(3551,44.87221094,29.3657625);
   graph->SetPoint(3552,44.84375,29.45608019);
   graph->SetPoint(3553,44.80130258,29.5907875);
   graph->SetPoint(3554,44.78125,29.65383466);
   graph->SetPoint(3555,44.72973692,29.8158125);
   graph->SetPoint(3556,44.71875,29.85003986);
   graph->SetPoint(3557,44.65751435,30.0408375);
   graph->SetPoint(3558,44.65625,30.04474049);
   graph->SetPoint(3559,44.59375,30.23758309);
   graph->SetPoint(3560,44.58458604,30.2658625);
   graph->SetPoint(3561,44.53125,30.42893151);
   graph->SetPoint(3562,44.51099187,30.4908875);
   graph->SetPoint(3563,44.46875,30.61888159);
   graph->SetPoint(3564,44.43673914,30.7159125);
   graph->SetPoint(3565,44.40625,30.80747596);
   graph->SetPoint(3566,44.36182918,30.9409375);
   graph->SetPoint(3567,44.34375,30.99475361);
   graph->SetPoint(3568,44.28626274,31.1659625);
   graph->SetPoint(3569,44.28125,31.1807534);
   graph->SetPoint(3570,44.21875,31.36514833);
   graph->SetPoint(3571,44.20999365,31.3909875);
   graph->SetPoint(3572,44.15625,31.54811164);
   graph->SetPoint(3573,44.13304018,31.6160125);
   graph->SetPoint(3574,44.09375,31.72989235);
   graph->SetPoint(3575,44.05543125,31.8410375);
   graph->SetPoint(3576,44.03125,31.9105261);
   graph->SetPoint(3577,43.97716805,32.0660625);
   graph->SetPoint(3578,43.96875,32.09004788);
   graph->SetPoint(3579,43.90625,32.26816612);
   graph->SetPoint(3580,43.89820879,32.2910875);
   graph->SetPoint(3581,43.84375,32.44487962);
   graph->SetPoint(3582,43.81855002,32.5161125);
   graph->SetPoint(3583,43.78125,32.62056856);
   graph->SetPoint(3584,43.73823991,32.7411375);
   graph->SetPoint(3585,43.71875,32.7952647);
   graph->SetPoint(3586,43.65728047,32.9661625);
   graph->SetPoint(3587,43.65625,32.96900073);
   graph->SetPoint(3588,43.59375,33.14108802);
   graph->SetPoint(3589,43.57557448,33.1911875);
   graph->SetPoint(3590,43.53125,33.31222359);
   graph->SetPoint(3591,43.4932157,33.4162125);
   graph->SetPoint(3592,43.46875,33.48247816);
   graph->SetPoint(3593,43.41021201,33.6412375);
   graph->SetPoint(3594,43.40625,33.65188215);
   graph->SetPoint(3595,43.34375,33.8197907);
   graph->SetPoint(3596,43.32647066,33.8662625);
   graph->SetPoint(3597,43.28125,33.98673837);
   graph->SetPoint(3598,43.24206546,34.0912875);
   graph->SetPoint(3599,43.21875,34.15291077);
   graph->SetPoint(3600,43.15702124,34.3163125);
   graph->SetPoint(3601,43.15625,34.31833481);
   graph->SetPoint(3602,43.09375,34.48217275);
   graph->SetPoint(3603,43.0712158,34.5413375);
   graph->SetPoint(3604,43.03125,34.64527704);
   graph->SetPoint(3605,42.98477093,34.7663625);
   graph->SetPoint(3606,42.96875,34.80770404);
   graph->SetPoint(3607,42.90625,34.96915105);
   graph->SetPoint(3608,42.89764562,34.9913875);
   graph->SetPoint(3609,42.84375,35.12934469);
   graph->SetPoint(3610,42.80979916,35.2164125);
   graph->SetPoint(3611,42.78125,35.28892919);
   graph->SetPoint(3612,42.72132482,35.4414375);
   graph->SetPoint(3613,42.71875,35.44792777);
   graph->SetPoint(3614,42.65625,35.60545961);
   graph->SetPoint(3615,42.63209162,35.6664625);
   graph->SetPoint(3616,42.59375,35.7623498);
   graph->SetPoint(3617,42.54222131,35.8914875);
   graph->SetPoint(3618,42.53125,35.91871857);
   graph->SetPoint(3619,42.46875,36.07395226);
   graph->SetPoint(3620,42.45163607,36.1165125);
   graph->SetPoint(3621,42.40625,36.22828999);
   graph->SetPoint(3622,42.36037188,36.3415375);
   graph->SetPoint(3623,42.34375,36.38216999);
   graph->SetPoint(3624,42.28125,36.5351378);
   graph->SetPoint(3625,42.26842242,36.5665625);
   graph->SetPoint(3626,42.21875,36.68706194);
   graph->SetPoint(3627,42.17576786,36.7915875);
   graph->SetPoint(3628,42.15625,36.83858807);
   graph->SetPoint(3629,42.09375,36.98932027);
   graph->SetPoint(3630,42.0824429,37.0166125);
   graph->SetPoint(3631,42.03125,37.13896316);
   graph->SetPoint(3632,41.98840254,37.2416375);
   graph->SetPoint(3633,41.96875,37.28826632);
   graph->SetPoint(3634,41.90625,37.43678856);
   graph->SetPoint(3635,41.8936911,37.4666625);
   graph->SetPoint(3636,41.84375,37.58427943);
   graph->SetPoint(3637,41.79827091,37.6916875);
   graph->SetPoint(3638,41.78125,37.73148635);
   graph->SetPoint(3639,41.71875,37.8778243);
   graph->SetPoint(3640,41.70216401,37.9167125);
   graph->SetPoint(3641,41.65625,38.02328699);
   graph->SetPoint(3642,41.60537099,38.1417375);
   graph->SetPoint(3643,41.59375,38.16852085);
   graph->SetPoint(3644,41.53125,38.31269621);
   graph->SetPoint(3645,41.50785997,38.3667625);
   graph->SetPoint(3646,41.46875,38.45625247);
   graph->SetPoint(3647,41.40970241,38.5917875);
   graph->SetPoint(3648,41.40625,38.59963184);
   graph->SetPoint(3649,41.34375,38.74166577);
   graph->SetPoint(3650,41.31078015,38.8168125);
   graph->SetPoint(3651,41.28125,38.883433);
   graph->SetPoint(3652,41.21875,39.0248027);
   graph->SetPoint(3653,41.21122373,39.0418375);
   graph->SetPoint(3654,41.15625,39.16498537);
   graph->SetPoint(3655,41.11092758,39.2668625);
   graph->SetPoint(3656,41.09375,39.30507733);
   graph->SetPoint(3657,41.03125,39.44432948);
   graph->SetPoint(3658,41.00994644,39.4918875);
   graph->SetPoint(3659,40.96875,39.58290007);
   graph->SetPoint(3660,40.90830808,39.7169125);
   graph->SetPoint(3661,40.90625,39.72142826);
   graph->SetPoint(3662,40.84375,39.85857899);
   graph->SetPoint(3663,40.80589729,39.9419375);
   graph->SetPoint(3664,40.78125,39.99564658);
   graph->SetPoint(3665,40.71875,40.13215048);
   graph->SetPoint(3666,40.70283505,40.1669625);
   graph->SetPoint(3667,40.65625,40.26778518);
   graph->SetPoint(3668,40.59908538,40.3919875);
   graph->SetPoint(3669,40.59375,40.40345708);
   graph->SetPoint(3670,40.53125,40.53787689);
   graph->SetPoint(3671,40.49458424,40.6170125);
   graph->SetPoint(3672,40.46875,40.67217539);
   graph->SetPoint(3673,40.40625,40.80595642);
   graph->SetPoint(3674,40.38942166,40.8420375);
   graph->SetPoint(3675,40.34375,40.93890666);
   graph->SetPoint(3676,40.28357995,41.0670625);
   graph->SetPoint(3677,40.28125,41.07197157);
   graph->SetPoint(3678,40.21875,41.20368286);
   graph->SetPoint(3679,40.17697149,41.2920875);
   graph->SetPoint(3680,40.15625,41.33545811);
   graph->SetPoint(3681,40.09375,41.46653593);
   graph->SetPoint(3682,40.06969278,41.5171125);
   graph->SetPoint(3683,40.03125,41.59704625);
   graph->SetPoint(3684,39.96875,41.72749524);
   graph->SetPoint(3685,39.96174023,41.7421375);
   graph->SetPoint(3686,39.90625,41.85676529);
   graph->SetPoint(3687,39.8530537,41.9671625);
   graph->SetPoint(3688,39.84375,41.98625631);
   graph->SetPoint(3689,39.78125,42.11464495);
   graph->SetPoint(3690,39.74364624,42.1921875);
   graph->SetPoint(3691,39.71875,42.24295211);
   graph->SetPoint(3692,39.65625,42.3707134);
   graph->SetPoint(3693,39.63355741,42.4172125);
   graph->SetPoint(3694,39.59375,42.49786157);
   graph->SetPoint(3695,39.53125,42.62499824);
   graph->SetPoint(3696,39.52278378,42.6422375);
   graph->SetPoint(3697,39.46875,42.75101124);
   graph->SetPoint(3698,39.41129118,42.8672625);
   graph->SetPoint(3699,39.40625,42.8773457);
   graph->SetPoint(3700,39.34375,43.00242826);
   graph->SetPoint(3701,39.29905853,43.0922875);
   graph->SetPoint(3702,39.28125,43.12768291);
   graph->SetPoint(3703,39.21875,43.25213886);
   graph->SetPoint(3704,39.1861348,43.3173125);
   graph->SetPoint(3705,39.15625,43.37633755);
   graph->SetPoint(3706,39.09375,43.50016897);
   graph->SetPoint(3707,39.07251717,43.5423375);
   graph->SetPoint(3708,39.03125,43.6233351);
   graph->SetPoint(3709,38.96875,43.74654294);
   graph->SetPoint(3710,38.95820256,43.7673625);
   graph->SetPoint(3711,38.90625,43.86870042);
   graph->SetPoint(3712,38.84375,43.9912859);
   graph->SetPoint(3713,38.84318851,43.9923875);
   graph->SetPoint(3714,38.78125,44.11245803);
   graph->SetPoint(3715,38.72741701,44.2174125);
   graph->SetPoint(3716,38.71875,44.23410854);
   graph->SetPoint(3717,38.65625,44.35463214);
   graph->SetPoint(3718,38.61094107,44.4424375);
   graph->SetPoint(3719,38.59375,44.47535162);
   graph->SetPoint(3720,38.53125,44.59524619);
   graph->SetPoint(3721,38.49376111,44.6674625);
   graph->SetPoint(3722,38.46875,44.7150574);
   graph->SetPoint(3723,38.40625,44.83432347);
   graph->SetPoint(3724,38.37587545,44.8924875);
   graph->SetPoint(3725,38.34375,44.95325045);
   graph->SetPoint(3726,38.28125,45.07188694);
   graph->SetPoint(3727,38.2572816,45.1175125);
   graph->SetPoint(3728,38.21875,45.18995282);
   graph->SetPoint(3729,38.15625,45.30795849);
   graph->SetPoint(3730,38.13797717,45.3425375);
   graph->SetPoint(3731,38.09375,45.42518703);
   graph->SetPoint(3732,38.03125,45.5425612);
   graph->SetPoint(3733,38.01796053,45.5675625);
   graph->SetPoint(3734,37.96875,45.65897524);
   graph->SetPoint(3735,37.90625,45.77571673);
   graph->SetPoint(3736,37.89722973,45.7925875);
   graph->SetPoint(3737,37.84375,45.89133987);
   graph->SetPoint(3738,37.78125,46.007446);
   graph->SetPoint(3739,37.7757826,46.0176125);
   graph->SetPoint(3740,37.71875,46.12230268);
   graph->SetPoint(3741,37.65625,46.23777165);
   graph->SetPoint(3742,37.65361801,46.2426375);
   graph->SetPoint(3743,37.59375,46.35188445);
   graph->SetPoint(3744,37.53125,46.46671461);
   graph->SetPoint(3745,37.53073431,46.4676625);
   graph->SetPoint(3746,37.46875,46.58010717);
   graph->SetPoint(3747,37.40712416,46.6926875);
   graph->SetPoint(3748,37.40625,46.69426361);
   graph->SetPoint(3749,37.34375,46.80699157);
   graph->SetPoint(3750,37.2827934,46.9177125);
   graph->SetPoint(3751,37.28125,46.92047902);
   graph->SetPoint(3752,37.21875,47.03255902);
   graph->SetPoint(3753,37.1577444,47.1427375);
   graph->SetPoint(3754,37.15625,47.14540062);
   graph->SetPoint(3755,37.09375,47.2568297);
   graph->SetPoint(3756,37.03197636,47.3677625);
   graph->SetPoint(3757,37.03125,47.36904943);
   graph->SetPoint(3758,36.96875,47.47982476);
   graph->SetPoint(3759,36.90625,47.59141782);
   graph->SetPoint(3760,36.9054833,47.5927875);
   graph->SetPoint(3761,36.84375,47.70156502);
   graph->SetPoint(3762,36.78125,47.81250075);
   graph->SetPoint(3763,36.77825987,47.8178125);
   graph->SetPoint(3764,36.71875,47.92207024);
   graph->SetPoint(3765,36.65625,48.03234563);
   graph->SetPoint(3766,36.65031056,48.0428375);
   graph->SetPoint(3767,36.59375,48.14136117);
   graph->SetPoint(3768,36.53125,48.25097321);
   graph->SetPoint(3769,36.52163527,48.2678625);
   graph->SetPoint(3770,36.46875,48.35945841);
   graph->SetPoint(3771,36.40625,48.46840271);
   graph->SetPoint(3772,36.39223331,48.4928875);
   graph->SetPoint(3773,36.34375,48.57638178);
   graph->SetPoint(3774,36.28125,48.68465501);
   graph->SetPoint(3775,36.26210496,48.7179125);
   graph->SetPoint(3776,36.21875,48.7921518);
   graph->SetPoint(3777,36.15625,48.89975055);
   graph->SetPoint(3778,36.13125043,48.9429375);
   graph->SetPoint(3779,36.09375,49.00678832);
   graph->SetPoint(3780,36.03125,49.11370877);
   graph->SetPoint(3781,35.99966987,49.1679625);
   graph->SetPoint(3782,35.96875,49.22031174);
   graph->SetPoint(3783,35.90625,49.32655012);
   graph->SetPoint(3784,35.86736379,49.3929875);
   graph->SetPoint(3785,35.84375,49.43274228);
   graph->SetPoint(3786,35.78125,49.5382952);
   graph->SetPoint(3787,35.73433303,49.6180125);
   graph->SetPoint(3788,35.71875,49.64409978);
   graph->SetPoint(3789,35.65625,49.7489635);
   graph->SetPoint(3790,35.60057787,49.8430375);
   graph->SetPoint(3791,35.59375,49.85440384);
   graph->SetPoint(3792,35.53125,49.95857516);
   graph->SetPoint(3793,35.46875,50.06357558);
   graph->SetPoint(3794,35.46608175,50.0680625);
   graph->SetPoint(3795,35.40625,50.16715072);
   graph->SetPoint(3796,35.34375,50.27144821);
   graph->SetPoint(3797,35.3308112,50.2930875);
   graph->SetPoint(3798,35.28125,50.37470995);
   graph->SetPoint(3799,35.21875,50.47830126);
   graph->SetPoint(3800,35.19481534,50.5181125);
   graph->SetPoint(3801,35.15625,50.58127277);
   graph->SetPoint(3802,35.09375,50.68415463);
   graph->SetPoint(3803,35.0580956,50.7431375);
   graph->SetPoint(3804,35.03125,50.78685985);
   graph->SetPoint(3805,34.96875,50.88902848);
   graph->SetPoint(3806,34.92065338,50.9681625);
   graph->SetPoint(3807,34.90625,50.9914907);
   graph->SetPoint(3808,34.84375,51.09294251);
   graph->SetPoint(3809,34.78249039,51.1931875);
   graph->SetPoint(3810,34.78125,51.19518538);
   graph->SetPoint(3811,34.71875,51.29591771);
   graph->SetPoint(3812,34.65625,51.39747937);
   graph->SetPoint(3813,34.64352028,51.4182125);
   graph->SetPoint(3814,34.59375,51.49797408);
   graph->SetPoint(3815,34.53125,51.59880338);
   graph->SetPoint(3816,34.50382037,51.6432375);
   graph->SetPoint(3817,34.46875,51.69913148);
   graph->SetPoint(3818,34.40625,51.79922535);
   graph->SetPoint(3819,34.36340165,51.8682625);
   graph->SetPoint(3820,34.34375,51.89941051);
   graph->SetPoint(3821,34.28125,51.99876605);
   graph->SetPoint(3822,34.22226671,52.0932875);
   graph->SetPoint(3823,34.21875,52.09883087);
   graph->SetPoint(3824,34.15625,52.19744584);
   graph->SetPoint(3825,34.09375,52.29689485);
   graph->SetPoint(3826,34.08032331,52.3183125);
   graph->SetPoint(3827,34.03125,52.395285);
   graph->SetPoint(3828,33.96875,52.49397873);
   graph->SetPoint(3829,33.93763987,52.5433375);
   graph->SetPoint(3830,33.90625,52.5923035);
   graph->SetPoint(3831,33.84375,52.69023995);
   graph->SetPoint(3832,33.79424437,52.7683625);
   graph->SetPoint(3833,33.78125,52.78852181);
   graph->SetPoint(3834,33.71875,52.88569865);
   graph->SetPoint(3835,33.65625,52.98371998);
   graph->SetPoint(3836,33.65009593,52.9933875);
   graph->SetPoint(3837,33.59375,53.08037586);
   graph->SetPoint(3838,33.53125,53.17762149);
   graph->SetPoint(3839,33.50514374,53.2184125);
   graph->SetPoint(3840,33.46875,53.27429172);
   graph->SetPoint(3841,33.40625,53.37076038);
   graph->SetPoint(3842,33.35948585,53.4434375);
   graph->SetPoint(3843,33.34375,53.46746658);
   graph->SetPoint(3844,33.28125,53.56315688);
   graph->SetPoint(3845,33.21875,53.65969682);
   graph->SetPoint(3846,33.21308444,53.6684625);
   graph->SetPoint(3847,33.15625,53.75483178);
   graph->SetPoint(3848,33.09375,53.85057622);
   graph->SetPoint(3849,33.0658657,53.8934875);
   graph->SetPoint(3850,33.03125,53.94580547);
   graph->SetPoint(3851,32.96875,54.04075365);
   graph->SetPoint(3852,32.91794905,54.1185125);
   graph->SetPoint(3853,32.90625,54.13609807);
   graph->SetPoint(3854,32.84375,54.23024991);
   graph->SetPoint(3855,32.78125,54.32525133);
   graph->SetPoint(3856,32.76925046,54.3435375);
   graph->SetPoint(3857,32.71875,54.41908553);
   graph->SetPoint(3858,32.65625,54.51327254);
   graph->SetPoint(3859,32.61977283,54.5685625);
   graph->SetPoint(3860,32.59375,54.60728051);
   graph->SetPoint(3861,32.53125,54.7006536);
   graph->SetPoint(3862,32.46960696,54.7935875);
   graph->SetPoint(3863,32.46875,54.79485559);
   graph->SetPoint(3864,32.40625,54.88741554);
   graph->SetPoint(3865,32.34375,54.98081928);
   graph->SetPoint(3866,32.31857196,55.0186125);
   graph->SetPoint(3867,32.28125,55.07357855);
   graph->SetPoint(3868,32.21875,55.16615056);
   graph->SetPoint(3869,32.16684924,55.2436375);
   graph->SetPoint(3870,32.15625,55.25916267);
   graph->SetPoint(3871,32.09375,55.35090471);
   graph->SetPoint(3872,32.03125,55.44350107);
   graph->SetPoint(3873,32.01432361,55.4686625);
   graph->SetPoint(3874,31.96875,55.53510213);
   graph->SetPoint(3875,31.90625,55.62684897);
   graph->SetPoint(3876,31.86104415,55.6936875);
   graph->SetPoint(3877,31.84375,55.71876276);
   graph->SetPoint(3878,31.78125,55.80966289);
   graph->SetPoint(3879,31.71875,55.90142545);
   graph->SetPoint(3880,31.70700759,55.9187125);
   graph->SetPoint(3881,31.65625,55.99196334);
   graph->SetPoint(3882,31.59375,56.08285896);
   graph->SetPoint(3883,31.55217378,56.1437375);
   graph->SetPoint(3884,31.53125,56.17376939);
   graph->SetPoint(3885,31.46875,56.26380222);
   graph->SetPoint(3886,31.40625,56.35470255);
   graph->SetPoint(3887,31.39660685,56.3687625);
   graph->SetPoint(3888,31.34375,56.44427548);
   graph->SetPoint(3889,31.28125,56.53429237);
   graph->SetPoint(3890,31.24022344,56.5937875);
   graph->SetPoint(3891,31.21875,56.62429817);
   graph->SetPoint(3892,31.15625,56.71343662);
   graph->SetPoint(3893,31.09375,56.8034458);
   graph->SetPoint(3894,31.08310836,56.8188125);
   graph->SetPoint(3895,31.03125,56.89215482);
   graph->SetPoint(3896,30.96875,56.9812646);
   graph->SetPoint(3897,30.92518161,57.0438375);
   graph->SetPoint(3898,30.90625,57.07046623);
   graph->SetPoint(3899,30.84375,57.15868278);
   graph->SetPoint(3900,30.78125,57.2477706);
   graph->SetPoint(3901,30.76650195,57.2688625);
   graph->SetPoint(3902,30.71875,57.33571977);
   graph->SetPoint(3903,30.65625,57.42389355);
   graph->SetPoint(3904,30.60704098,57.4938875);
   graph->SetPoint(3905,30.59375,57.51239453);
   graph->SetPoint(3906,30.53125,57.59966112);
   graph->SetPoint(3907,30.46875,57.68779659);
   graph->SetPoint(3908,30.44678204,57.7189125);
   graph->SetPoint(3909,30.40625,57.77509271);
   graph->SetPoint(3910,30.34375,57.86230009);
   graph->SetPoint(3911,30.28579748,57.9439375);
   graph->SetPoint(3912,30.28125,57.95020611);
   graph->SetPoint(3913,30.21875,58.03649433);
   graph->SetPoint(3914,30.15625,58.12364696);
   graph->SetPoint(3915,30.12394662,58.1689625);
   graph->SetPoint(3916,30.09375,58.21039762);
   graph->SetPoint(3917,30.03125,58.29660987);
   graph->SetPoint(3918,29.96875,58.38371059);
   graph->SetPoint(3919,29.96139348,58.3939875);
   graph->SetPoint(3920,29.90625,58.46930951);
   graph->SetPoint(3921,29.84375,58.55544834);
   graph->SetPoint(3922,29.79799789,58.6190125);
   graph->SetPoint(3923,29.78125,58.64176344);
   graph->SetPoint(3924,29.71875,58.72695144);
   graph->SetPoint(3925,29.65625,58.81301883);
   graph->SetPoint(3926,29.63383053,58.8440375);
   graph->SetPoint(3927,29.59375,58.89823686);
   graph->SetPoint(3928,29.53125,58.98333227);
   graph->SetPoint(3929,29.46894253,59.0690625);
   graph->SetPoint(3930,29.46875,59.06932142);
   graph->SetPoint(3931,29.40625,59.15345735);
   graph->SetPoint(3932,29.34375,59.23846055);
   graph->SetPoint(3933,29.30315347,59.2940875);
   graph->SetPoint(3934,29.28125,59.32341017);
   graph->SetPoint(3935,29.21875,59.40743318);
   graph->SetPoint(3936,29.15625,59.49234524);
   graph->SetPoint(3937,29.13663451,59.5191125);
   graph->SetPoint(3938,29.09375,59.57626345);
   graph->SetPoint(3939,29.03125,59.6601736);
   graph->SetPoint(3940,28.96937522,59.7441375);
   graph->SetPoint(3941,28.96875,59.7449661);
   graph->SetPoint(3942,28.90625,59.82788999);
   graph->SetPoint(3943,28.84375,59.91168662);
   graph->SetPoint(3944,28.80122,59.9691625);
   graph->SetPoint(3945,28.78125,59.99550927);
   graph->SetPoint(3946,28.71875,60.07829877);
   graph->SetPoint(3947,28.65625,60.1619808);
   graph->SetPoint(3948,28.63232017,60.1941875);
   graph->SetPoint(3949,28.59375,60.24484458);
   graph->SetPoint(3950,28.53125,60.32749813);
   graph->SetPoint(3951,28.46875,60.41106351);
   graph->SetPoint(3952,28.46267041,60.4192125);
   graph->SetPoint(3953,28.40625,60.49298089);
   graph->SetPoint(3954,28.34375,60.57549636);
   graph->SetPoint(3955,28.29217472,60.6442375);
   graph->SetPoint(3956,28.28125,60.65844176);
   graph->SetPoint(3957,28.21875,60.73992702);
   graph->SetPoint(3958,28.15625,60.82230171);
   graph->SetPoint(3959,28.12087148,60.8692625);
   graph->SetPoint(3960,28.09375,60.90436737);
   graph->SetPoint(3961,28.03125,60.98569147);
   graph->SetPoint(3962,27.96875,61.06792208);
   graph->SetPoint(3963,27.94880604,61.0942875);
   graph->SetPoint(3964,27.90625,61.1491234);
   graph->SetPoint(3965,27.84375,61.23028261);
   graph->SetPoint(3966,27.78125,61.31236564);
   graph->SetPoint(3967,27.77597365,61.3193125);
   graph->SetPoint(3968,27.71875,61.39271869);
   graph->SetPoint(3969,27.65625,61.47370905);
   graph->SetPoint(3970,27.60229684,61.5443375);
   graph->SetPoint(3971,27.59375,61.55523975);
   graph->SetPoint(3972,27.53125,61.63516201);
   graph->SetPoint(3973,27.46875,61.715979);
   graph->SetPoint(3974,27.42780352,61.7693625);
   graph->SetPoint(3975,27.40625,61.79673288);
   graph->SetPoint(3976,27.34375,61.87646223);
   graph->SetPoint(3977,27.28125,61.95710099);
   graph->SetPoint(3978,27.2525337,61.9943875);
   graph->SetPoint(3979,27.21875,62.03709726);
   graph->SetPoint(3980,27.15625,62.11662843);
   graph->SetPoint(3981,27.09375,62.19708334);
   graph->SetPoint(3982,27.07648313,62.2194125);
   graph->SetPoint(3983,27.03125,62.27634163);
   graph->SetPoint(3984,26.96875,62.35566918);
   graph->SetPoint(3985,26.90625,62.43593464);
   graph->SetPoint(3986,26.89964813,62.4444375);
   graph->SetPoint(3987,26.84375,62.51447597);
   graph->SetPoint(3988,26.78125,62.59359401);
   graph->SetPoint(3989,26.72199696,62.6694625);
   graph->SetPoint(3990,26.71875,62.67350767);
   graph->SetPoint(3991,26.65625,62.75150963);
   graph->SetPoint(3992,26.59375,62.83041168);
   graph->SetPoint(3993,26.54350278,62.8944875);
   graph->SetPoint(3994,26.53125,62.90968439);
   graph->SetPoint(3995,26.46875,62.98745241);
   graph->SetPoint(3996,26.40625,63.06613183);
   graph->SetPoint(3997,26.36421897,63.1195125);
   graph->SetPoint(3998,26.34375,63.14478662);
   graph->SetPoint(3999,26.28125,63.22231396);
   graph->SetPoint(4000,26.21875,63.30076381);
   graph->SetPoint(4001,26.18414292,63.3445375);
   graph->SetPoint(4002,26.15625,63.37882485);
   graph->SetPoint(4003,26.09375,63.45610454);
   graph->SetPoint(4004,26.03125,63.53431692);
   graph->SetPoint(4005,26.00327178,63.5695625);
   graph->SetPoint(4006,25.96875,63.61180956);
   graph->SetPoint(4007,25.90625,63.6888344);
   graph->SetPoint(4008,25.84375,63.76680135);
   graph->SetPoint(4009,25.82160341,63.7945875);
   graph->SetPoint(4010,25.78125,63.84375151);
   graph->SetPoint(4011,25.71875,63.92051362);
   graph->SetPoint(4012,25.65625,63.99822688);
   graph->SetPoint(4013,25.63913559,64.0196125);
   graph->SetPoint(4014,25.59375,64.07466171);
   graph->SetPoint(4015,25.53125,64.15115314);
   graph->SetPoint(4016,25.46875,64.22860422);
   graph->SetPoint(4017,25.45586677,64.2446375);
   graph->SetPoint(4018,25.40625,64.30455136);
   graph->SetPoint(4019,25.34375,64.38076398);
   graph->SetPoint(4020,25.28125,64.45794374);
   graph->SetPoint(4021,25.27179534,64.4696625);
   graph->SetPoint(4022,25.21875,64.53343194);
   graph->SetPoint(4023,25.15625,64.60935709);
   graph->SetPoint(4024,25.09375,64.68625628);
   graph->SetPoint(4025,25.08692007,64.6946875);
   graph->SetPoint(4026,25.03125,64.76131522);
   graph->SetPoint(4027,24.96875,64.83694404);
   graph->SetPoint(4028,24.90625,64.91355329);
   graph->SetPoint(4029,24.90124028,64.9197125);
   graph->SetPoint(4030,24.84375,64.98821316);
   graph->SetPoint(4031,24.78125,65.06353682);
   graph->SetPoint(4032,24.71875,65.13984628);
   graph->SetPoint(4033,24.71475542,65.1447375);
   graph->SetPoint(4034,24.65625,65.21413803);
   graph->SetPoint(4035,24.59375,65.28914748);
   graph->SetPoint(4036,24.53125,65.36514716);
   graph->SetPoint(4037,24.52746538,65.3697625);
   graph->SetPoint(4038,24.46875,65.43910272);
   graph->SetPoint(4039,24.40625,65.51378853);
   graph->SetPoint(4040,24.34375,65.58946832);
   graph->SetPoint(4041,24.33937042,65.5947875);
   graph->SetPoint(4042,24.28125,65.66312002);
   graph->SetPoint(4043,24.21875,65.73747283);
   graph->SetPoint(4044,24.15625,65.81282239);
   graph->SetPoint(4045,24.15047114,65.8198125);
   graph->SetPoint(4046,24.09375,65.88620335);
   graph->SetPoint(4047,24.03125,65.96021326);
   graph->SetPoint(4048,23.96875,66.0352223);
   graph->SetPoint(4049,23.96076843,66.0448375);
   graph->SetPoint(4050,23.90625,66.10836648);
   graph->SetPoint(4051,23.84375,66.18202398);
   graph->SetPoint(4052,23.78125,66.25668189);
   graph->SetPoint(4053,23.77026395,66.2698625);
   graph->SetPoint(4054,23.71875,66.32962322);
   graph->SetPoint(4055,23.65625,66.40291867);
   graph->SetPoint(4056,23.59375,66.47721465);
   graph->SetPoint(4057,23.57895919,66.4948875);
   graph->SetPoint(4058,23.53125,66.54998794);
   graph->SetPoint(4059,23.46875,66.62291165);
   graph->SetPoint(4060,23.40625,66.69683531);
   graph->SetPoint(4061,23.3868566,66.7199125);
   graph->SetPoint(4062,23.34375,66.76947524);
   graph->SetPoint(4063,23.28125,66.84201772);
   graph->SetPoint(4064,23.21875,66.91555831);
   graph->SetPoint(4065,23.19395876,66.9449375);
   graph->SetPoint(4066,23.15625,66.98810052);
   graph->SetPoint(4067,23.09375,67.06025188);
   graph->SetPoint(4068,23.03125,67.13339901);
   graph->SetPoint(4069,23.00026866,67.1699625);
   graph->SetPoint(4070,22.96875,67.20587884);
   graph->SetPoint(4071,22.90625,67.27762973);
   graph->SetPoint(4072,22.84375,67.35037282);
   graph->SetPoint(4073,22.80578967,67.3949875);
   graph->SetPoint(4074,22.78125,67.42282595);
   graph->SetPoint(4075,22.71875,67.49416708);
   graph->SetPoint(4076,22.65625,67.56649595);
   graph->SetPoint(4077,22.61052583,67.6200125);
   graph->SetPoint(4078,22.59375,67.63895816);
   graph->SetPoint(4079,22.53125,67.7098802);
   graph->SetPoint(4080,22.46875,67.78178445);
   graph->SetPoint(4081,22.41448109,67.8450375);
   graph->SetPoint(4082,22.40625,67.8542915);
   graph->SetPoint(4083,22.34375,67.92478563);
   graph->SetPoint(4084,22.28125,67.99625546);
   graph->SetPoint(4085,22.21875,68.06878179);
   graph->SetPoint(4086,22.2176495,68.0700625);
   graph->SetPoint(4087,22.15625,68.13890014);
   graph->SetPoint(4088,22.09375,68.20992601);
   graph->SetPoint(4089,22.03125,68.28200046);
   graph->SetPoint(4090,22.01995749,68.2950875);
   graph->SetPoint(4091,21.96875,68.35224131);
   graph->SetPoint(4092,21.90625,68.42281348);
   graph->SetPoint(4093,21.84375,68.49442599);
   graph->SetPoint(4094,21.82149261,68.5201125);
   graph->SetPoint(4095,21.78125,68.56482628);
   graph->SetPoint(4096,21.71875,68.63493588);
   graph->SetPoint(4097,21.65625,68.70607617);
   graph->SetPoint(4098,21.62226068,68.7451375);
   graph->SetPoint(4099,21.59375,68.77667326);
   graph->SetPoint(4100,21.53125,68.84631133);
   graph->SetPoint(4101,21.46875,68.91696958);
   graph->SetPoint(4102,21.42226783,68.9701625);
   graph->SetPoint(4103,21.40625,68.98779989);
   graph->SetPoint(4104,21.34375,69.05695847);
   graph->SetPoint(4105,21.28125,69.12712521);
   graph->SetPoint(4106,21.22152104,69.1951875);
   graph->SetPoint(4107,21.21875,69.19822492);
   graph->SetPoint(4108,21.15625,69.26689574);
   graph->SetPoint(4109,21.09375,69.33656232);
   graph->SetPoint(4110,21.03125,69.40731035);
   graph->SetPoint(4111,21.01991215,69.4202125);
   graph->SetPoint(4112,20.96875,69.4761425);
   graph->SetPoint(4113,20.90625,69.54530035);
   graph->SetPoint(4114,20.84375,69.61552551);
   graph->SetPoint(4115,20.81752884,69.6452375);
   graph->SetPoint(4116,20.78125,69.68471763);
   graph->SetPoint(4117,20.71875,69.75335882);
   graph->SetPoint(4118,20.65625,69.82305219);
   graph->SetPoint(4119,20.61440739,69.8702625);
   graph->SetPoint(4120,20.59375,69.89264068);
   graph->SetPoint(4121,20.53125,69.96075796);
   graph->SetPoint(4122,20.46875,70.02991111);
   graph->SetPoint(4123,20.41055616,70.0952875);
   graph->SetPoint(4124,20.40625,70.09993111);
   graph->SetPoint(4125,20.34375,70.16751788);
   graph->SetPoint(4126,20.28125,70.23612301);
   graph->SetPoint(4127,20.21875,70.3058372);
   graph->SetPoint(4128,20.20584916,70.3203125);
   graph->SetPoint(4129,20.15625,70.37365871);
   graph->SetPoint(4130,20.09375,70.44170868);
   graph->SetPoint(4131,20.03125,70.51084854);
   graph->SetPoint(4132,20.00037884,70.5453375);
   graph->SetPoint(4133,19.96875,70.5792007);
   graph->SetPoint(4134,19.90625,70.64668943);
   graph->SetPoint(4135,19.84375,70.71524769);
   graph->SetPoint(4136,19.79420069,70.7703625);
   graph->SetPoint(4137,19.78125,70.78416457);
   graph->SetPoint(4138,19.71875,70.85108624);
   graph->SetPoint(4139,19.65625,70.9190561);
   graph->SetPoint(4140,19.59375,70.98817018);
   graph->SetPoint(4141,19.58725419,70.9953875);
   graph->SetPoint(4142,19.53125,71.05492023);
   graph->SetPoint(4143,19.46875,71.12229614);
   graph->SetPoint(4144,19.40625,71.19079222);
   graph->SetPoint(4145,19.37947354,71.2204125);
   graph->SetPoint(4146,19.34375,71.25821276);
   graph->SetPoint(4147,19.28125,71.32498945);
   graph->SetPoint(4148,19.21875,71.39286201);
   graph->SetPoint(4149,19.17101104,71.4454375);
   graph->SetPoint(4150,19.15625,71.46098461);
   graph->SetPoint(4151,19.09375,71.52715822);
   graph->SetPoint(4152,19.03125,71.59440202);
   graph->SetPoint(4153,18.96875,71.66281688);
   graph->SetPoint(4154,18.96180067,71.6704625);
   graph->SetPoint(4155,18.90625,71.72882421);
   graph->SetPoint(4156,18.84375,71.79543518);
   graph->SetPoint(4157,18.78125,71.86318894);
   graph->SetPoint(4158,18.7517615,71.8954875);
   graph->SetPoint(4159,18.71875,71.93000928);
   graph->SetPoint(4160,18.65625,71.99598418);
   graph->SetPoint(4161,18.59375,72.0630728);
   graph->SetPoint(4162,18.54107068,72.1205125);
   graph->SetPoint(4163,18.53125,72.13073476);
   graph->SetPoint(4164,18.46875,72.19607158);
   graph->SetPoint(4165,18.40625,72.26249221);
   graph->SetPoint(4166,18.34375,72.3301016);
   graph->SetPoint(4167,18.32958032,72.3455375);
   graph->SetPoint(4168,18.28125,72.3957195);
   graph->SetPoint(4169,18.21875,72.46147016);
   graph->SetPoint(4170,18.15625,72.52837639);
   graph->SetPoint(4171,18.11734776,72.5705625);
   graph->SetPoint(4172,18.09375,72.59495017);
   graph->SetPoint(4173,18.03125,72.66002981);
   graph->SetPoint(4174,17.96875,72.72623156);
   graph->SetPoint(4175,17.90625,72.79366636);
   graph->SetPoint(4176,17.90447695,72.7955875);
   graph->SetPoint(4177,17.84375,72.85819398);
   graph->SetPoint(4178,17.78125,72.92369046);
   graph->SetPoint(4179,17.71875,72.99038323);
   graph->SetPoint(4180,17.69072191,73.0206125);
   graph->SetPoint(4181,17.65625,73.05598471);
   graph->SetPoint(4182,17.59375,73.120777);
   graph->SetPoint(4183,17.53125,73.1867274);
   graph->SetPoint(4184,17.47637439,73.2456375);
   graph->SetPoint(4185,17.46875,73.25342412);
   graph->SetPoint(4186,17.40625,73.31751382);
   graph->SetPoint(4187,17.34375,73.38272331);
   graph->SetPoint(4188,17.28125,73.44916688);
   graph->SetPoint(4189,17.26121179,73.4706625);
   graph->SetPoint(4190,17.21875,73.51392362);
   graph->SetPoint(4191,17.15625,73.57839472);
   graph->SetPoint(4192,17.09375,73.64405764);
   graph->SetPoint(4193,17.04539267,73.6956875);
   graph->SetPoint(4194,17.03125,73.71002805);
   graph->SetPoint(4195,16.96875,73.77376465);
   graph->SetPoint(4196,16.90625,73.83865042);
   graph->SetPoint(4197,16.84375,73.90480566);
   graph->SetPoint(4198,16.82884177,73.9207125);
   graph->SetPoint(4199,16.78125,73.96885551);
   graph->SetPoint(4200,16.71875,74.03296882);
   graph->SetPoint(4201,16.65625,74.09830473);
   graph->SetPoint(4202,16.61158105,74.1457375);
   graph->SetPoint(4203,16.59375,74.16368891);
   graph->SetPoint(4204,16.53125,74.22703583);
   graph->SetPoint(4205,16.46875,74.29155832);
   graph->SetPoint(4206,16.40625,74.35738221);
   graph->SetPoint(4207,16.39364233,74.3707625);
   graph->SetPoint(4208,16.34375,74.42087372);
   graph->SetPoint(4209,16.28125,74.48458988);
   graph->SetPoint(4210,16.21875,74.54955578);
   graph->SetPoint(4211,16.17497458,74.5957875);
   graph->SetPoint(4212,16.15625,74.61450369);
   graph->SetPoint(4213,16.09375,74.67742208);
   graph->SetPoint(4214,16.03125,74.74153851);
   graph->SetPoint(4215,15.96875,74.80698487);
   graph->SetPoint(4216,15.9556509,74.8208125);
   graph->SetPoint(4217,15.90625,74.87007667);
   graph->SetPoint(4218,15.84375,74.93335358);
   graph->SetPoint(4219,15.78125,74.99790367);
   graph->SetPoint(4220,15.73561517,75.0458375);
   graph->SetPoint(4221,15.71875,75.06257432);
   graph->SetPoint(4222,15.65625,75.12502293);
   graph->SetPoint(4223,15.59375,75.18868841);
   graph->SetPoint(4224,15.53125,75.253708);
   graph->SetPoint(4225,15.5149119,75.2708625);
   graph->SetPoint(4226,15.46875,75.3165676);
   graph->SetPoint(4227,15.40625,75.37936142);
   graph->SetPoint(4228,15.34375,75.44344748);
   graph->SetPoint(4229,15.29355128,75.4958875);
   graph->SetPoint(4230,15.28125,75.50800731);
   graph->SetPoint(4231,15.21875,75.56994387);
   graph->SetPoint(4232,15.15625,75.63311124);
   graph->SetPoint(4233,15.09375,75.69765191);
   graph->SetPoint(4234,15.07147681,75.7209125);
   graph->SetPoint(4235,15.03125,75.76045562);
   graph->SetPoint(4236,14.96875,75.82272085);
   graph->SetPoint(4237,14.90625,75.88629219);
   graph->SetPoint(4238,14.84883899,75.9459375);
   graph->SetPoint(4239,14.84375,75.95091518);
   graph->SetPoint(4240,14.78125,76.01229593);
   graph->SetPoint(4241,14.71875,76.07491675);
   graph->SetPoint(4242,14.65625,76.13892454);
   graph->SetPoint(4243,14.62540517,76.1709625);
   graph->SetPoint(4244,14.59375,76.20185523);
   graph->SetPoint(4245,14.53125,76.26354529);
   graph->SetPoint(4246,14.46875,76.32655009);
   graph->SetPoint(4247,14.40625,76.39102934);
   graph->SetPoint(4248,14.40147595,76.3959875);
   graph->SetPoint(4249,14.34375,76.45219637);
   graph->SetPoint(4250,14.28125,76.51422078);
   graph->SetPoint(4251,14.21875,76.57764032);
   graph->SetPoint(4252,14.17676362,76.6210125);
   graph->SetPoint(4253,14.15625,76.64088668);
   graph->SetPoint(4254,14.09375,76.70195479);
   graph->SetPoint(4255,14.03125,76.76434011);
   graph->SetPoint(4256,13.96875,76.8282072);
   graph->SetPoint(4257,13.95148881,76.8460375);
   graph->SetPoint(4258,13.90625,76.88976832);
   graph->SetPoint(4259,13.84375,76.95114654);
   graph->SetPoint(4260,13.78125,77.01392139);
   graph->SetPoint(4261,13.7256266,77.0710625);
   graph->SetPoint(4262,13.71875,77.07767598);
   graph->SetPoint(4263,13.65625,77.13807532);
   graph->SetPoint(4264,13.59375,77.19978831);
   graph->SetPoint(4265,13.53125,77.26298346);
   graph->SetPoint(4266,13.49902631,77.2960875);
   graph->SetPoint(4267,13.46875,77.32514054);
   graph->SetPoint(4268,13.40625,77.3858232);
   graph->SetPoint(4269,13.34375,77.44789733);
   graph->SetPoint(4270,13.28125,77.51154542);
   graph->SetPoint(4271,13.27193885,77.5211125);
   graph->SetPoint(4272,13.21875,77.57203935);
   graph->SetPoint(4273,13.15625,77.63302775);
   graph->SetPoint(4274,13.09375,77.69549107);
   graph->SetPoint(4275,13.0441743,77.7461375);
   graph->SetPoint(4276,13.03125,77.75844797);
   graph->SetPoint(4277,12.96875,77.8183869);
   graph->SetPoint(4278,12.90625,77.87970476);
   graph->SetPoint(4279,12.84375,77.9425877);
   graph->SetPoint(4280,12.81578559,77.9711625);
   graph->SetPoint(4281,12.78125,78.00398498);
   graph->SetPoint(4282,12.71875,78.06419799);
   graph->SetPoint(4283,12.65625,78.12587095);
   graph->SetPoint(4284,12.59375,78.18920593);
   graph->SetPoint(4285,12.58692004,78.1961875);
   graph->SetPoint(4286,12.53125,78.24897945);
   graph->SetPoint(4287,12.46875,78.30948754);
   graph->SetPoint(4288,12.40625,78.37154305);
   graph->SetPoint(4289,12.3573658,78.4212125);
   graph->SetPoint(4290,12.34375,78.434056);
   graph->SetPoint(4291,12.28125,78.49344505);
   graph->SetPoint(4292,12.21875,78.55427115);
   graph->SetPoint(4293,12.15625,78.61673869);
   graph->SetPoint(4294,12.12722978,78.6462375);
   graph->SetPoint(4295,12.09375,78.67774845);
   graph->SetPoint(4296,12.03125,78.73739599);
   graph->SetPoint(4297,11.96875,78.7985644);
   graph->SetPoint(4298,11.90625,78.86147596);
   graph->SetPoint(4299,11.8966277,78.8712625);
   graph->SetPoint(4300,11.84375,78.92092074);
   graph->SetPoint(4301,11.78125,78.98084656);
   graph->SetPoint(4302,11.71875,79.04238366);
   graph->SetPoint(4303,11.66541344,79.0962875);
   graph->SetPoint(4304,11.65625,79.1048463);
   graph->SetPoint(4305,11.59375,79.16358617);
   graph->SetPoint(4306,11.53125,79.22381143);
   graph->SetPoint(4307,11.46875,79.28574557);
   graph->SetPoint(4308,11.43357917,79.3213125);
   graph->SetPoint(4309,11.40625,79.34678172);
   graph->SetPoint(4310,11.34375,79.40575809);
   graph->SetPoint(4311,11.28125,79.46630573);
   graph->SetPoint(4312,11.21875,79.52866786);
   graph->SetPoint(4313,11.20129068,79.5463375);
   graph->SetPoint(4314,11.15625,79.58821936);
   graph->SetPoint(4315,11.09375,79.6474502);
   graph->SetPoint(4316,11.03125,79.708345);
   graph->SetPoint(4317,10.96875,79.77116867);
   graph->SetPoint(4318,10.96855866,79.7713625);
   graph->SetPoint(4319,10.90625,79.82917186);
   graph->SetPoint(4320,10.84375,79.88867642);
   graph->SetPoint(4321,10.78125,79.94994507);
   graph->SetPoint(4322,10.73508815,79.9963875);
   graph->SetPoint(4323,10.71875,80.0114609);
   graph->SetPoint(4324,10.65625,80.06965183);
   graph->SetPoint(4325,10.59375,80.12945101);
   graph->SetPoint(4326,10.53125,80.19112273);
   graph->SetPoint(4327,10.50117287,80.2214125);
   graph->SetPoint(4328,10.46875,80.25125786);
   graph->SetPoint(4329,10.40625,80.30967223);
   graph->SetPoint(4330,10.34375,80.36978871);
   graph->SetPoint(4331,10.28125,80.43189522);
   graph->SetPoint(4332,10.26682662,80.4464375);
   graph->SetPoint(4333,10.21875,80.49059141);
   graph->SetPoint(4334,10.15625,80.54924629);
   graph->SetPoint(4335,10.09375,80.60970452);
   graph->SetPoint(4336,10.03204523,80.6714625);
   graph->SetPoint(4337,10.03125,80.6721886);
   graph->SetPoint(4338,9.96875,80.72947376);
   graph->SetPoint(4339,9.90625,80.78838741);
   graph->SetPoint(4340,9.84375,80.84921417);
   graph->SetPoint(4341,9.796573608,80.8964875);
   graph->SetPoint(4342,9.78125,80.91044655);
   graph->SetPoint(4343,9.71875,80.96791702);
   graph->SetPoint(4344,9.65625,81.02710922);
   graph->SetPoint(4345,9.59375,81.08833395);
   graph->SetPoint(4346,9.560685364,81.1215125);
   graph->SetPoint(4347,9.53125,81.14826378);
   graph->SetPoint(4348,9.46875,81.20593353);
   graph->SetPoint(4349,9.40625,81.26542596);
   graph->SetPoint(4350,9.34375,81.32708091);
   graph->SetPoint(4351,9.324391146,81.3465375);
   graph->SetPoint(4352,9.28125,81.38565157);
   graph->SetPoint(4353,9.21875,81.44353578);
   graph->SetPoint(4354,9.15625,81.50335206);
   graph->SetPoint(4355,9.09375,81.56547311);
   graph->SetPoint(4356,9.08770223,81.5715625);
   graph->SetPoint(4357,9.03125,81.62262136);
   graph->SetPoint(4358,8.96875,81.68073646);
   graph->SetPoint(4359,8.90625,81.7409026);
   graph->SetPoint(4360,8.850481099,81.7965875);
   graph->SetPoint(4361,8.84375,81.80263822);
   graph->SetPoint(4362,8.78125,81.85918473);
   graph->SetPoint(4363,8.71875,81.91754867);
   graph->SetPoint(4364,8.65625,81.97809336);
   graph->SetPoint(4365,8.612744964,82.0216125);
   graph->SetPoint(4366,8.59375,82.03864494);
   graph->SetPoint(4367,8.53125,82.09535316);
   graph->SetPoint(4368,8.46875,82.15398557);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",4369,0,53.95706);
   Graph_Graph5->SetMinimum(-106.9645);
   Graph_Graph5->SetMaximum(106.9645);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph5);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.78125,89.24956678);
   graph->SetPoint(1,0.71875,89.27794552);
   graph->SetPoint(2,0.65625,89.27923655);
   graph->SetPoint(3,0.6392674732,89.2224125);
   graph->SetPoint(4,0.65625,89.21281188);
   graph->SetPoint(5,0.71875,89.18710474);
   graph->SetPoint(6,0.78125,89.15814027);
   graph->SetPoint(7,0.8274609821,89.2224125);
   graph->SetPoint(8,0.78125,89.24956678);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.6204481,0.8462803);
   Graph_Graph6->SetMinimum(89.14603);
   Graph_Graph6->SetMaximum(89.29135);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph6);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.53125,89.46899281);
   graph->SetPoint(1,0.46875,89.481124);
   graph->SetPoint(2,0.442604096,89.4474375);
   graph->SetPoint(3,0.46875,89.43748517);
   graph->SetPoint(4,0.53125,89.4268799);
   graph->SetPoint(5,0.5725532425,89.4474375);
   graph->SetPoint(6,0.53125,89.46899281);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,0.4296092,0.5855482);
   Graph_Graph7->SetMinimum(89.42146);
   Graph_Graph7->SetMaximum(89.48655);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph7);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.28125,89.68401589);
   graph->SetPoint(1,0.21875,89.68097153);
   graph->SetPoint(2,0.2145220781,89.6724625);
   graph->SetPoint(3,0.21875,89.6713313);
   graph->SetPoint(4,0.28125,89.66781582);
   graph->SetPoint(5,0.3044886977,89.6724625);
   graph->SetPoint(6,0.28125,89.68401589);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,0.2055254,0.3134854);
   Graph_Graph8->SetMinimum(89.6662);
   Graph_Graph8->SetMaximum(89.68564);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("l");
   
   graph = new TGraph(5);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.46875,-89.44618905);
   graph->SetPoint(1,0.4654701781,-89.4474375);
   graph->SetPoint(2,0.46875,-89.45166324);
   graph->SetPoint(3,0.5054616631,-89.4474375);
   graph->SetPoint(4,0.46875,-89.44618905);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,0.461471,0.5094608);
   Graph_Graph9->SetMinimum(-89.45221);
   Graph_Graph9->SetMaximum(-89.44564);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("l");
   
   graph = new TGraph(5);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.71875,-89.21509814);
   graph->SetPoint(1,0.6881552897,-89.2224125);
   graph->SetPoint(2,0.71875,-89.23391673);
   graph->SetPoint(3,0.7503226893,-89.2224125);
   graph->SetPoint(4,0.71875,-89.21509814);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,0.6819385,0.7565394);
   Graph_Graph10->SetMinimum(-89.2358);
   Graph_Graph10->SetMaximum(-89.21322);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph10");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.96875,-88.98560684);
   graph->SetPoint(1,0.90625,-88.98993749);
   graph->SetPoint(2,0.8889776612,-88.9973875);
   graph->SetPoint(3,0.90625,-89.01566095);
   graph->SetPoint(4,0.96875,-89.00608106);
   graph->SetPoint(5,0.9857441398,-88.9973875);
   graph->SetPoint(6,0.96875,-88.98560684);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0.879301,0.9954208);
   Graph_Graph11->SetMinimum(-89.01867);
   Graph_Graph11->SetMaximum(-88.9826);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph11");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.21875,-88.7714865);
   graph->SetPoint(1,1.15625,-88.75145493);
   graph->SetPoint(2,1.09375,-88.76862673);
   graph->SetPoint(3,1.087056237,-88.7723625);
   graph->SetPoint(4,1.09375,-88.78822637);
   graph->SetPoint(5,1.15625,-88.79688538);
   graph->SetPoint(6,1.21875,-88.77261357);
   graph->SetPoint(7,1.219167952,-88.7723625);
   graph->SetPoint(8,1.21875,-88.7714865);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,1.073845,1.232379);
   Graph_Graph12->SetMinimum(-88.80143);
   Graph_Graph12->SetMaximum(-88.74691);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph12");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.40625,-88.51132421);
   graph->SetPoint(1,1.34375,-88.52572136);
   graph->SetPoint(2,1.289874812,-88.5473375);
   graph->SetPoint(3,1.34375,-88.58733273);
   graph->SetPoint(4,1.40625,-88.56695384);
   graph->SetPoint(5,1.44288248,-88.5473375);
   graph->SetPoint(6,1.40625,-88.51132421);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,1.274574,1.458183);
   Graph_Graph13->SetMinimum(-88.59493);
   Graph_Graph13->SetMaximum(-88.50372);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph13->SetLineColor(ci);
   Graph_Graph13->GetXaxis()->SetLabelFont(42);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleFont(42);
   Graph_Graph13->GetYaxis()->SetLabelFont(42);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(42);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph13);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph13");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.65625,-88.26890307);
   graph->SetPoint(1,1.59375,-88.27773822);
   graph->SetPoint(2,1.53125,-88.30386299);
   graph->SetPoint(3,1.496150208,-88.3223125);
   graph->SetPoint(4,1.53125,-88.37925333);
   graph->SetPoint(5,1.59375,-88.36224726);
   graph->SetPoint(6,1.65625,-88.33203163);
   graph->SetPoint(7,1.671870116,-88.3223125);
   graph->SetPoint(8,1.65625,-88.26890307);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",100,1.478578,1.689442);
   Graph_Graph14->SetMinimum(-88.39029);
   Graph_Graph14->SetMaximum(-88.25787);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph14->SetLineColor(ci);
   Graph_Graph14->GetXaxis()->SetLabelFont(42);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleFont(42);
   Graph_Graph14->GetYaxis()->SetLabelFont(42);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(42);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph14);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph14");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.84375,-88.01694258);
   graph->SetPoint(1,1.78125,-88.05267093);
   graph->SetPoint(2,1.71875,-88.08410557);
   graph->SetPoint(3,1.697346293,-88.0972875);
   graph->SetPoint(4,1.71875,-88.17784345);
   graph->SetPoint(5,1.78125,-88.16058169);
   graph->SetPoint(6,1.84375,-88.12913776);
   graph->SetPoint(7,1.900027763,-88.0972875);
   graph->SetPoint(8,1.84375,-88.01694258);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","Graph",100,1.677078,1.920296);
   Graph_Graph15->SetMinimum(-88.19393);
   Graph_Graph15->SetMaximum(-88.00085);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph15->SetLineColor(ci);
   Graph_Graph15->GetXaxis()->SetLabelFont(42);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleFont(42);
   Graph_Graph15->GetYaxis()->SetLabelFont(42);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph15->GetZaxis()->SetLabelFont(42);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph15);
   
   graph->Draw("l");
   
   graph = new TGraph(11);
   graph->SetName("Graph15");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,2.09375,-87.65865047);
   graph->SetPoint(1,2.03125,-87.78935792);
   graph->SetPoint(2,1.96875,-87.83137954);
   graph->SetPoint(3,1.90625,-87.86560885);
   graph->SetPoint(4,1.896529942,-87.8722625);
   graph->SetPoint(5,1.90625,-88.0410234);
   graph->SetPoint(6,1.96875,-87.96615494);
   graph->SetPoint(7,2.03125,-87.92886745);
   graph->SetPoint(8,2.09375,-87.89234919);
   graph->SetPoint(9,2.12488474,-87.8722625);
   graph->SetPoint(10,2.09375,-87.65865047);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","Graph",100,1.873694,2.14772);
   Graph_Graph16->SetMinimum(-88.07926);
   Graph_Graph16->SetMaximum(-87.62041);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph16->SetLineColor(ci);
   Graph_Graph16->GetXaxis()->SetLabelFont(42);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleFont(42);
   Graph_Graph16->GetYaxis()->SetLabelFont(42);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(42);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph16);
   
   graph->Draw("l");
   
   graph = new TGraph(4237);
   graph->SetName("Graph16");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,7.493513369,82.4716625);
   graph->SetPoint(1,7.46875,82.49359159);
   graph->SetPoint(2,7.40625,82.55043341);
   graph->SetPoint(3,7.34375,82.613628);
   graph->SetPoint(4,7.28125,82.68694573);
   graph->SetPoint(5,7.27339073,82.6966875);
   graph->SetPoint(6,7.21875,82.74449762);
   graph->SetPoint(7,7.15625,82.8037188);
   graph->SetPoint(8,7.09375,82.87099745);
   graph->SetPoint(9,7.052157232,82.9217125);
   graph->SetPoint(10,7.03125,82.94003266);
   graph->SetPoint(11,6.96875,82.99590885);
   graph->SetPoint(12,6.90625,83.05820308);
   graph->SetPoint(13,6.84375,83.13099625);
   graph->SetPoint(14,6.831169888,83.1467375);
   graph->SetPoint(15,6.78125,83.18991568);
   graph->SetPoint(16,6.71875,83.24808474);
   graph->SetPoint(17,6.65625,83.31444991);
   graph->SetPoint(18,6.609592514,83.3717625);
   graph->SetPoint(19,6.59375,83.38549486);
   graph->SetPoint(20,6.53125,83.44024458);
   graph->SetPoint(21,6.46875,83.50139988);
   graph->SetPoint(22,6.40625,83.57333301);
   graph->SetPoint(23,6.387696229,83.5967875);
   graph->SetPoint(24,6.34375,83.63434784);
   graph->SetPoint(25,6.28125,83.69126522);
   graph->SetPoint(26,6.21875,83.75641807);
   graph->SetPoint(27,6.165930105,83.8218125);
   graph->SetPoint(28,6.15625,83.83010991);
   graph->SetPoint(29,6.09375,83.88357285);
   graph->SetPoint(30,6.03125,83.94333756);
   graph->SetPoint(31,5.96875,84.01403232);
   graph->SetPoint(32,5.943084035,84.0468375);
   graph->SetPoint(33,5.90625,84.07793232);
   graph->SetPoint(34,5.84375,84.13339557);
   graph->SetPoint(35,5.78125,84.19701326);
   graph->SetPoint(36,5.721293472,84.2718625);
   graph->SetPoint(37,5.71875,84.27401759);
   graph->SetPoint(38,5.65625,84.32603813);
   graph->SetPoint(39,5.59375,84.38415147);
   graph->SetPoint(40,5.53125,84.45318656);
   graph->SetPoint(41,5.497462689,84.4968875);
   graph->SetPoint(42,5.46875,84.52081723);
   graph->SetPoint(43,5.40625,84.57462569);
   graph->SetPoint(44,5.34375,84.63636472);
   graph->SetPoint(45,5.28125,84.71341269);
   graph->SetPoint(46,5.274974927,84.7219125);
   graph->SetPoint(47,5.21875,84.76779714);
   graph->SetPoint(48,5.15625,84.82399426);
   graph->SetPoint(49,5.09375,84.89090579);
   graph->SetPoint(50,5.05097619,84.9469375);
   graph->SetPoint(51,5.03125,84.96315931);
   graph->SetPoint(52,4.96875,85.01512024);
   graph->SetPoint(53,4.90625,85.07462103);
   graph->SetPoint(54,4.84375,85.14933922);
   graph->SetPoint(55,4.827358111,85.1719625);
   graph->SetPoint(56,4.78125,85.20901775);
   graph->SetPoint(57,4.71875,85.26303628);
   graph->SetPoint(58,4.65625,85.32731969);
   graph->SetPoint(59,4.603782032,85.3969875);
   graph->SetPoint(60,4.59375,85.40512275);
   graph->SetPoint(61,4.53125,85.45505858);
   graph->SetPoint(62,4.46875,85.51195166);
   graph->SetPoint(63,4.40625,85.5836057);
   graph->SetPoint(64,4.37898772,85.6220125);
   graph->SetPoint(65,4.34375,85.64987813);
   graph->SetPoint(66,4.28125,85.7014665);
   graph->SetPoint(67,4.21875,85.76257952);
   graph->SetPoint(68,4.15625,85.84666545);
   graph->SetPoint(69,4.156007324,85.8470375);
   graph->SetPoint(70,4.09375,85.89463383);
   graph->SetPoint(71,4.03125,85.94854866);
   graph->SetPoint(72,3.96875,86.0163011);
   graph->SetPoint(73,3.93004938,86.0720625);
   graph->SetPoint(74,3.90625,86.09056453);
   graph->SetPoint(75,3.84375,86.13949257);
   graph->SetPoint(76,3.78125,86.19686089);
   graph->SetPoint(77,3.71875,86.27619182);
   graph->SetPoint(78,3.705613741,86.2970875);
   graph->SetPoint(79,3.65625,86.334052);
   graph->SetPoint(80,3.59375,86.38462847);
   graph->SetPoint(81,3.53125,86.44752762);
   graph->SetPoint(82,3.480742295,86.5221125);
   graph->SetPoint(83,3.46875,86.53126815);
   graph->SetPoint(84,3.40625,86.57734135);
   graph->SetPoint(85,3.34375,86.63036739);
   graph->SetPoint(86,3.28125,86.70322189);
   graph->SetPoint(87,3.254785293,86.7471375);
   graph->SetPoint(88,3.21875,86.77352933);
   graph->SetPoint(89,3.15625,86.82043475);
   graph->SetPoint(90,3.09375,86.87740244);
   graph->SetPoint(91,3.03127119,86.9721625);
   graph->SetPoint(92,3.03125,86.97217837);
   graph->SetPoint(93,2.96875,87.0152582);
   graph->SetPoint(94,2.90625,87.06333695);
   graph->SetPoint(95,2.84375,87.12751381);
   graph->SetPoint(96,2.803761969,87.1971875);
   graph->SetPoint(97,2.78125,87.21328695);
   graph->SetPoint(98,2.71875,87.25624185);
   graph->SetPoint(99,2.65625,87.30606443);
   graph->SetPoint(100,2.59375,87.38703228);
   graph->SetPoint(101,2.578117349,87.4222125);
   graph->SetPoint(102,2.53125,87.4535047);
   graph->SetPoint(103,2.46875,87.49605311);
   graph->SetPoint(104,2.40625,87.54868292);
   graph->SetPoint(105,2.352788049,87.6472375);
   graph->SetPoint(106,2.34375,87.65353761);
   graph->SetPoint(107,2.28125,87.69235972);
   graph->SetPoint(108,2.21875,87.7336948);
   graph->SetPoint(109,2.15625,87.79153694);
   graph->SetPoint(110,2.095550934,87.6472375);
   graph->SetPoint(111,2.15625,87.61207431);
   graph->SetPoint(112,2.21875,87.56811139);
   graph->SetPoint(113,2.28125,87.48282334);
   graph->SetPoint(114,2.300405807,87.4222125);
   graph->SetPoint(115,2.34375,87.39392901);
   graph->SetPoint(116,2.40625,87.34939666);
   graph->SetPoint(117,2.46875,87.27755689);
   graph->SetPoint(118,2.502120453,87.1971875);
   graph->SetPoint(119,2.53125,87.17650865);
   graph->SetPoint(120,2.59375,87.13191875);
   graph->SetPoint(121,2.65625,87.06707979);
   graph->SetPoint(122,2.702085605,86.9721625);
   graph->SetPoint(123,2.71875,86.95956151);
   graph->SetPoint(124,2.78125,86.91511664);
   graph->SetPoint(125,2.84375,86.85469107);
   graph->SetPoint(126,2.900954803,86.7471375);
   graph->SetPoint(127,2.90625,86.74293124);
   graph->SetPoint(128,2.96875,86.69870758);
   graph->SetPoint(129,3.03125,86.64135046);
   graph->SetPoint(130,3.09375,86.54036076);
   graph->SetPoint(131,3.102011931,86.5221125);
   graph->SetPoint(132,3.15625,86.48253301);
   graph->SetPoint(133,3.21875,86.42744074);
   graph->SetPoint(134,3.28125,86.34173239);
   graph->SetPoint(135,3.304051146,86.2970875);
   graph->SetPoint(136,3.34375,86.26649655);
   graph->SetPoint(137,3.40625,86.21314477);
   graph->SetPoint(138,3.46875,86.1366334);
   graph->SetPoint(139,3.504499959,86.0720625);
   graph->SetPoint(140,3.53125,86.05053574);
   graph->SetPoint(141,3.59375,85.99856049);
   graph->SetPoint(142,3.65625,85.92817051);
   graph->SetPoint(143,3.703842637,85.8470375);
   graph->SetPoint(144,3.71875,85.83460773);
   graph->SetPoint(145,3.78125,85.78374459);
   graph->SetPoint(146,3.84375,85.71770816);
   graph->SetPoint(147,3.902371953,85.6220125);
   graph->SetPoint(148,3.90625,85.61868174);
   graph->SetPoint(149,3.96875,85.56873162);
   graph->SetPoint(150,4.03125,85.50593935);
   graph->SetPoint(151,4.09375,85.41295043);
   graph->SetPoint(152,4.102853397,85.3969875);
   graph->SetPoint(153,4.15625,85.35354333);
   graph->SetPoint(154,4.21875,85.29325295);
   graph->SetPoint(155,4.28125,85.20914627);
   graph->SetPoint(156,4.303563649,85.1719625);
   graph->SetPoint(157,4.34375,85.13819353);
   graph->SetPoint(158,4.40625,85.07988344);
   graph->SetPoint(159,4.46875,85.00211421);
   graph->SetPoint(160,4.503171504,84.9469375);
   graph->SetPoint(161,4.53125,84.92269092);
   graph->SetPoint(162,4.59375,84.86598018);
   graph->SetPoint(163,4.65625,84.79293324);
   graph->SetPoint(164,4.701925796,84.7219125);
   graph->SetPoint(165,4.71875,84.70704074);
   graph->SetPoint(166,4.78125,84.65164206);
   graph->SetPoint(167,4.84375,84.58223117);
   graph->SetPoint(168,4.899996061,84.4968875);
   graph->SetPoint(169,4.90625,84.49124592);
   graph->SetPoint(170,4.96875,84.43693692);
   graph->SetPoint(171,5.03125,84.37039768);
   graph->SetPoint(172,5.09375,84.27965507);
   graph->SetPoint(173,5.09867446,84.2718625);
   graph->SetPoint(174,5.15625,84.22191221);
   graph->SetPoint(175,5.21875,84.15768674);
   graph->SetPoint(176,5.28125,84.07319193);
   graph->SetPoint(177,5.298378054,84.0468375);
   graph->SetPoint(178,5.34375,84.00660174);
   graph->SetPoint(179,5.40625,83.94427042);
   graph->SetPoint(180,5.46875,83.86460266);
   graph->SetPoint(181,5.497197423,83.8218125);
   graph->SetPoint(182,5.53125,83.79102981);
   graph->SetPoint(183,5.59375,83.73026901);
   graph->SetPoint(184,5.65625,83.65442128);
   graph->SetPoint(185,5.695286153,83.5967875);
   graph->SetPoint(186,5.71875,83.57521398);
   graph->SetPoint(187,5.78125,83.51576851);
   graph->SetPoint(188,5.84375,83.44300244);
   graph->SetPoint(189,5.892756369,83.3717625);
   graph->SetPoint(190,5.90625,83.35916682);
   graph->SetPoint(191,5.96875,83.30083172);
   graph->SetPoint(192,6.03125,83.23059033);
   graph->SetPoint(193,6.089691528,83.1467375);
   graph->SetPoint(194,6.09375,83.1428972);
   graph->SetPoint(195,6.15625,83.08550512);
   graph->SetPoint(196,6.21875,83.01735796);
   graph->SetPoint(197,6.28125,82.93070745);
   graph->SetPoint(198,6.287367347,82.9217125);
   graph->SetPoint(199,6.34375,82.86982331);
   graph->SetPoint(200,6.40625,82.80343099);
   graph->SetPoint(201,6.46875,82.720719);
   graph->SetPoint(202,6.485335627,82.6966875);
   graph->SetPoint(203,6.53125,82.65381238);
   graph->SetPoint(204,6.59375,82.58890217);
   graph->SetPoint(205,6.65625,82.50942167);
   graph->SetPoint(206,6.68263536,82.4716625);
   graph->SetPoint(207,6.71875,82.43749188);
   graph->SetPoint(208,6.78125,82.37384129);
   graph->SetPoint(209,6.84375,82.29704423);
   graph->SetPoint(210,6.879347044,82.2466375);
   graph->SetPoint(211,6.90625,82.22087635);
   graph->SetPoint(212,6.96875,82.15830111);
   graph->SetPoint(213,7.03125,82.08375439);
   graph->SetPoint(214,7.075532965,82.0216125);
   graph->SetPoint(215,7.09375,82.00397661);
   graph->SetPoint(216,7.15625,81.94232214);
   graph->SetPoint(217,7.21875,81.86967724);
   graph->SetPoint(218,7.271241594,81.7965875);
   graph->SetPoint(219,7.28125,81.78680027);
   graph->SetPoint(220,7.34375,81.72593535);
   graph->SetPoint(221,7.40625,81.65490767);
   graph->SetPoint(222,7.466511186,81.5715625);
   graph->SetPoint(223,7.46875,81.56935267);
   graph->SetPoint(224,7.53125,81.50916465);
   graph->SetPoint(225,7.59375,81.43951824);
   graph->SetPoint(226,7.65625,81.35516735);
   graph->SetPoint(227,7.662394871,81.3465375);
   graph->SetPoint(228,7.71875,81.29202821);
   graph->SetPoint(229,7.78125,81.22356528);
   graph->SetPoint(230,7.84375,81.14160554);
   graph->SetPoint(231,7.858164868,81.1215125);
   graph->SetPoint(232,7.90625,81.07453976);
   graph->SetPoint(233,7.96875,81.00709231);
   graph->SetPoint(234,8.03125,80.92716608);
   graph->SetPoint(235,8.053401972,80.8964875);
   graph->SetPoint(236,8.09375,80.8567095);
   graph->SetPoint(237,8.15625,80.79013338);
   graph->SetPoint(238,8.21875,80.71194416);
   graph->SetPoint(239,8.248144754,80.6714625);
   graph->SetPoint(240,8.28125,80.63854469);
   graph->SetPoint(241,8.34375,80.57271495);
   graph->SetPoint(242,8.40625,80.49601356);
   graph->SetPoint(243,8.442423859,80.4464375);
   graph->SetPoint(244,8.46875,80.42005021);
   graph->SetPoint(245,8.53125,80.35485739);
   graph->SetPoint(246,8.59375,80.27943234);
   graph->SetPoint(247,8.636263829,80.2214125);
   graph->SetPoint(248,8.65625,80.20122885);
   graph->SetPoint(249,8.71875,80.13657639);
   graph->SetPoint(250,8.78125,80.06224578);
   graph->SetPoint(251,8.829684099,79.9963875);
   graph->SetPoint(252,8.84375,79.98208169);
   graph->SetPoint(253,8.90625,79.91788344);
   graph->SetPoint(254,8.96875,79.84448972);
   graph->SetPoint(255,9.022700259,79.7713625);
   graph->SetPoint(256,9.03125,79.76260854);
   graph->SetPoint(257,9.09375,79.69878699);
   graph->SetPoint(258,9.15625,79.62619211);
   graph->SetPoint(259,9.215324213,79.5463375);
   graph->SetPoint(260,9.21875,79.54280753);
   graph->SetPoint(261,9.28125,79.47929266);
   graph->SetPoint(262,9.34375,79.4073744);
   graph->SetPoint(263,9.40625,79.32339947);
   graph->SetPoint(264,9.407778408,79.3213125);
   graph->SetPoint(265,9.46875,79.25940365);
   graph->SetPoint(266,9.53125,79.18805319);
   graph->SetPoint(267,9.59375,79.10523775);
   graph->SetPoint(268,9.600324634,79.0962875);
   graph->SetPoint(269,9.65625,79.03912125);
   graph->SetPoint(270,9.71875,78.96824062);
   graph->SetPoint(271,9.78125,78.88641068);
   graph->SetPoint(272,9.792406318,78.8712625);
   graph->SetPoint(273,9.84375,78.81844501);
   graph->SetPoint(274,9.90625,78.74794528);
   graph->SetPoint(275,9.96875,78.66694692);
   graph->SetPoint(276,9.984035668,78.6462375);
   graph->SetPoint(277,10.03125,78.59737291);
   graph->SetPoint(278,10.09375,78.5271727);
   graph->SetPoint(279,10.15625,78.44686825);
   graph->SetPoint(280,10.17522169,78.4212125);
   graph->SetPoint(281,10.21875,78.37590146);
   graph->SetPoint(282,10.28125,78.30592567);
   graph->SetPoint(283,10.34375,78.22619113);
   graph->SetPoint(284,10.36597101,78.1961875);
   graph->SetPoint(285,10.40625,78.15402595);
   graph->SetPoint(286,10.46875,78.08420481);
   graph->SetPoint(287,10.53125,78.00492728);
   graph->SetPoint(288,10.55628799,77.9711625);
   graph->SetPoint(289,10.59375,77.93174055);
   graph->SetPoint(290,10.65625,77.86200852);
   graph->SetPoint(291,10.71875,77.78308443);
   graph->SetPoint(292,10.74617505,77.7461375);
   graph->SetPoint(293,10.78125,77.70903825);
   graph->SetPoint(294,10.84375,77.6393335);
   graph->SetPoint(295,10.90625,77.56066703);
   graph->SetPoint(296,10.93563295,77.5211125);
   graph->SetPoint(297,10.96875,77.48591093);
   graph->SetPoint(298,11.03125,77.41617457);
   graph->SetPoint(299,11.09375,77.3376763);
   graph->SetPoint(300,11.12466092,77.2960875);
   graph->SetPoint(301,11.15625,77.26234973);
   graph->SetPoint(302,11.21875,77.19252514);
   graph->SetPoint(303,11.28125,77.11411071);
   graph->SetPoint(304,11.31325655,77.0710625);
   graph->SetPoint(305,11.34375,77.03834439);
   graph->SetPoint(306,11.40625,76.96837698);
   graph->SetPoint(307,11.46875,76.88996652);
   graph->SetPoint(308,11.50141654,76.8460375);
   graph->SetPoint(309,11.53125,76.81388413);
   graph->SetPoint(310,11.59375,76.74372058);
   graph->SetPoint(311,11.65625,76.66523751);
   graph->SetPoint(312,11.68913599,76.6210125);
   graph->SetPoint(313,11.71875,76.58895674);
   graph->SetPoint(314,11.78125,76.51854484);
   graph->SetPoint(315,11.84375,76.43991529);
   graph->SetPoint(316,11.87640909,76.3959875);
   graph->SetPoint(317,11.90625,76.36354945);
   graph->SetPoint(318,11.96875,76.29283757);
   graph->SetPoint(319,12.03125,76.21398964);
   graph->SetPoint(320,12.06322875,76.1709625);
   graph->SetPoint(321,12.09375,76.1376481);
   graph->SetPoint(322,12.15625,76.06658504);
   graph->SetPoint(323,12.21875,75.98744829);
   graph->SetPoint(324,12.24958696,75.9459375);
   graph->SetPoint(325,12.28125,75.91123781);
   graph->SetPoint(326,12.34375,75.83977215);
   graph->SetPoint(327,12.40625,75.76027707);
   graph->SetPoint(328,12.43547455,75.7209125);
   graph->SetPoint(329,12.46875,75.68430247);
   graph->SetPoint(330,12.53125,75.61238257);
   graph->SetPoint(331,12.59375,75.53245982);
   graph->SetPoint(332,12.62088125,75.4958875);
   graph->SetPoint(333,12.65625,75.4568248);
   graph->SetPoint(334,12.71875,75.38439835);
   graph->SetPoint(335,12.78125,75.30397864);
   graph->SetPoint(336,12.8057958,75.2708625);
   graph->SetPoint(337,12.84375,75.22878654);
   graph->SetPoint(338,12.90625,75.15580019);
   graph->SetPoint(339,12.96875,75.07481337);
   graph->SetPoint(340,12.99020569,75.0458375);
   graph->SetPoint(341,13.03125,75.0001679);
   graph->SetPoint(342,13.09375,74.92656717);
   graph->SetPoint(343,13.15625,74.84494236);
   graph->SetPoint(344,13.17409753,74.8208125);
   graph->SetPoint(345,13.21875,74.7709481);
   graph->SetPoint(346,13.28125,74.69667689);
   graph->SetPoint(347,13.34375,74.61434136);
   graph->SetPoint(348,13.3574565,74.5957875);
   graph->SetPoint(349,13.40625,74.54110473);
   graph->SetPoint(350,13.46875,74.4661049);
   graph->SetPoint(351,13.53125,74.38298425);
   graph->SetPoint(352,13.54026667,74.3707625);
   graph->SetPoint(353,13.59375,74.31061385);
   graph->SetPoint(354,13.65625,74.23482536);
   graph->SetPoint(355,13.71875,74.15084244);
   graph->SetPoint(356,13.72251078,74.1457375);
   graph->SetPoint(357,13.78125,74.07945011);
   graph->SetPoint(358,13.84375,74.00281012);
   graph->SetPoint(359,13.90437382,73.9207125);
   graph->SetPoint(360,13.90625,73.91856571);
   graph->SetPoint(361,13.96875,73.84758632);
   graph->SetPoint(362,14.03125,73.77002895);
   graph->SetPoint(363,14.08605456,73.6956875);
   graph->SetPoint(364,14.09375,73.68685404);
   graph->SetPoint(365,14.15625,73.61499333);
   graph->SetPoint(366,14.21875,73.53644964);
   graph->SetPoint(367,14.26716279,73.4706625);
   graph->SetPoint(368,14.28125,73.45444102);
   graph->SetPoint(369,14.34375,73.38164006);
   graph->SetPoint(370,14.40625,73.30203711);
   graph->SetPoint(371,14.44767765,73.2456375);
   graph->SetPoint(372,14.46875,73.22129677);
   graph->SetPoint(373,14.53125,73.14749326);
   graph->SetPoint(374,14.59375,73.06675378);
   graph->SetPoint(375,14.62757674,73.0206125);
   graph->SetPoint(376,14.65625,72.98738939);
   graph->SetPoint(377,14.71875,72.912517);
   graph->SetPoint(378,14.78125,72.83055925);
   graph->SetPoint(379,14.80683615,72.7955875);
   graph->SetPoint(380,14.84375,72.75268482);
   graph->SetPoint(381,14.90625,72.67667296);
   graph->SetPoint(382,14.96875,72.59340953);
   graph->SetPoint(383,14.98543002,72.5705625);
   graph->SetPoint(384,15.03125,72.51714664);
   graph->SetPoint(385,15.09375,72.43991986);
   graph->SetPoint(386,15.15625,72.35525767);
   graph->SetPoint(387,15.16333076,72.3455375);
   graph->SetPoint(388,15.21875,72.28073563);
   graph->SetPoint(389,15.28125,72.20221327);
   graph->SetPoint(390,15.34079831,72.1205125);
   graph->SetPoint(391,15.34375,72.11702068);
   graph->SetPoint(392,15.40625,72.04340979);
   graph->SetPoint(393,15.46875,71.96350533);
   graph->SetPoint(394,15.51821002,71.8954875);
   graph->SetPoint(395,15.53125,71.88001666);
   graph->SetPoint(396,15.59375,71.80512379);
   graph->SetPoint(397,15.65625,71.72374398);
   graph->SetPoint(398,15.69490088,71.6704625);
   graph->SetPoint(399,15.71875,71.64208586);
   graph->SetPoint(400,15.78125,71.56582903);
   graph->SetPoint(401,15.84375,71.4828734);
   graph->SetPoint(402,15.87083849,71.4454375);
   graph->SetPoint(403,15.90625,71.40318221);
   graph->SetPoint(404,15.96875,71.32547269);
   graph->SetPoint(405,16.03125,71.24083238);
   graph->SetPoint(406,16.04598756,71.2204125);
   graph->SetPoint(407,16.09375,71.16325593);
   graph->SetPoint(408,16.15625,71.08399797);
   graph->SetPoint(409,16.21875,70.99755525);
   graph->SetPoint(410,16.22031033,70.9953875);
   graph->SetPoint(411,16.28125,70.92225331);
   graph->SetPoint(412,16.34375,70.841343);
   graph->SetPoint(413,16.39482254,70.7703625);
   graph->SetPoint(414,16.40625,70.75650435);
   graph->SetPoint(415,16.46875,70.68011623);
   graph->SetPoint(416,16.53125,70.59744079);
   graph->SetPoint(417,16.56863653,70.5453375);
   graph->SetPoint(418,16.59375,70.51479711);
   graph->SetPoint(419,16.65625,70.43678176);
   graph->SetPoint(420,16.71875,70.3522181);
   graph->SetPoint(421,16.74157863,70.3203125);
   graph->SetPoint(422,16.78125,70.27193348);
   graph->SetPoint(423,16.84375,70.19218141);
   graph->SetPoint(424,16.90625,70.10559536);
   graph->SetPoint(425,16.91360367,70.0952875);
   graph->SetPoint(426,16.96875,70.02784894);
   graph->SetPoint(427,17.03125,69.94624046);
   graph->SetPoint(428,17.08540016,69.8702625);
   graph->SetPoint(429,17.09375,69.859952);
   graph->SetPoint(430,17.15625,69.78247323);
   graph->SetPoint(431,17.21875,69.69887783);
   graph->SetPoint(432,17.25686515,69.6452375);
   graph->SetPoint(433,17.28125,69.61504357);
   graph->SetPoint(434,17.34375,69.53572973);
   graph->SetPoint(435,17.40625,69.45000422);
   graph->SetPoint(436,17.42735347,69.4202125);
   graph->SetPoint(437,17.46875,69.36881239);
   graph->SetPoint(438,17.53125,69.28753503);
   graph->SetPoint(439,17.59375,69.19952208);
   graph->SetPoint(440,17.59681066,69.1951875);
   graph->SetPoint(441,17.65625,69.12117974);
   graph->SetPoint(442,17.71875,69.03779761);
   graph->SetPoint(443,17.7664401,68.9701625);
   graph->SetPoint(444,17.78125,68.95155381);
   graph->SetPoint(445,17.84375,68.87205921);
   graph->SetPoint(446,17.90625,68.78641702);
   graph->SetPoint(447,17.93526178,68.7451375);
   graph->SetPoint(448,17.96875,68.70294308);
   graph->SetPoint(449,18.03125,68.62135628);
   graph->SetPoint(450,18.09375,68.53328265);
   graph->SetPoint(451,18.10297506,68.5201125);
   graph->SetPoint(452,18.15625,68.45280088);
   graph->SetPoint(453,18.21875,68.36896708);
   graph->SetPoint(454,18.27040757,68.2950875);
   graph->SetPoint(455,18.28125,68.28126896);
   graph->SetPoint(456,18.34375,68.20102892);
   graph->SetPoint(457,18.40625,68.1147773);
   graph->SetPoint(458,18.43740824,68.0700625);
   graph->SetPoint(459,18.46875,68.03000659);
   graph->SetPoint(460,18.53125,67.9475195);
   graph->SetPoint(461,18.59375,67.85866047);
   graph->SetPoint(462,18.60320927,67.8450375);
   graph->SetPoint(463,18.65625,67.77705967);
   graph->SetPoint(464,18.71875,67.69215316);
   graph->SetPoint(465,18.76873901,67.6200125);
   graph->SetPoint(466,18.78125,67.60384435);
   graph->SetPoint(467,18.84375,67.52231536);
   graph->SetPoint(468,18.90625,67.43479837);
   graph->SetPoint(469,18.93373734,67.3949875);
   graph->SetPoint(470,18.96875,67.34961251);
   graph->SetPoint(471,19.03125,67.26564861);
   graph->SetPoint(472,19.09375,67.17530886);
   graph->SetPoint(473,19.09742768,67.1699625);
   graph->SetPoint(474,19.15625,67.09351455);
   graph->SetPoint(475,19.21875,67.00692168);
   graph->SetPoint(476,19.26129078,66.9449375);
   graph->SetPoint(477,19.28125,66.91878879);
   graph->SetPoint(478,19.34375,66.83541939);
   graph->SetPoint(479,19.40625,66.74598084);
   graph->SetPoint(480,19.42407356,66.7199125);
   graph->SetPoint(481,19.46875,66.66121369);
   graph->SetPoint(482,19.53125,66.57518127);
   graph->SetPoint(483,19.5860105,66.4948875);
   graph->SetPoint(484,19.59375,66.48463955);
   graph->SetPoint(485,19.65625,66.40155569);
   graph->SetPoint(486,19.71875,66.31263807);
   graph->SetPoint(487,19.74781066,66.2698625);
   graph->SetPoint(488,19.78125,66.22545648);
   graph->SetPoint(489,19.84375,66.13966059);
   graph->SetPoint(490,19.90625,66.04760901);
   graph->SetPoint(491,19.9081254,66.0448375);
   graph->SetPoint(492,19.96875,65.96409419);
   graph->SetPoint(493,20.03125,65.87535644);
   graph->SetPoint(494,20.06873464,65.8198125);
   graph->SetPoint(495,20.09375,65.78624295);
   graph->SetPoint(496,20.15625,65.70038805);
   graph->SetPoint(497,20.21875,65.60845088);
   graph->SetPoint(498,20.22793345,65.5947875);
   graph->SetPoint(499,20.28125,65.52302535);
   graph->SetPoint(500,20.34375,65.43415479);
   graph->SetPoint(501,20.38690623,65.3697625);
   graph->SetPoint(502,20.40625,65.34353394);
   graph->SetPoint(503,20.46875,65.25734364);
   graph->SetPoint(504,20.53125,65.16518838);
   graph->SetPoint(505,20.54489941,65.1447375);
   graph->SetPoint(506,20.59375,65.07829885);
   graph->SetPoint(507,20.65625,64.98900095);
   graph->SetPoint(508,20.70235604,64.9197125);
   graph->SetPoint(509,20.71875,64.89725495);
   graph->SetPoint(510,20.78125,64.81046434);
   graph->SetPoint(511,20.84375,64.71777611);
   graph->SetPoint(512,20.85904829,64.6946875);
   graph->SetPoint(513,20.90625,64.62982689);
   graph->SetPoint(514,20.96875,64.53981777);
   graph->SetPoint(515,21.01508851,64.4696625);
   graph->SetPoint(516,21.03125,64.44729742);
   graph->SetPoint(517,21.09375,64.35964715);
   graph->SetPoint(518,21.15625,64.26611997);
   graph->SetPoint(519,21.17037762,64.2446375);
   graph->SetPoint(520,21.21875,64.1774856);
   graph->SetPoint(521,21.28125,64.08648494);
   graph->SetPoint(522,21.32508434,64.0196125);
   graph->SetPoint(523,21.34375,63.99351991);
   graph->SetPoint(524,21.40625,63.90475008);
   graph->SetPoint(525,21.46875,63.81008027);
   graph->SetPoint(526,21.47885995,63.7945875);
   graph->SetPoint(527,21.53125,63.7211145);
   graph->SetPoint(528,21.59375,63.62883977);
   graph->SetPoint(529,21.63230169,63.5695625);
   graph->SetPoint(530,21.65625,63.53574673);
   graph->SetPoint(531,21.71875,63.44559199);
   graph->SetPoint(532,21.78125,63.34947015);
   graph->SetPoint(533,21.78444325,63.3445375);
   graph->SetPoint(534,21.84375,63.26051664);
   graph->SetPoint(535,21.90625,63.16667682);
   graph->SetPoint(536,21.93667697,63.1195125);
   graph->SetPoint(537,21.96875,63.0737669);
   graph->SetPoint(538,22.03125,62.9819506);
   graph->SetPoint(539,22.08747197,62.8944875);
   graph->SetPoint(540,22.09375,62.88547358);
   graph->SetPoint(541,22.15625,62.79545518);
   graph->SetPoint(542,22.21875,62.69974503);
   graph->SetPoint(543,22.23812436,62.6694625);
   graph->SetPoint(544,22.28125,62.60733068);
   graph->SetPoint(545,22.34375,62.51355964);
   graph->SetPoint(546,22.38781073,62.4444375);
   graph->SetPoint(547,22.40625,62.41769682);
   graph->SetPoint(548,22.46875,62.32565056);
   graph->SetPoint(549,22.53125,62.22774382);
   graph->SetPoint(550,22.5365349,62.2194125);
   graph->SetPoint(551,22.59375,62.1361461);
   graph->SetPoint(552,22.65625,62.04010493);
   graph->SetPoint(553,22.68514154,61.9943875);
   graph->SetPoint(554,22.71875,61.94515697);
   graph->SetPoint(555,22.78125,61.85077531);
   graph->SetPoint(556,22.83250115,61.7693625);
   graph->SetPoint(557,22.84375,61.75277863);
   graph->SetPoint(558,22.90625,61.65987382);
   graph->SetPoint(559,22.96875,61.56121757);
   graph->SetPoint(560,22.97932338,61.5443375);
   graph->SetPoint(561,23.03125,61.4675029);
   graph->SetPoint(562,23.09375,61.37044773);
   graph->SetPoint(563,23.12565437,61.3193125);
   graph->SetPoint(564,23.15625,61.27375068);
   graph->SetPoint(565,23.21875,61.17811966);
   graph->SetPoint(566,23.27084477,61.0942875);
   graph->SetPoint(567,23.28125,61.07869409);
   graph->SetPoint(568,23.34375,60.98432839);
   graph->SetPoint(569,23.40625,60.88422416);
   graph->SetPoint(570,23.41549954,60.8692625);
   graph->SetPoint(571,23.46875,60.78915602);
   graph->SetPoint(572,23.53125,60.69042701);
   graph->SetPoint(573,23.55968865,60.6442375);
   graph->SetPoint(574,23.59375,60.59267388);
   graph->SetPoint(575,23.65625,60.49516414);
   graph->SetPoint(576,23.70281855,60.4192125);
   graph->SetPoint(577,23.71875,60.3949435);
   graph->SetPoint(578,23.78125,60.29851212);
   graph->SetPoint(579,23.84375,60.19626488);
   graph->SetPoint(580,23.84501692,60.1941875);
   graph->SetPoint(581,23.90625,60.10053733);
   graph->SetPoint(582,23.96875,59.99946516);
   graph->SetPoint(583,23.98715243,59.9691625);
   graph->SetPoint(584,24.03125,59.90129716);
   graph->SetPoint(585,24.09375,59.8012599);
   graph->SetPoint(586,24.12829083,59.7441375);
   graph->SetPoint(587,24.15625,59.70084117);
   graph->SetPoint(588,24.21875,59.60171102);
   graph->SetPoint(589,24.26847804,59.5191125);
   graph->SetPoint(590,24.28125,59.4992121);
   graph->SetPoint(591,24.34375,59.40087171);
   graph->SetPoint(592,24.40625,59.29674926);
   graph->SetPoint(593,24.4078436,59.2940875);
   graph->SetPoint(594,24.46875,59.1987882);
   graph->SetPoint(595,24.53125,59.09552783);
   graph->SetPoint(596,24.54702483,59.0690625);
   graph->SetPoint(597,24.59375,58.9954998);
   graph->SetPoint(598,24.65625,58.89298291);
   graph->SetPoint(599,24.68529341,58.8440375);
   graph->SetPoint(600,24.71875,58.79103988);
   graph->SetPoint(601,24.78125,58.68915709);
   graph->SetPoint(602,24.82268359,58.6190125);
   graph->SetPoint(603,24.84375,58.585437);
   graph->SetPoint(604,24.90625,58.48408656);
   graph->SetPoint(605,24.95922571,58.3939875);
   graph->SetPoint(606,24.96875,58.3787149);
   graph->SetPoint(607,25.03125,58.27780133);
   graph->SetPoint(608,25.09375,58.17112651);
   graph->SetPoint(609,25.09501497,58.1689625);
   graph->SetPoint(610,25.15625,58.07032715);
   graph->SetPoint(611,25.21875,57.96412832);
   graph->SetPoint(612,25.23049743,57.9439375);
   graph->SetPoint(613,25.28125,57.86168477);
   graph->SetPoint(614,25.34375,57.75586332);
   graph->SetPoint(615,25.36514728,57.7189125);
   graph->SetPoint(616,25.40625,57.65189074);
   graph->SetPoint(617,25.46875,57.54635385);
   graph->SetPoint(618,25.49898691,57.4938875);
   graph->SetPoint(619,25.53125,57.44095787);
   graph->SetPoint(620,25.59375,57.33561758);
   graph->SetPoint(621,25.6320362,57.2688625);
   graph->SetPoint(622,25.65625,57.22889577);
   graph->SetPoint(623,25.71875,57.1236682);
   graph->SetPoint(624,25.76431253,57.0438375);
   graph->SetPoint(625,25.78125,57.01571043);
   graph->SetPoint(626,25.84375,56.91051527);
   graph->SetPoint(627,25.89583092,56.8188125);
   graph->SetPoint(628,25.90625,56.80140472);
   graph->SetPoint(629,25.96875,56.69616493);
   graph->SetPoint(630,26.02660477,56.5937875);
   graph->SetPoint(631,26.03125,56.58597916);
   graph->SetPoint(632,26.09375,56.48061999);
   graph->SetPoint(633,26.15625,56.36950484);
   graph->SetPoint(634,26.15666687,56.3687625);
   graph->SetPoint(635,26.21875,56.26388041);
   graph->SetPoint(636,26.28125,56.15262525);
   graph->SetPoint(637,26.28621585,56.1437375);
   graph->SetPoint(638,26.34375,56.04594283);
   graph->SetPoint(639,26.40625,55.93446658);
   graph->SetPoint(640,26.41500743,55.9187125);
   graph->SetPoint(641,26.46875,55.82680088);
   graph->SetPoint(642,26.53125,55.71502521);
   graph->SetPoint(643,26.54305026,55.6936875);
   graph->SetPoint(644,26.59375,55.60644604);
   graph->SetPoint(645,26.65625,55.49429367);
   graph->SetPoint(646,26.67035104,55.4686625);
   graph->SetPoint(647,26.71875,55.38486671);
   graph->SetPoint(648,26.78125,55.27226108);
   graph->SetPoint(649,26.79691484,55.2436375);
   graph->SetPoint(650,26.84375,55.16204883);
   graph->SetPoint(651,26.90625,55.04891456);
   graph->SetPoint(652,26.92274578,55.0186125);
   graph->SetPoint(653,26.96875,54.93797589);
   graph->SetPoint(654,27.03125,54.82423783);
   graph->SetPoint(655,27.0478464,54.7935875);
   graph->SetPoint(656,27.09375,54.7126286);
   graph->SetPoint(657,27.15625,54.59821148);
   graph->SetPoint(658,27.17221784,54.5685625);
   graph->SetPoint(659,27.21875,54.48598538);
   graph->SetPoint(660,27.28125,54.37081344);
   graph->SetPoint(661,27.29586014,54.3435375);
   graph->SetPoint(662,27.34375,54.25802189);
   graph->SetPoint(663,27.40625,54.14201934);
   graph->SetPoint(664,27.41877232,54.1185125);
   graph->SetPoint(665,27.46875,54.02871139);
   graph->SetPoint(666,27.53125,53.91180112);
   graph->SetPoint(667,27.540952,53.8934875);
   graph->SetPoint(668,27.59375,53.79802432);
   graph->SetPoint(669,27.65625,53.68012804);
   graph->SetPoint(670,27.66239562,53.6684625);
   graph->SetPoint(671,27.71875,53.56592849);
   graph->SetPoint(672,27.78125,53.44696663);
   graph->SetPoint(673,27.78309877,53.4434375);
   graph->SetPoint(674,27.84375,53.33238914);
   graph->SetPoint(675,27.90320704,53.2184125);
   graph->SetPoint(676,27.90625,53.21280428);
   graph->SetPoint(677,27.96875,53.097368);
   graph->SetPoint(678,28.02268429,52.9933875);
   graph->SetPoint(679,28.03125,52.97750133);
   graph->SetPoint(680,28.09375,52.86082483);
   graph->SetPoint(681,28.14143491,52.7683625);
   graph->SetPoint(682,28.15625,52.74071207);
   graph->SetPoint(683,28.21875,52.62271518);
   graph->SetPoint(684,28.25945018,52.5433375);
   graph->SetPoint(685,28.28125,52.50239219);
   graph->SetPoint(686,28.34375,52.3829923);
   graph->SetPoint(687,28.37672048,52.3183125);
   graph->SetPoint(688,28.40625,52.26249423);
   graph->SetPoint(689,28.46875,52.14160534);
   graph->SetPoint(690,28.49323498,52.0932875);
   graph->SetPoint(691,28.53125,52.02096744);
   graph->SetPoint(692,28.59375,51.8984997);
   graph->SetPoint(693,28.60898165,51.8682625);
   graph->SetPoint(694,28.65625,51.77775762);
   graph->SetPoint(695,28.71875,51.6536177);
   graph->SetPoint(696,28.72394756,51.6432375);
   graph->SetPoint(697,28.78125,51.53280679);
   graph->SetPoint(698,28.83837401,51.4182125);
   graph->SetPoint(699,28.84375,51.40778586);
   graph->SetPoint(700,28.90625,51.28605288);
   graph->SetPoint(701,28.95226217,51.1931875);
   graph->SetPoint(702,28.96875,51.16100121);
   graph->SetPoint(703,29.03125,51.0374302);
   graph->SetPoint(704,29.06536045,50.9681625);
   graph->SetPoint(705,29.09375,50.91237912);
   graph->SetPoint(706,29.15625,50.78686793);
   graph->SetPoint(707,29.17765194,50.7431375);
   graph->SetPoint(708,29.21875,50.6618495);
   graph->SetPoint(709,29.28125,50.5342907);
   graph->SetPoint(710,29.28911838,50.5181125);
   graph->SetPoint(711,29.34375,50.40933779);
   graph->SetPoint(712,29.4000281,50.2930875);
   graph->SetPoint(713,29.40625,50.28062101);
   graph->SetPoint(714,29.46875,50.15476448);
   graph->SetPoint(715,29.51045951,50.0680625);
   graph->SetPoint(716,29.53125,50.0261276);
   graph->SetPoint(717,29.59375,49.89804465);
   graph->SetPoint(718,29.62004403,49.8430375);
   graph->SetPoint(719,29.65625,49.76951786);
   graph->SetPoint(720,29.71875,49.63908756);
   graph->SetPoint(721,29.72875946,49.6180125);
   graph->SetPoint(722,29.78125,49.51070258);
   graph->SetPoint(723,29.83689231,49.3929875);
   graph->SetPoint(724,29.84375,49.37887967);
   graph->SetPoint(725,29.90625,49.24958576);
   graph->SetPoint(726,29.94458229,49.1679625);
   graph->SetPoint(727,29.96875,49.11790508);
   graph->SetPoint(728,30.03125,48.98606563);
   graph->SetPoint(729,30.05137137,48.9429375);
   graph->SetPoint(730,30.09375,48.85455687);
   graph->SetPoint(731,30.15625,48.72003233);
   graph->SetPoint(732,30.15723246,48.7179125);
   graph->SetPoint(733,30.21875,48.5887273);
   graph->SetPoint(734,30.2629519,48.4928875);
   graph->SetPoint(735,30.28125,48.45422123);
   graph->SetPoint(736,30.34375,48.32030097);
   graph->SetPoint(737,30.36777323,48.2678625);
   graph->SetPoint(738,30.40625,48.18598807);
   graph->SetPoint(739,30.46875,48.04915424);
   graph->SetPoint(740,30.47162426,48.0428375);
   graph->SetPoint(741,30.53125,47.9150652);
   graph->SetPoint(742,30.57528237,47.8178125);
   graph->SetPoint(743,30.59375,47.77799016);
   graph->SetPoint(744,30.65625,47.64132218);
   graph->SetPoint(745,30.67807452,47.5927875);
   graph->SetPoint(746,30.71875,47.50445437);
   graph->SetPoint(747,30.77990412,47.3677625);
   graph->SetPoint(748,30.78125,47.36482132);
   graph->SetPoint(749,30.84375,47.22798824);
   graph->SetPoint(750,30.88162672,47.1427375);
   graph->SetPoint(751,30.90625,47.08854226);
   graph->SetPoint(752,30.96875,46.94844357);
   graph->SetPoint(753,30.98230829,46.9177125);
   graph->SetPoint(754,31.03125,46.80921257);
   graph->SetPoint(755,31.08239453,46.6926875);
   graph->SetPoint(756,31.09375,46.66735471);
   graph->SetPoint(757,31.15625,46.52667512);
   graph->SetPoint(758,31.18196841,46.4676625);
   graph->SetPoint(759,31.21875,46.38500696);
   graph->SetPoint(760,31.28047033,46.2426375);
   graph->SetPoint(761,31.28125,46.24087434);
   graph->SetPoint(762,31.34375,46.09930973);
   graph->SetPoint(763,31.37891429,46.0176125);
   graph->SetPoint(764,31.40625,45.95533861);
   graph->SetPoint(765,31.46875,45.81008243);
   graph->SetPoint(766,31.47622566,45.7925875);
   graph->SetPoint(767,31.53125,45.66629947);
   graph->SetPoint(768,31.57321595,45.5675625);
   graph->SetPoint(769,31.59375,45.52013518);
   graph->SetPoint(770,31.65625,45.37356406);
   graph->SetPoint(771,31.66934042,45.3425375);
   graph->SetPoint(772,31.71875,45.22755475);
   graph->SetPoint(773,31.76492675,45.1175125);
   graph->SetPoint(774,31.78125,45.07928392);
   graph->SetPoint(775,31.84375,44.93109649);
   graph->SetPoint(776,31.85983107,44.8924875);
   graph->SetPoint(777,31.90625,44.78294517);
   graph->SetPoint(778,31.95408575,44.6674625);
   graph->SetPoint(779,31.96875,44.63263513);
   graph->SetPoint(780,32.03125,44.48253064);
   graph->SetPoint(781,32.04773258,44.4424375);
   graph->SetPoint(782,32.09375,44.33230189);
   graph->SetPoint(783,32.14071909,44.2174125);
   graph->SetPoint(784,32.15625,44.18000213);
   graph->SetPoint(785,32.21875,44.02767598);
   graph->SetPoint(786,32.23306661,43.9923875);
   graph->SetPoint(787,32.28125,43.8754162);
   graph->SetPoint(788,32.3248404,43.7673625);
   graph->SetPoint(789,32.34375,43.72115963);
   graph->SetPoint(790,32.40625,43.56630073);
   graph->SetPoint(791,32.41584232,43.5423375);
   graph->SetPoint(792,32.46875,43.41203935);
   graph->SetPoint(793,32.50645203,43.3173125);
   graph->SetPoint(794,32.53125,43.25584347);
   graph->SetPoint(795,32.59375,43.09813078);
   graph->SetPoint(796,32.59605741,43.0922875);
   graph->SetPoint(797,32.65625,42.94188195);
   graph->SetPoint(798,32.68554572,42.8672625);
   graph->SetPoint(799,32.71875,42.78374949);
   graph->SetPoint(800,32.77398265,42.6422375);
   graph->SetPoint(801,32.78125,42.62383857);
   graph->SetPoint(802,32.84375,42.46460951);
   graph->SetPoint(803,32.86210187,42.4172125);
   graph->SetPoint(804,32.90625,42.30452928);
   graph->SetPoint(805,32.94949052,42.1921875);
   graph->SetPoint(806,32.96875,42.14270322);
   graph->SetPoint(807,33.03125,41.97984226);
   graph->SetPoint(808,33.03609096,41.9671625);
   graph->SetPoint(809,33.09375,41.81778816);
   graph->SetPoint(810,33.12245945,41.7421375);
   graph->SetPoint(811,33.15625,41.65401266);
   graph->SetPoint(812,33.2078893,41.5171125);
   graph->SetPoint(813,33.21875,41.48859754);
   graph->SetPoint(814,33.28125,41.32308101);
   graph->SetPoint(815,33.29284462,41.2920875);
   graph->SetPoint(816,33.34375,41.15730751);
   graph->SetPoint(817,33.37730394,41.0670625);
   graph->SetPoint(818,33.40625,40.98990408);
   graph->SetPoint(819,33.46088838,40.8420375);
   graph->SetPoint(820,33.46875,40.82093874);
   graph->SetPoint(821,33.53125,40.65207255);
   graph->SetPoint(822,33.54409652,40.6170125);
   graph->SetPoint(823,33.59375,40.48261003);
   graph->SetPoint(824,33.62674796,40.3919875);
   graph->SetPoint(825,33.65625,40.31158289);
   graph->SetPoint(826,33.70857776,40.1669625);
   graph->SetPoint(827,33.71875,40.13904757);
   graph->SetPoint(828,33.78125,39.9661226);
   graph->SetPoint(829,33.7899261,39.9419375);
   graph->SetPoint(830,33.84375,39.79293931);
   graph->SetPoint(831,33.87084979,39.7169125);
   graph->SetPoint(832,33.90625,39.61823367);
   graph->SetPoint(833,33.95099639,39.4918875);
   graph->SetPoint(834,33.96875,39.44205219);
   graph->SetPoint(835,34.03039204,39.2668625);
   graph->SetPoint(836,34.03125,39.26443719);
   graph->SetPoint(837,34.09375,39.08733401);
   graph->SetPoint(838,34.10961858,39.0418375);
   graph->SetPoint(839,34.15625,38.90883779);
   graph->SetPoint(840,34.18813662,38.8168125);
   graph->SetPoint(841,34.21875,38.72887819);
   graph->SetPoint(842,34.26593761,38.5917875);
   graph->SetPoint(843,34.28125,38.54748948);
   graph->SetPoint(844,34.3430426,38.3667625);
   graph->SetPoint(845,34.34375,38.36470131);
   graph->SetPoint(846,34.40625,38.18215665);
   graph->SetPoint(847,34.41994614,38.1417375);
   graph->SetPoint(848,34.46875,37.99822935);
   graph->SetPoint(849,34.49618603,37.9167125);
   graph->SetPoint(850,34.53125,37.81285822);
   graph->SetPoint(851,34.57175513,37.6916875);
   graph->SetPoint(852,34.59375,37.6260665);
   graph->SetPoint(853,34.64667088,37.4666625);
   graph->SetPoint(854,34.65625,37.43787355);
   graph->SetPoint(855,34.71875,37.24856067);
   graph->SetPoint(856,34.72102733,37.2416375);
   graph->SetPoint(857,34.78125,37.05893779);
   graph->SetPoint(858,34.7950762,37.0166125);
   graph->SetPoint(859,34.84375,36.86785404);
   graph->SetPoint(860,34.86848971,36.7915875);
   graph->SetPoint(861,34.90625,36.67532213);
   graph->SetPoint(862,34.9412819,36.5665625);
   graph->SetPoint(863,34.96875,36.48135212);
   graph->SetPoint(864,35.01346579,36.3415375);
   graph->SetPoint(865,35.03125,36.28595155);
   graph->SetPoint(866,35.08505345,36.1165125);
   graph->SetPoint(867,35.09375,36.08912419);
   graph->SetPoint(868,35.15605615,35.8914875);
   graph->SetPoint(869,35.15625,35.89087233);
   graph->SetPoint(870,35.21875,35.69208988);
   graph->SetPoint(871,35.22675209,35.6664625);
   graph->SetPoint(872,35.28125,35.49181964);
   graph->SetPoint(873,35.29686723,35.4414375);
   graph->SetPoint(874,35.34375,35.29003696);
   graph->SetPoint(875,35.36640446,35.2164125);
   graph->SetPoint(876,35.40625,35.08673702);
   graph->SetPoint(877,35.43537276,34.9913875);
   graph->SetPoint(878,35.46875,34.8819129);
   graph->SetPoint(879,35.50378029,34.7663625);
   graph->SetPoint(880,35.53125,34.67555491);
   graph->SetPoint(881,35.57163461,34.5413375);
   graph->SetPoint(882,35.59375,34.46765054);
   graph->SetPoint(883,35.63894252,34.3163125);
   graph->SetPoint(884,35.65625,34.25818562);
   graph->SetPoint(885,35.7057105,34.0912875);
   graph->SetPoint(886,35.71875,34.04714324);
   graph->SetPoint(887,35.77194414,33.8662625);
   graph->SetPoint(888,35.78125,33.83450396);
   graph->SetPoint(889,35.83764865,33.6412375);
   graph->SetPoint(890,35.84375,33.620246);
   graph->SetPoint(891,35.9028288,33.4162125);
   graph->SetPoint(892,35.90625,33.40434578);
   graph->SetPoint(893,35.96748859,33.1911875);
   graph->SetPoint(894,35.96875,33.18677621);
   graph->SetPoint(895,36.03125,32.96755044);
   graph->SetPoint(896,36.03164466,32.9661625);
   graph->SetPoint(897,36.09375,32.74667521);
   graph->SetPoint(898,36.09531218,32.7411375);
   graph->SetPoint(899,36.15625,32.52398043);
   graph->SetPoint(900,36.15845183,32.5161125);
   graph->SetPoint(901,36.21875,32.29943081);
   graph->SetPoint(902,36.2210661,32.2910875);
   graph->SetPoint(903,36.28125,32.0729893);
   graph->SetPoint(904,36.28315731,32.0660625);
   graph->SetPoint(905,36.34375,31.84461449);
   graph->SetPoint(906,36.3447269,31.8410375);
   graph->SetPoint(907,36.40579139,31.6160125);
   graph->SetPoint(908,36.40625,31.61431147);
   graph->SetPoint(909,36.46638392,31.3909875);
   graph->SetPoint(910,36.46875,31.38213534);
   graph->SetPoint(911,36.5264735,31.1659625);
   graph->SetPoint(912,36.53125,31.14793633);
   graph->SetPoint(913,36.58606018,30.9409375);
   graph->SetPoint(914,36.59375,30.91166151);
   graph->SetPoint(915,36.64514342,30.7159125);
   graph->SetPoint(916,36.65625,30.6732543);
   graph->SetPoint(917,36.70372233,30.4908875);
   graph->SetPoint(918,36.71875,30.43265471);
   graph->SetPoint(919,36.76179578,30.2658625);
   graph->SetPoint(920,36.78125,30.18979964);
   graph->SetPoint(921,36.81936206,30.0408375);
   graph->SetPoint(922,36.84375,29.94462236);
   graph->SetPoint(923,36.87641918,29.8158125);
   graph->SetPoint(924,36.90625,29.69705233);
   graph->SetPoint(925,36.93296486,29.5907875);
   graph->SetPoint(926,36.96875,29.44701484);
   graph->SetPoint(927,36.98899622,29.3657625);
   graph->SetPoint(928,37.03125,29.19443163);
   graph->SetPoint(929,37.04451019,29.1407375);
   graph->SetPoint(930,37.09375,28.93921995);
   graph->SetPoint(931,37.09950325,28.9157125);
   graph->SetPoint(932,37.15404191,28.6906875);
   graph->SetPoint(933,37.15625,28.68150192);
   graph->SetPoint(934,37.20824554,28.4656625);
   graph->SetPoint(935,37.21875,28.42154896);
   graph->SetPoint(936,37.26193178,28.2406375);
   graph->SetPoint(937,37.28125,28.15873336);
   graph->SetPoint(938,37.31509586,28.0156125);
   graph->SetPoint(939,37.34375,27.89295333);
   graph->SetPoint(940,37.36773238,27.7905875);
   graph->SetPoint(941,37.40625,27.62410111);
   graph->SetPoint(942,37.41983564,27.5655625);
   graph->SetPoint(943,37.46875,27.35206267);
   graph->SetPoint(944,37.47139943,27.3405375);
   graph->SetPoint(945,37.52268677,27.1155125);
   graph->SetPoint(946,37.53125,27.07748377);
   graph->SetPoint(947,37.57351954,26.8904875);
   graph->SetPoint(948,37.59375,26.79974452);
   graph->SetPoint(949,37.62380978,26.6654625);
   graph->SetPoint(950,37.65625,26.51848134);
   graph->SetPoint(951,37.67354991,26.4404375);
   graph->SetPoint(952,37.71875,26.23355539);
   graph->SetPoint(953,37.7227321,26.2154125);
   graph->SetPoint(954,37.77164684,25.9903875);
   graph->SetPoint(955,37.78125,25.94563192);
   graph->SetPoint(956,37.82012512,25.7653625);
   graph->SetPoint(957,37.84375,25.65411009);
   graph->SetPoint(958,37.86803764,25.5403375);
   graph->SetPoint(959,37.90625,25.35849661);
   graph->SetPoint(960,37.91537498,25.3153125);
   graph->SetPoint(961,37.9623255,25.0902875);
   graph->SetPoint(962,37.96875,25.05913693);
   graph->SetPoint(963,38.00897295,24.8652625);
   graph->SetPoint(964,38.03125,24.75608313);
   graph->SetPoint(965,38.05503398,24.6402375);
   graph->SetPoint(966,38.09375,24.44842657);
   graph->SetPoint(967,38.10049737,24.4152125);
   graph->SetPoint(968,38.145676,24.1901875);
   graph->SetPoint(969,38.15625,24.13677186);
   graph->SetPoint(970,38.19045475,23.9651625);
   graph->SetPoint(971,38.21875,23.82063198);
   graph->SetPoint(972,38.23462097,23.7401375);
   graph->SetPoint(973,38.27825301,23.5151125);
   graph->SetPoint(974,38.28125,23.49949444);
   graph->SetPoint(975,38.32173636,23.2900875);
   graph->SetPoint(976,38.34375,23.17405624);
   graph->SetPoint(977,38.36458944,23.0650625);
   graph->SetPoint(978,38.40625,22.84293594);
   graph->SetPoint(979,38.40679798,22.8400375);
   graph->SetPoint(980,38.44894915,22.6150125);
   graph->SetPoint(981,38.46875,22.50721742);
   graph->SetPoint(982,38.49046577,22.3899875);
   graph->SetPoint(983,38.53125,22.16532253);
   graph->SetPoint(984,38.53131593,22.1649625);
   graph->SetPoint(985,38.57213777,21.9399375);
   graph->SetPoint(986,38.59375,21.81830165);
   graph->SetPoint(987,38.6122873,21.7149125);
   graph->SetPoint(988,38.6518767,21.4898875);
   graph->SetPoint(989,38.65625,21.46472858);
   graph->SetPoint(990,38.69132192,21.2648625);
   graph->SetPoint(991,38.71875,21.10511023);
   graph->SetPoint(992,38.73006615,21.0398375);
   graph->SetPoint(993,38.76847367,20.8148125);
   graph->SetPoint(994,38.78125,20.73869463);
   graph->SetPoint(995,38.80649773,20.5897875);
   graph->SetPoint(996,38.84375,20.36500497);
   graph->SetPoint(997,38.8437906,20.3647625);
   graph->SetPoint(998,38.88108558,20.1397375);
   graph->SetPoint(999,38.90625,19.98430184);
   graph->SetPoint(1000,38.91763809,19.9147125);
   graph->SetPoint(1001,38.95386874,19.6896875);
   graph->SetPoint(1002,38.96875,19.59554372);
   graph->SetPoint(1003,38.98967027,19.4646625);
   graph->SetPoint(1004,39.02488096,19.2396375);
   graph->SetPoint(1005,39.03125,19.1983464);
   graph->SetPoint(1006,39.05991934,19.0146125);
   graph->SetPoint(1007,39.09375,18.79226538);
   graph->SetPoint(1008,39.09416229,18.7895875);
   graph->SetPoint(1009,39.12841191,18.5645625);
   graph->SetPoint(1010,39.15625,18.37690295);
   graph->SetPoint(1011,39.16186101,18.3395375);
   graph->SetPoint(1012,39.19516975,18.1145125);
   graph->SetPoint(1013,39.21875,17.95137261);
   graph->SetPoint(1014,39.22780832,17.8894875);
   graph->SetPoint(1015,39.26021002,17.6644625);
   graph->SetPoint(1016,39.28125,17.5149691);
   graph->SetPoint(1017,39.29201954,17.4394375);
   graph->SetPoint(1018,39.32354511,17.2144125);
   graph->SetPoint(1019,39.34375,17.06687768);
   graph->SetPoint(1020,39.35450541,16.9893875);
   graph->SetPoint(1021,39.38518333,16.7643625);
   graph->SetPoint(1022,39.40625,16.60616149);
   graph->SetPoint(1023,39.41527219,16.5393375);
   graph->SetPoint(1024,39.44512866,16.3143125);
   graph->SetPoint(1025,39.46875,16.13174569);
   graph->SetPoint(1026,39.47432203,16.0892875);
   graph->SetPoint(1027,39.50338095,15.8642625);
   graph->SetPoint(1028,39.53125,15.64239673);
   graph->SetPoint(1029,39.53165268,15.6392375);
   graph->SetPoint(1030,39.55993597,15.4142125);
   graph->SetPoint(1031,39.58744123,15.1891875);
   graph->SetPoint(1032,39.59375,15.13666339);
   graph->SetPoint(1033,39.61478527,14.9641625);
   graph->SetPoint(1034,39.64155401,14.7391375);
   graph->SetPoint(1035,39.65625,14.61283309);
   graph->SetPoint(1036,39.66791651,14.5141125);
   graph->SetPoint(1037,39.6939653,14.2890875);
   graph->SetPoint(1038,39.71875,14.06898037);
   graph->SetPoint(1039,39.71931268,14.0640625);
   graph->SetPoint(1040,39.74465686,13.8390375);
   graph->SetPoint(1041,39.76929892,13.6140125);
   graph->SetPoint(1042,39.78125,13.5024456);
   graph->SetPoint(1043,39.79360595,13.3889875);
   graph->SetPoint(1044,39.81757096,13.1639625);
   graph->SetPoint(1045,39.84086858,12.9389375);
   graph->SetPoint(1046,39.84375,12.91058889);
   graph->SetPoint(1047,39.86408443,12.7139125);
   graph->SetPoint(1048,39.88672795,12.4888875);
   graph->SetPoint(1049,39.90625,12.28951376);
   graph->SetPoint(1050,39.90880604,12.2638625);
   graph->SetPoint(1051,39.93080412,12.0388375);
   graph->SetPoint(1052,39.95217561,11.8138125);
   graph->SetPoint(1053,39.96875,11.63454451);
   graph->SetPoint(1054,39.97305762,11.5887875);
   graph->SetPoint(1055,39.99380007,11.3637625);
   graph->SetPoint(1056,40.01394168,11.1387375);
   graph->SetPoint(1057,40.03125,10.93979743);
   graph->SetPoint(1058,40.03356216,10.9137125);
   graph->SetPoint(1059,40.05308747,10.6886875);
   graph->SetPoint(1060,40.07203444,10.4636625);
   graph->SetPoint(1061,40.0904172,10.2386375);
   graph->SetPoint(1062,40.09375,10.19687767);
   graph->SetPoint(1063,40.10866173,10.0136125);
   graph->SetPoint(1064,40.12644314,9.7885875);
   graph->SetPoint(1065,40.14367893,9.5635625);
   graph->SetPoint(1066,40.15625,9.394538013);
   graph->SetPoint(1067,40.16049891,9.3385375);
   graph->SetPoint(1068,40.17713773,9.1135125);
   graph->SetPoint(1069,40.19324722,8.8884875);
   graph->SetPoint(1070,40.20883835,8.6634625);
   graph->SetPoint(1071,40.21875,8.515967005);
   graph->SetPoint(1072,40.22406888,8.4384375);
   graph->SetPoint(1073,40.239067,8.2134125);
   graph->SetPoint(1074,40.25355997,7.9883875);
   graph->SetPoint(1075,40.26755727,7.7633625);
   graph->SetPoint(1076,40.28106821,7.5383375);
   graph->SetPoint(1077,40.28125,7.535218386);
   graph->SetPoint(1078,40.29446522,7.3133125);
   graph->SetPoint(1079,40.30738195,7.0882875);
   graph->SetPoint(1080,40.3198216,6.8632625);
   graph->SetPoint(1081,40.33179205,6.6382375);
   graph->SetPoint(1082,40.34330082,6.4132125);
   graph->SetPoint(1083,40.34375,6.404115559);
   graph->SetPoint(1084,40.35465475,6.1881875);
   graph->SetPoint(1085,40.365559,5.9631625);
   graph->SetPoint(1086,40.37600754,5.7381375);
   graph->SetPoint(1087,40.38600675,5.5131125);
   graph->SetPoint(1088,40.39556265,5.2880875);
   graph->SetPoint(1089,40.40468102,5.0630625);
   graph->SetPoint(1090,40.40625,5.022556205);
   graph->SetPoint(1091,40.41356832,4.8380375);
   graph->SetPoint(1092,40.42205965,4.6130125);
   graph->SetPoint(1093,40.43011578,4.3879875);
   graph->SetPoint(1094,40.43774137,4.1629625);
   graph->SetPoint(1095,40.44494095,3.9379375);
   graph->SetPoint(1096,40.45171858,3.7129125);
   graph->SetPoint(1097,40.45807827,3.4878875);
   graph->SetPoint(1098,40.46402353,3.2628625);
   graph->SetPoint(1099,40.46875,3.07075878);
   graph->SetPoint(1100,40.46958065,3.0378375);
   graph->SetPoint(1101,40.47485172,2.8128125);
   graph->SetPoint(1102,40.47970588,2.5877875);
   graph->SetPoint(1103,40.48414602,2.3627625);
   graph->SetPoint(1104,40.48817455,2.1377375);
   graph->SetPoint(1105,40.49179389,1.9127125);
   graph->SetPoint(1106,40.49500602,1.6876875);
   graph->SetPoint(1107,40.49781269,1.4626625);
   graph->SetPoint(1108,40.50021554,1.2376375);
   graph->SetPoint(1109,40.50221589,1.0126125);
   graph->SetPoint(1110,40.50381484,0.7875875);
   graph->SetPoint(1111,40.50501328,0.5625625);
   graph->SetPoint(1112,40.50581187,0.3375375);
   graph->SetPoint(1113,40.50621108,0.1125125);
   graph->SetPoint(1114,40.50621108,-0.1125125);
   graph->SetPoint(1115,40.50581187,-0.3375375);
   graph->SetPoint(1116,40.50501328,-0.5625625);
   graph->SetPoint(1117,40.50381484,-0.7875875);
   graph->SetPoint(1118,40.50221589,-1.0126125);
   graph->SetPoint(1119,40.50021554,-1.2376375);
   graph->SetPoint(1120,40.49781269,-1.4626625);
   graph->SetPoint(1121,40.49500602,-1.6876875);
   graph->SetPoint(1122,40.49179389,-1.9127125);
   graph->SetPoint(1123,40.48817455,-2.1377375);
   graph->SetPoint(1124,40.48414602,-2.3627625);
   graph->SetPoint(1125,40.47970588,-2.5877875);
   graph->SetPoint(1126,40.47485172,-2.8128125);
   graph->SetPoint(1127,40.46958065,-3.0378375);
   graph->SetPoint(1128,40.46875,-3.07075878);
   graph->SetPoint(1129,40.46402353,-3.2628625);
   graph->SetPoint(1130,40.45807827,-3.4878875);
   graph->SetPoint(1131,40.45171858,-3.7129125);
   graph->SetPoint(1132,40.44494095,-3.9379375);
   graph->SetPoint(1133,40.43774137,-4.1629625);
   graph->SetPoint(1134,40.43011578,-4.3879875);
   graph->SetPoint(1135,40.42205965,-4.6130125);
   graph->SetPoint(1136,40.41356832,-4.8380375);
   graph->SetPoint(1137,40.40625,-5.022556205);
   graph->SetPoint(1138,40.40468102,-5.0630625);
   graph->SetPoint(1139,40.39556265,-5.2880875);
   graph->SetPoint(1140,40.38600675,-5.5131125);
   graph->SetPoint(1141,40.37600754,-5.7381375);
   graph->SetPoint(1142,40.365559,-5.9631625);
   graph->SetPoint(1143,40.35465475,-6.1881875);
   graph->SetPoint(1144,40.34375,-6.404115559);
   graph->SetPoint(1145,40.34330082,-6.4132125);
   graph->SetPoint(1146,40.33179205,-6.6382375);
   graph->SetPoint(1147,40.3198216,-6.8632625);
   graph->SetPoint(1148,40.30738195,-7.0882875);
   graph->SetPoint(1149,40.29446522,-7.3133125);
   graph->SetPoint(1150,40.28125,-7.535218386);
   graph->SetPoint(1151,40.28106821,-7.5383375);
   graph->SetPoint(1152,40.26755727,-7.7633625);
   graph->SetPoint(1153,40.25355997,-7.9883875);
   graph->SetPoint(1154,40.239067,-8.2134125);
   graph->SetPoint(1155,40.22406888,-8.4384375);
   graph->SetPoint(1156,40.21875,-8.515967005);
   graph->SetPoint(1157,40.20883835,-8.6634625);
   graph->SetPoint(1158,40.19324722,-8.8884875);
   graph->SetPoint(1159,40.17713773,-9.1135125);
   graph->SetPoint(1160,40.16049891,-9.3385375);
   graph->SetPoint(1161,40.15625,-9.394538013);
   graph->SetPoint(1162,40.14367893,-9.5635625);
   graph->SetPoint(1163,40.12644314,-9.7885875);
   graph->SetPoint(1164,40.10866173,-10.0136125);
   graph->SetPoint(1165,40.09375,-10.19687767);
   graph->SetPoint(1166,40.0904172,-10.2386375);
   graph->SetPoint(1167,40.07203444,-10.4636625);
   graph->SetPoint(1168,40.05308747,-10.6886875);
   graph->SetPoint(1169,40.03356216,-10.9137125);
   graph->SetPoint(1170,40.03125,-10.93979743);
   graph->SetPoint(1171,40.01394168,-11.1387375);
   graph->SetPoint(1172,39.99380007,-11.3637625);
   graph->SetPoint(1173,39.97305762,-11.5887875);
   graph->SetPoint(1174,39.96875,-11.63454451);
   graph->SetPoint(1175,39.95217561,-11.8138125);
   graph->SetPoint(1176,39.93080412,-12.0388375);
   graph->SetPoint(1177,39.90880604,-12.2638625);
   graph->SetPoint(1178,39.90625,-12.28951376);
   graph->SetPoint(1179,39.88672795,-12.4888875);
   graph->SetPoint(1180,39.86408443,-12.7139125);
   graph->SetPoint(1181,39.84375,-12.91058889);
   graph->SetPoint(1182,39.84086858,-12.9389375);
   graph->SetPoint(1183,39.81757096,-13.1639625);
   graph->SetPoint(1184,39.79360595,-13.3889875);
   graph->SetPoint(1185,39.78125,-13.5024456);
   graph->SetPoint(1186,39.76929892,-13.6140125);
   graph->SetPoint(1187,39.74465686,-13.8390375);
   graph->SetPoint(1188,39.71931268,-14.0640625);
   graph->SetPoint(1189,39.71875,-14.06898037);
   graph->SetPoint(1190,39.6939653,-14.2890875);
   graph->SetPoint(1191,39.66791651,-14.5141125);
   graph->SetPoint(1192,39.65625,-14.61283309);
   graph->SetPoint(1193,39.64155401,-14.7391375);
   graph->SetPoint(1194,39.61478527,-14.9641625);
   graph->SetPoint(1195,39.59375,-15.13666339);
   graph->SetPoint(1196,39.58744123,-15.1891875);
   graph->SetPoint(1197,39.55993597,-15.4142125);
   graph->SetPoint(1198,39.53165268,-15.6392375);
   graph->SetPoint(1199,39.53125,-15.64239673);
   graph->SetPoint(1200,39.50338095,-15.8642625);
   graph->SetPoint(1201,39.47432203,-16.0892875);
   graph->SetPoint(1202,39.46875,-16.13174569);
   graph->SetPoint(1203,39.44512866,-16.3143125);
   graph->SetPoint(1204,39.41527219,-16.5393375);
   graph->SetPoint(1205,39.40625,-16.60616149);
   graph->SetPoint(1206,39.38518333,-16.7643625);
   graph->SetPoint(1207,39.35450541,-16.9893875);
   graph->SetPoint(1208,39.34375,-17.06687768);
   graph->SetPoint(1209,39.32354511,-17.2144125);
   graph->SetPoint(1210,39.29201954,-17.4394375);
   graph->SetPoint(1211,39.28125,-17.5149691);
   graph->SetPoint(1212,39.26021002,-17.6644625);
   graph->SetPoint(1213,39.22780832,-17.8894875);
   graph->SetPoint(1214,39.21875,-17.95137261);
   graph->SetPoint(1215,39.19516975,-18.1145125);
   graph->SetPoint(1216,39.16186101,-18.3395375);
   graph->SetPoint(1217,39.15625,-18.37690295);
   graph->SetPoint(1218,39.12841191,-18.5645625);
   graph->SetPoint(1219,39.09416229,-18.7895875);
   graph->SetPoint(1220,39.09375,-18.79226538);
   graph->SetPoint(1221,39.05991934,-19.0146125);
   graph->SetPoint(1222,39.03125,-19.1983464);
   graph->SetPoint(1223,39.02488096,-19.2396375);
   graph->SetPoint(1224,38.98967027,-19.4646625);
   graph->SetPoint(1225,38.96875,-19.59554372);
   graph->SetPoint(1226,38.95386874,-19.6896875);
   graph->SetPoint(1227,38.91763809,-19.9147125);
   graph->SetPoint(1228,38.90625,-19.98430184);
   graph->SetPoint(1229,38.88108558,-20.1397375);
   graph->SetPoint(1230,38.8437906,-20.3647625);
   graph->SetPoint(1231,38.84375,-20.36500497);
   graph->SetPoint(1232,38.80649773,-20.5897875);
   graph->SetPoint(1233,38.78125,-20.73869463);
   graph->SetPoint(1234,38.76847367,-20.8148125);
   graph->SetPoint(1235,38.73006615,-21.0398375);
   graph->SetPoint(1236,38.71875,-21.10511023);
   graph->SetPoint(1237,38.69132192,-21.2648625);
   graph->SetPoint(1238,38.65625,-21.46472858);
   graph->SetPoint(1239,38.6518767,-21.4898875);
   graph->SetPoint(1240,38.6122873,-21.7149125);
   graph->SetPoint(1241,38.59375,-21.81830165);
   graph->SetPoint(1242,38.57213777,-21.9399375);
   graph->SetPoint(1243,38.53131593,-22.1649625);
   graph->SetPoint(1244,38.53125,-22.16532253);
   graph->SetPoint(1245,38.49046577,-22.3899875);
   graph->SetPoint(1246,38.46875,-22.50721742);
   graph->SetPoint(1247,38.44894915,-22.6150125);
   graph->SetPoint(1248,38.40679798,-22.8400375);
   graph->SetPoint(1249,38.40625,-22.84293594);
   graph->SetPoint(1250,38.36458944,-23.0650625);
   graph->SetPoint(1251,38.34375,-23.17405624);
   graph->SetPoint(1252,38.32173636,-23.2900875);
   graph->SetPoint(1253,38.28125,-23.49949444);
   graph->SetPoint(1254,38.27825301,-23.5151125);
   graph->SetPoint(1255,38.23462097,-23.7401375);
   graph->SetPoint(1256,38.21875,-23.82063198);
   graph->SetPoint(1257,38.19045475,-23.9651625);
   graph->SetPoint(1258,38.15625,-24.13677186);
   graph->SetPoint(1259,38.145676,-24.1901875);
   graph->SetPoint(1260,38.10049737,-24.4152125);
   graph->SetPoint(1261,38.09375,-24.44842657);
   graph->SetPoint(1262,38.05503398,-24.6402375);
   graph->SetPoint(1263,38.03125,-24.75608313);
   graph->SetPoint(1264,38.00897295,-24.8652625);
   graph->SetPoint(1265,37.96875,-25.05913693);
   graph->SetPoint(1266,37.9623255,-25.0902875);
   graph->SetPoint(1267,37.91537498,-25.3153125);
   graph->SetPoint(1268,37.90625,-25.35849661);
   graph->SetPoint(1269,37.86803764,-25.5403375);
   graph->SetPoint(1270,37.84375,-25.65411009);
   graph->SetPoint(1271,37.82012512,-25.7653625);
   graph->SetPoint(1272,37.78125,-25.94563192);
   graph->SetPoint(1273,37.77164684,-25.9903875);
   graph->SetPoint(1274,37.7227321,-26.2154125);
   graph->SetPoint(1275,37.71875,-26.23355539);
   graph->SetPoint(1276,37.67354991,-26.4404375);
   graph->SetPoint(1277,37.65625,-26.51848134);
   graph->SetPoint(1278,37.62380978,-26.6654625);
   graph->SetPoint(1279,37.59375,-26.79974452);
   graph->SetPoint(1280,37.57351954,-26.8904875);
   graph->SetPoint(1281,37.53125,-27.07748377);
   graph->SetPoint(1282,37.52268677,-27.1155125);
   graph->SetPoint(1283,37.47139943,-27.3405375);
   graph->SetPoint(1284,37.46875,-27.35206267);
   graph->SetPoint(1285,37.41983564,-27.5655625);
   graph->SetPoint(1286,37.40625,-27.62410111);
   graph->SetPoint(1287,37.36773238,-27.7905875);
   graph->SetPoint(1288,37.34375,-27.89295333);
   graph->SetPoint(1289,37.31509586,-28.0156125);
   graph->SetPoint(1290,37.28125,-28.15873336);
   graph->SetPoint(1291,37.26193178,-28.2406375);
   graph->SetPoint(1292,37.21875,-28.42154896);
   graph->SetPoint(1293,37.20824554,-28.4656625);
   graph->SetPoint(1294,37.15625,-28.68150192);
   graph->SetPoint(1295,37.15404191,-28.6906875);
   graph->SetPoint(1296,37.09950325,-28.9157125);
   graph->SetPoint(1297,37.09375,-28.93921995);
   graph->SetPoint(1298,37.04451019,-29.1407375);
   graph->SetPoint(1299,37.03125,-29.19443163);
   graph->SetPoint(1300,36.98899622,-29.3657625);
   graph->SetPoint(1301,36.96875,-29.44701484);
   graph->SetPoint(1302,36.93296486,-29.5907875);
   graph->SetPoint(1303,36.90625,-29.69705233);
   graph->SetPoint(1304,36.87641918,-29.8158125);
   graph->SetPoint(1305,36.84375,-29.94462236);
   graph->SetPoint(1306,36.81936206,-30.0408375);
   graph->SetPoint(1307,36.78125,-30.18979964);
   graph->SetPoint(1308,36.76179578,-30.2658625);
   graph->SetPoint(1309,36.71875,-30.43265471);
   graph->SetPoint(1310,36.70372233,-30.4908875);
   graph->SetPoint(1311,36.65625,-30.6732543);
   graph->SetPoint(1312,36.64514342,-30.7159125);
   graph->SetPoint(1313,36.59375,-30.91166151);
   graph->SetPoint(1314,36.58606018,-30.9409375);
   graph->SetPoint(1315,36.53125,-31.14793633);
   graph->SetPoint(1316,36.5264735,-31.1659625);
   graph->SetPoint(1317,36.46875,-31.38213534);
   graph->SetPoint(1318,36.46638392,-31.3909875);
   graph->SetPoint(1319,36.40625,-31.61431147);
   graph->SetPoint(1320,36.40579139,-31.6160125);
   graph->SetPoint(1321,36.3447269,-31.8410375);
   graph->SetPoint(1322,36.34375,-31.84461449);
   graph->SetPoint(1323,36.28315731,-32.0660625);
   graph->SetPoint(1324,36.28125,-32.0729893);
   graph->SetPoint(1325,36.2210661,-32.2910875);
   graph->SetPoint(1326,36.21875,-32.29943081);
   graph->SetPoint(1327,36.15845183,-32.5161125);
   graph->SetPoint(1328,36.15625,-32.52398043);
   graph->SetPoint(1329,36.09531218,-32.7411375);
   graph->SetPoint(1330,36.09375,-32.74667521);
   graph->SetPoint(1331,36.03164466,-32.9661625);
   graph->SetPoint(1332,36.03125,-32.96755044);
   graph->SetPoint(1333,35.96875,-33.18677621);
   graph->SetPoint(1334,35.96748859,-33.1911875);
   graph->SetPoint(1335,35.90625,-33.40434578);
   graph->SetPoint(1336,35.9028288,-33.4162125);
   graph->SetPoint(1337,35.84375,-33.620246);
   graph->SetPoint(1338,35.83764865,-33.6412375);
   graph->SetPoint(1339,35.78125,-33.83450396);
   graph->SetPoint(1340,35.77194414,-33.8662625);
   graph->SetPoint(1341,35.71875,-34.04714324);
   graph->SetPoint(1342,35.7057105,-34.0912875);
   graph->SetPoint(1343,35.65625,-34.25818562);
   graph->SetPoint(1344,35.63894252,-34.3163125);
   graph->SetPoint(1345,35.59375,-34.46765054);
   graph->SetPoint(1346,35.57163461,-34.5413375);
   graph->SetPoint(1347,35.53125,-34.67555491);
   graph->SetPoint(1348,35.50378029,-34.7663625);
   graph->SetPoint(1349,35.46875,-34.8819129);
   graph->SetPoint(1350,35.43537276,-34.9913875);
   graph->SetPoint(1351,35.40625,-35.08673702);
   graph->SetPoint(1352,35.36640446,-35.2164125);
   graph->SetPoint(1353,35.34375,-35.29003696);
   graph->SetPoint(1354,35.29686723,-35.4414375);
   graph->SetPoint(1355,35.28125,-35.49181964);
   graph->SetPoint(1356,35.22675209,-35.6664625);
   graph->SetPoint(1357,35.21875,-35.69208988);
   graph->SetPoint(1358,35.15625,-35.89087233);
   graph->SetPoint(1359,35.15605615,-35.8914875);
   graph->SetPoint(1360,35.09375,-36.08912419);
   graph->SetPoint(1361,35.08505345,-36.1165125);
   graph->SetPoint(1362,35.03125,-36.28595155);
   graph->SetPoint(1363,35.01346579,-36.3415375);
   graph->SetPoint(1364,34.96875,-36.48135212);
   graph->SetPoint(1365,34.9412819,-36.5665625);
   graph->SetPoint(1366,34.90625,-36.67532213);
   graph->SetPoint(1367,34.86848971,-36.7915875);
   graph->SetPoint(1368,34.84375,-36.86785404);
   graph->SetPoint(1369,34.7950762,-37.0166125);
   graph->SetPoint(1370,34.78125,-37.05893779);
   graph->SetPoint(1371,34.72102733,-37.2416375);
   graph->SetPoint(1372,34.71875,-37.24856067);
   graph->SetPoint(1373,34.65625,-37.43787355);
   graph->SetPoint(1374,34.64667088,-37.4666625);
   graph->SetPoint(1375,34.59375,-37.6260665);
   graph->SetPoint(1376,34.57175513,-37.6916875);
   graph->SetPoint(1377,34.53125,-37.81285822);
   graph->SetPoint(1378,34.49618603,-37.9167125);
   graph->SetPoint(1379,34.46875,-37.99822935);
   graph->SetPoint(1380,34.41994614,-38.1417375);
   graph->SetPoint(1381,34.40625,-38.18215665);
   graph->SetPoint(1382,34.34375,-38.36470131);
   graph->SetPoint(1383,34.3430426,-38.3667625);
   graph->SetPoint(1384,34.28125,-38.54748948);
   graph->SetPoint(1385,34.26593761,-38.5917875);
   graph->SetPoint(1386,34.21875,-38.72887819);
   graph->SetPoint(1387,34.18813662,-38.8168125);
   graph->SetPoint(1388,34.15625,-38.90883779);
   graph->SetPoint(1389,34.10961858,-39.0418375);
   graph->SetPoint(1390,34.09375,-39.08733401);
   graph->SetPoint(1391,34.03125,-39.26443719);
   graph->SetPoint(1392,34.03039204,-39.2668625);
   graph->SetPoint(1393,33.96875,-39.44205219);
   graph->SetPoint(1394,33.95099639,-39.4918875);
   graph->SetPoint(1395,33.90625,-39.61823367);
   graph->SetPoint(1396,33.87084979,-39.7169125);
   graph->SetPoint(1397,33.84375,-39.79293931);
   graph->SetPoint(1398,33.7899261,-39.9419375);
   graph->SetPoint(1399,33.78125,-39.9661226);
   graph->SetPoint(1400,33.71875,-40.13904757);
   graph->SetPoint(1401,33.70857776,-40.1669625);
   graph->SetPoint(1402,33.65625,-40.31158289);
   graph->SetPoint(1403,33.62674796,-40.3919875);
   graph->SetPoint(1404,33.59375,-40.48261003);
   graph->SetPoint(1405,33.54409652,-40.6170125);
   graph->SetPoint(1406,33.53125,-40.65207255);
   graph->SetPoint(1407,33.46875,-40.82093874);
   graph->SetPoint(1408,33.46088838,-40.8420375);
   graph->SetPoint(1409,33.40625,-40.98990408);
   graph->SetPoint(1410,33.37730394,-41.0670625);
   graph->SetPoint(1411,33.34375,-41.15730751);
   graph->SetPoint(1412,33.29284462,-41.2920875);
   graph->SetPoint(1413,33.28125,-41.32308101);
   graph->SetPoint(1414,33.21875,-41.48859754);
   graph->SetPoint(1415,33.2078893,-41.5171125);
   graph->SetPoint(1416,33.15625,-41.65401266);
   graph->SetPoint(1417,33.12245945,-41.7421375);
   graph->SetPoint(1418,33.09375,-41.81778816);
   graph->SetPoint(1419,33.03609096,-41.9671625);
   graph->SetPoint(1420,33.03125,-41.97984226);
   graph->SetPoint(1421,32.96875,-42.14270322);
   graph->SetPoint(1422,32.94949052,-42.1921875);
   graph->SetPoint(1423,32.90625,-42.30452928);
   graph->SetPoint(1424,32.86210187,-42.4172125);
   graph->SetPoint(1425,32.84375,-42.46460951);
   graph->SetPoint(1426,32.78125,-42.62383857);
   graph->SetPoint(1427,32.77398265,-42.6422375);
   graph->SetPoint(1428,32.71875,-42.78374949);
   graph->SetPoint(1429,32.68554572,-42.8672625);
   graph->SetPoint(1430,32.65625,-42.94188195);
   graph->SetPoint(1431,32.59605741,-43.0922875);
   graph->SetPoint(1432,32.59375,-43.09813078);
   graph->SetPoint(1433,32.53125,-43.25584347);
   graph->SetPoint(1434,32.50645203,-43.3173125);
   graph->SetPoint(1435,32.46875,-43.41203935);
   graph->SetPoint(1436,32.41584232,-43.5423375);
   graph->SetPoint(1437,32.40625,-43.56630073);
   graph->SetPoint(1438,32.34375,-43.72115963);
   graph->SetPoint(1439,32.3248404,-43.7673625);
   graph->SetPoint(1440,32.28125,-43.8754162);
   graph->SetPoint(1441,32.23306661,-43.9923875);
   graph->SetPoint(1442,32.21875,-44.02767598);
   graph->SetPoint(1443,32.15625,-44.18000213);
   graph->SetPoint(1444,32.14071909,-44.2174125);
   graph->SetPoint(1445,32.09375,-44.33230189);
   graph->SetPoint(1446,32.04773258,-44.4424375);
   graph->SetPoint(1447,32.03125,-44.48253064);
   graph->SetPoint(1448,31.96875,-44.63263513);
   graph->SetPoint(1449,31.95408575,-44.6674625);
   graph->SetPoint(1450,31.90625,-44.78294517);
   graph->SetPoint(1451,31.85983107,-44.8924875);
   graph->SetPoint(1452,31.84375,-44.93109649);
   graph->SetPoint(1453,31.78125,-45.07928392);
   graph->SetPoint(1454,31.76492675,-45.1175125);
   graph->SetPoint(1455,31.71875,-45.22755475);
   graph->SetPoint(1456,31.66934042,-45.3425375);
   graph->SetPoint(1457,31.65625,-45.37356406);
   graph->SetPoint(1458,31.59375,-45.52013518);
   graph->SetPoint(1459,31.57321595,-45.5675625);
   graph->SetPoint(1460,31.53125,-45.66629947);
   graph->SetPoint(1461,31.47622566,-45.7925875);
   graph->SetPoint(1462,31.46875,-45.81008243);
   graph->SetPoint(1463,31.40625,-45.95533861);
   graph->SetPoint(1464,31.37891429,-46.0176125);
   graph->SetPoint(1465,31.34375,-46.09930973);
   graph->SetPoint(1466,31.28125,-46.24087434);
   graph->SetPoint(1467,31.28047033,-46.2426375);
   graph->SetPoint(1468,31.21875,-46.38500696);
   graph->SetPoint(1469,31.18196841,-46.4676625);
   graph->SetPoint(1470,31.15625,-46.52667512);
   graph->SetPoint(1471,31.09375,-46.66735471);
   graph->SetPoint(1472,31.08239453,-46.6926875);
   graph->SetPoint(1473,31.03125,-46.80921257);
   graph->SetPoint(1474,30.98230829,-46.9177125);
   graph->SetPoint(1475,30.96875,-46.94844357);
   graph->SetPoint(1476,30.90625,-47.08854226);
   graph->SetPoint(1477,30.88162672,-47.1427375);
   graph->SetPoint(1478,30.84375,-47.22798824);
   graph->SetPoint(1479,30.78125,-47.36482132);
   graph->SetPoint(1480,30.77990412,-47.3677625);
   graph->SetPoint(1481,30.71875,-47.50445437);
   graph->SetPoint(1482,30.67807452,-47.5927875);
   graph->SetPoint(1483,30.65625,-47.64132218);
   graph->SetPoint(1484,30.59375,-47.77799016);
   graph->SetPoint(1485,30.57528237,-47.8178125);
   graph->SetPoint(1486,30.53125,-47.9150652);
   graph->SetPoint(1487,30.47162426,-48.0428375);
   graph->SetPoint(1488,30.46875,-48.04915424);
   graph->SetPoint(1489,30.40625,-48.18598807);
   graph->SetPoint(1490,30.36777323,-48.2678625);
   graph->SetPoint(1491,30.34375,-48.32030097);
   graph->SetPoint(1492,30.28125,-48.45422123);
   graph->SetPoint(1493,30.2629519,-48.4928875);
   graph->SetPoint(1494,30.21875,-48.5887273);
   graph->SetPoint(1495,30.15723246,-48.7179125);
   graph->SetPoint(1496,30.15625,-48.72003233);
   graph->SetPoint(1497,30.09375,-48.85455687);
   graph->SetPoint(1498,30.05137137,-48.9429375);
   graph->SetPoint(1499,30.03125,-48.98606563);
   graph->SetPoint(1500,29.96875,-49.11790508);
   graph->SetPoint(1501,29.94458229,-49.1679625);
   graph->SetPoint(1502,29.90625,-49.24958576);
   graph->SetPoint(1503,29.84375,-49.37887967);
   graph->SetPoint(1504,29.83689231,-49.3929875);
   graph->SetPoint(1505,29.78125,-49.51070258);
   graph->SetPoint(1506,29.72875946,-49.6180125);
   graph->SetPoint(1507,29.71875,-49.63908756);
   graph->SetPoint(1508,29.65625,-49.76951786);
   graph->SetPoint(1509,29.62004403,-49.8430375);
   graph->SetPoint(1510,29.59375,-49.89804465);
   graph->SetPoint(1511,29.53125,-50.0261276);
   graph->SetPoint(1512,29.51045951,-50.0680625);
   graph->SetPoint(1513,29.46875,-50.15476448);
   graph->SetPoint(1514,29.40625,-50.28062101);
   graph->SetPoint(1515,29.4000281,-50.2930875);
   graph->SetPoint(1516,29.34375,-50.40933779);
   graph->SetPoint(1517,29.28911838,-50.5181125);
   graph->SetPoint(1518,29.28125,-50.5342907);
   graph->SetPoint(1519,29.21875,-50.6618495);
   graph->SetPoint(1520,29.17765194,-50.7431375);
   graph->SetPoint(1521,29.15625,-50.78686793);
   graph->SetPoint(1522,29.09375,-50.91237912);
   graph->SetPoint(1523,29.06536045,-50.9681625);
   graph->SetPoint(1524,29.03125,-51.0374302);
   graph->SetPoint(1525,28.96875,-51.16100121);
   graph->SetPoint(1526,28.95226217,-51.1931875);
   graph->SetPoint(1527,28.90625,-51.28605288);
   graph->SetPoint(1528,28.84375,-51.40778586);
   graph->SetPoint(1529,28.83837401,-51.4182125);
   graph->SetPoint(1530,28.78125,-51.53280679);
   graph->SetPoint(1531,28.72394756,-51.6432375);
   graph->SetPoint(1532,28.71875,-51.6536177);
   graph->SetPoint(1533,28.65625,-51.77775762);
   graph->SetPoint(1534,28.60898165,-51.8682625);
   graph->SetPoint(1535,28.59375,-51.8984997);
   graph->SetPoint(1536,28.53125,-52.02096744);
   graph->SetPoint(1537,28.49323498,-52.0932875);
   graph->SetPoint(1538,28.46875,-52.14160534);
   graph->SetPoint(1539,28.40625,-52.26249423);
   graph->SetPoint(1540,28.37672048,-52.3183125);
   graph->SetPoint(1541,28.34375,-52.3829923);
   graph->SetPoint(1542,28.28125,-52.50239219);
   graph->SetPoint(1543,28.25945018,-52.5433375);
   graph->SetPoint(1544,28.21875,-52.62271518);
   graph->SetPoint(1545,28.15625,-52.74071207);
   graph->SetPoint(1546,28.14143491,-52.7683625);
   graph->SetPoint(1547,28.09375,-52.86082483);
   graph->SetPoint(1548,28.03125,-52.97750133);
   graph->SetPoint(1549,28.02268429,-52.9933875);
   graph->SetPoint(1550,27.96875,-53.097368);
   graph->SetPoint(1551,27.90625,-53.21280428);
   graph->SetPoint(1552,27.90320704,-53.2184125);
   graph->SetPoint(1553,27.84375,-53.33238914);
   graph->SetPoint(1554,27.78309877,-53.4434375);
   graph->SetPoint(1555,27.78125,-53.44696663);
   graph->SetPoint(1556,27.71875,-53.56592849);
   graph->SetPoint(1557,27.66239562,-53.6684625);
   graph->SetPoint(1558,27.65625,-53.68012804);
   graph->SetPoint(1559,27.59375,-53.79802432);
   graph->SetPoint(1560,27.540952,-53.8934875);
   graph->SetPoint(1561,27.53125,-53.91180112);
   graph->SetPoint(1562,27.46875,-54.02871139);
   graph->SetPoint(1563,27.41877232,-54.1185125);
   graph->SetPoint(1564,27.40625,-54.14201934);
   graph->SetPoint(1565,27.34375,-54.25802189);
   graph->SetPoint(1566,27.29586014,-54.3435375);
   graph->SetPoint(1567,27.28125,-54.37081344);
   graph->SetPoint(1568,27.21875,-54.48598538);
   graph->SetPoint(1569,27.17221784,-54.5685625);
   graph->SetPoint(1570,27.15625,-54.59821148);
   graph->SetPoint(1571,27.09375,-54.7126286);
   graph->SetPoint(1572,27.0478464,-54.7935875);
   graph->SetPoint(1573,27.03125,-54.82423783);
   graph->SetPoint(1574,26.96875,-54.93797589);
   graph->SetPoint(1575,26.92274578,-55.0186125);
   graph->SetPoint(1576,26.90625,-55.04891456);
   graph->SetPoint(1577,26.84375,-55.16204883);
   graph->SetPoint(1578,26.79691484,-55.2436375);
   graph->SetPoint(1579,26.78125,-55.27226108);
   graph->SetPoint(1580,26.71875,-55.38486671);
   graph->SetPoint(1581,26.67035104,-55.4686625);
   graph->SetPoint(1582,26.65625,-55.49429367);
   graph->SetPoint(1583,26.59375,-55.60644604);
   graph->SetPoint(1584,26.54305026,-55.6936875);
   graph->SetPoint(1585,26.53125,-55.71502521);
   graph->SetPoint(1586,26.46875,-55.82680088);
   graph->SetPoint(1587,26.41500743,-55.9187125);
   graph->SetPoint(1588,26.40625,-55.93446658);
   graph->SetPoint(1589,26.34375,-56.04594283);
   graph->SetPoint(1590,26.28621585,-56.1437375);
   graph->SetPoint(1591,26.28125,-56.15262525);
   graph->SetPoint(1592,26.21875,-56.26388041);
   graph->SetPoint(1593,26.15666687,-56.3687625);
   graph->SetPoint(1594,26.15625,-56.36950484);
   graph->SetPoint(1595,26.09375,-56.48061999);
   graph->SetPoint(1596,26.03125,-56.58597916);
   graph->SetPoint(1597,26.02660477,-56.5937875);
   graph->SetPoint(1598,25.96875,-56.69616493);
   graph->SetPoint(1599,25.90625,-56.80140472);
   graph->SetPoint(1600,25.89583092,-56.8188125);
   graph->SetPoint(1601,25.84375,-56.91051527);
   graph->SetPoint(1602,25.78125,-57.01571043);
   graph->SetPoint(1603,25.76431253,-57.0438375);
   graph->SetPoint(1604,25.71875,-57.1236682);
   graph->SetPoint(1605,25.65625,-57.22889577);
   graph->SetPoint(1606,25.6320362,-57.2688625);
   graph->SetPoint(1607,25.59375,-57.33561758);
   graph->SetPoint(1608,25.53125,-57.44095787);
   graph->SetPoint(1609,25.49898691,-57.4938875);
   graph->SetPoint(1610,25.46875,-57.54635385);
   graph->SetPoint(1611,25.40625,-57.65189074);
   graph->SetPoint(1612,25.36514728,-57.7189125);
   graph->SetPoint(1613,25.34375,-57.75586332);
   graph->SetPoint(1614,25.28125,-57.86168477);
   graph->SetPoint(1615,25.23049743,-57.9439375);
   graph->SetPoint(1616,25.21875,-57.96412832);
   graph->SetPoint(1617,25.15625,-58.07032715);
   graph->SetPoint(1618,25.09501497,-58.1689625);
   graph->SetPoint(1619,25.09375,-58.17112651);
   graph->SetPoint(1620,25.03125,-58.27780133);
   graph->SetPoint(1621,24.96875,-58.3787149);
   graph->SetPoint(1622,24.95922571,-58.3939875);
   graph->SetPoint(1623,24.90625,-58.48408656);
   graph->SetPoint(1624,24.84375,-58.585437);
   graph->SetPoint(1625,24.82268359,-58.6190125);
   graph->SetPoint(1626,24.78125,-58.68915709);
   graph->SetPoint(1627,24.71875,-58.79103988);
   graph->SetPoint(1628,24.68529341,-58.8440375);
   graph->SetPoint(1629,24.65625,-58.89298291);
   graph->SetPoint(1630,24.59375,-58.9954998);
   graph->SetPoint(1631,24.54702483,-59.0690625);
   graph->SetPoint(1632,24.53125,-59.09552783);
   graph->SetPoint(1633,24.46875,-59.1987882);
   graph->SetPoint(1634,24.4078436,-59.2940875);
   graph->SetPoint(1635,24.40625,-59.29674926);
   graph->SetPoint(1636,24.34375,-59.40087171);
   graph->SetPoint(1637,24.28125,-59.4992121);
   graph->SetPoint(1638,24.26847804,-59.5191125);
   graph->SetPoint(1639,24.21875,-59.60171102);
   graph->SetPoint(1640,24.15625,-59.70084117);
   graph->SetPoint(1641,24.12829083,-59.7441375);
   graph->SetPoint(1642,24.09375,-59.8012599);
   graph->SetPoint(1643,24.03125,-59.90129716);
   graph->SetPoint(1644,23.98715243,-59.9691625);
   graph->SetPoint(1645,23.96875,-59.99946516);
   graph->SetPoint(1646,23.90625,-60.10053733);
   graph->SetPoint(1647,23.84501692,-60.1941875);
   graph->SetPoint(1648,23.84375,-60.19626488);
   graph->SetPoint(1649,23.78125,-60.29851212);
   graph->SetPoint(1650,23.71875,-60.3949435);
   graph->SetPoint(1651,23.70281855,-60.4192125);
   graph->SetPoint(1652,23.65625,-60.49516414);
   graph->SetPoint(1653,23.59375,-60.59267388);
   graph->SetPoint(1654,23.55968865,-60.6442375);
   graph->SetPoint(1655,23.53125,-60.69042701);
   graph->SetPoint(1656,23.46875,-60.78915602);
   graph->SetPoint(1657,23.41549954,-60.8692625);
   graph->SetPoint(1658,23.40625,-60.88422416);
   graph->SetPoint(1659,23.34375,-60.98432839);
   graph->SetPoint(1660,23.28125,-61.07869409);
   graph->SetPoint(1661,23.27084477,-61.0942875);
   graph->SetPoint(1662,23.21875,-61.17811966);
   graph->SetPoint(1663,23.15625,-61.27375068);
   graph->SetPoint(1664,23.12565437,-61.3193125);
   graph->SetPoint(1665,23.09375,-61.37044773);
   graph->SetPoint(1666,23.03125,-61.4675029);
   graph->SetPoint(1667,22.97932338,-61.5443375);
   graph->SetPoint(1668,22.96875,-61.56121757);
   graph->SetPoint(1669,22.90625,-61.65987382);
   graph->SetPoint(1670,22.84375,-61.75277863);
   graph->SetPoint(1671,22.83250115,-61.7693625);
   graph->SetPoint(1672,22.78125,-61.85077531);
   graph->SetPoint(1673,22.71875,-61.94515697);
   graph->SetPoint(1674,22.68514154,-61.9943875);
   graph->SetPoint(1675,22.65625,-62.04010493);
   graph->SetPoint(1676,22.59375,-62.1361461);
   graph->SetPoint(1677,22.5365349,-62.2194125);
   graph->SetPoint(1678,22.53125,-62.22774382);
   graph->SetPoint(1679,22.46875,-62.32565056);
   graph->SetPoint(1680,22.40625,-62.41769682);
   graph->SetPoint(1681,22.38781073,-62.4444375);
   graph->SetPoint(1682,22.34375,-62.51355964);
   graph->SetPoint(1683,22.28125,-62.60733068);
   graph->SetPoint(1684,22.23812436,-62.6694625);
   graph->SetPoint(1685,22.21875,-62.69974503);
   graph->SetPoint(1686,22.15625,-62.79545518);
   graph->SetPoint(1687,22.09375,-62.88547358);
   graph->SetPoint(1688,22.08747197,-62.8944875);
   graph->SetPoint(1689,22.03125,-62.9819506);
   graph->SetPoint(1690,21.96875,-63.0737669);
   graph->SetPoint(1691,21.93667697,-63.1195125);
   graph->SetPoint(1692,21.90625,-63.16667682);
   graph->SetPoint(1693,21.84375,-63.26051664);
   graph->SetPoint(1694,21.78444325,-63.3445375);
   graph->SetPoint(1695,21.78125,-63.34947015);
   graph->SetPoint(1696,21.71875,-63.44559199);
   graph->SetPoint(1697,21.65625,-63.53574673);
   graph->SetPoint(1698,21.63230169,-63.5695625);
   graph->SetPoint(1699,21.59375,-63.62883977);
   graph->SetPoint(1700,21.53125,-63.7211145);
   graph->SetPoint(1701,21.47885995,-63.7945875);
   graph->SetPoint(1702,21.46875,-63.81008027);
   graph->SetPoint(1703,21.40625,-63.90475008);
   graph->SetPoint(1704,21.34375,-63.99351991);
   graph->SetPoint(1705,21.32508434,-64.0196125);
   graph->SetPoint(1706,21.28125,-64.08648494);
   graph->SetPoint(1707,21.21875,-64.1774856);
   graph->SetPoint(1708,21.17037762,-64.2446375);
   graph->SetPoint(1709,21.15625,-64.26611997);
   graph->SetPoint(1710,21.09375,-64.35964715);
   graph->SetPoint(1711,21.03125,-64.44729742);
   graph->SetPoint(1712,21.01508851,-64.4696625);
   graph->SetPoint(1713,20.96875,-64.53981777);
   graph->SetPoint(1714,20.90625,-64.62982689);
   graph->SetPoint(1715,20.85904829,-64.6946875);
   graph->SetPoint(1716,20.84375,-64.71777611);
   graph->SetPoint(1717,20.78125,-64.81046434);
   graph->SetPoint(1718,20.71875,-64.89725495);
   graph->SetPoint(1719,20.70235604,-64.9197125);
   graph->SetPoint(1720,20.65625,-64.98900095);
   graph->SetPoint(1721,20.59375,-65.07829885);
   graph->SetPoint(1722,20.54489941,-65.1447375);
   graph->SetPoint(1723,20.53125,-65.16518838);
   graph->SetPoint(1724,20.46875,-65.25734364);
   graph->SetPoint(1725,20.40625,-65.34353394);
   graph->SetPoint(1726,20.38690623,-65.3697625);
   graph->SetPoint(1727,20.34375,-65.43415479);
   graph->SetPoint(1728,20.28125,-65.52302535);
   graph->SetPoint(1729,20.22793345,-65.5947875);
   graph->SetPoint(1730,20.21875,-65.60845088);
   graph->SetPoint(1731,20.15625,-65.70038805);
   graph->SetPoint(1732,20.09375,-65.78624295);
   graph->SetPoint(1733,20.06873464,-65.8198125);
   graph->SetPoint(1734,20.03125,-65.87535644);
   graph->SetPoint(1735,19.96875,-65.96409419);
   graph->SetPoint(1736,19.9081254,-66.0448375);
   graph->SetPoint(1737,19.90625,-66.04760901);
   graph->SetPoint(1738,19.84375,-66.13966059);
   graph->SetPoint(1739,19.78125,-66.22545648);
   graph->SetPoint(1740,19.74781066,-66.2698625);
   graph->SetPoint(1741,19.71875,-66.31263807);
   graph->SetPoint(1742,19.65625,-66.40155569);
   graph->SetPoint(1743,19.59375,-66.48463955);
   graph->SetPoint(1744,19.5860105,-66.4948875);
   graph->SetPoint(1745,19.53125,-66.57518127);
   graph->SetPoint(1746,19.46875,-66.66121369);
   graph->SetPoint(1747,19.42407356,-66.7199125);
   graph->SetPoint(1748,19.40625,-66.74598084);
   graph->SetPoint(1749,19.34375,-66.83541939);
   graph->SetPoint(1750,19.28125,-66.91878879);
   graph->SetPoint(1751,19.26129078,-66.9449375);
   graph->SetPoint(1752,19.21875,-67.00692168);
   graph->SetPoint(1753,19.15625,-67.09351455);
   graph->SetPoint(1754,19.09742768,-67.1699625);
   graph->SetPoint(1755,19.09375,-67.17530886);
   graph->SetPoint(1756,19.03125,-67.26564861);
   graph->SetPoint(1757,18.96875,-67.34961251);
   graph->SetPoint(1758,18.93373734,-67.3949875);
   graph->SetPoint(1759,18.90625,-67.43479837);
   graph->SetPoint(1760,18.84375,-67.52231536);
   graph->SetPoint(1761,18.78125,-67.60384435);
   graph->SetPoint(1762,18.76873901,-67.6200125);
   graph->SetPoint(1763,18.71875,-67.69215316);
   graph->SetPoint(1764,18.65625,-67.77705967);
   graph->SetPoint(1765,18.60320927,-67.8450375);
   graph->SetPoint(1766,18.59375,-67.85866047);
   graph->SetPoint(1767,18.53125,-67.9475195);
   graph->SetPoint(1768,18.46875,-68.03000659);
   graph->SetPoint(1769,18.43740824,-68.0700625);
   graph->SetPoint(1770,18.40625,-68.1147773);
   graph->SetPoint(1771,18.34375,-68.20102892);
   graph->SetPoint(1772,18.28125,-68.28126896);
   graph->SetPoint(1773,18.27040757,-68.2950875);
   graph->SetPoint(1774,18.21875,-68.36896708);
   graph->SetPoint(1775,18.15625,-68.45280088);
   graph->SetPoint(1776,18.10297506,-68.5201125);
   graph->SetPoint(1777,18.09375,-68.53328265);
   graph->SetPoint(1778,18.03125,-68.62135628);
   graph->SetPoint(1779,17.96875,-68.70294308);
   graph->SetPoint(1780,17.93526178,-68.7451375);
   graph->SetPoint(1781,17.90625,-68.78641702);
   graph->SetPoint(1782,17.84375,-68.87205921);
   graph->SetPoint(1783,17.78125,-68.95155381);
   graph->SetPoint(1784,17.7664401,-68.9701625);
   graph->SetPoint(1785,17.71875,-69.03779761);
   graph->SetPoint(1786,17.65625,-69.12117974);
   graph->SetPoint(1787,17.59681066,-69.1951875);
   graph->SetPoint(1788,17.59375,-69.19952208);
   graph->SetPoint(1789,17.53125,-69.28753503);
   graph->SetPoint(1790,17.46875,-69.36881239);
   graph->SetPoint(1791,17.42735347,-69.4202125);
   graph->SetPoint(1792,17.40625,-69.45000422);
   graph->SetPoint(1793,17.34375,-69.53572973);
   graph->SetPoint(1794,17.28125,-69.61504357);
   graph->SetPoint(1795,17.25686515,-69.6452375);
   graph->SetPoint(1796,17.21875,-69.69887783);
   graph->SetPoint(1797,17.15625,-69.78247323);
   graph->SetPoint(1798,17.09375,-69.859952);
   graph->SetPoint(1799,17.08540016,-69.8702625);
   graph->SetPoint(1800,17.03125,-69.94624046);
   graph->SetPoint(1801,16.96875,-70.02784894);
   graph->SetPoint(1802,16.91360367,-70.0952875);
   graph->SetPoint(1803,16.90625,-70.10559536);
   graph->SetPoint(1804,16.84375,-70.19218141);
   graph->SetPoint(1805,16.78125,-70.27193348);
   graph->SetPoint(1806,16.74157863,-70.3203125);
   graph->SetPoint(1807,16.71875,-70.3522181);
   graph->SetPoint(1808,16.65625,-70.43678176);
   graph->SetPoint(1809,16.59375,-70.51479711);
   graph->SetPoint(1810,16.56863653,-70.5453375);
   graph->SetPoint(1811,16.53125,-70.59744079);
   graph->SetPoint(1812,16.46875,-70.68011623);
   graph->SetPoint(1813,16.40625,-70.75650435);
   graph->SetPoint(1814,16.39482254,-70.7703625);
   graph->SetPoint(1815,16.34375,-70.841343);
   graph->SetPoint(1816,16.28125,-70.92225331);
   graph->SetPoint(1817,16.22031033,-70.9953875);
   graph->SetPoint(1818,16.21875,-70.99755525);
   graph->SetPoint(1819,16.15625,-71.08399797);
   graph->SetPoint(1820,16.09375,-71.16325593);
   graph->SetPoint(1821,16.04598756,-71.2204125);
   graph->SetPoint(1822,16.03125,-71.24083238);
   graph->SetPoint(1823,15.96875,-71.32547269);
   graph->SetPoint(1824,15.90625,-71.40318221);
   graph->SetPoint(1825,15.87083849,-71.4454375);
   graph->SetPoint(1826,15.84375,-71.4828734);
   graph->SetPoint(1827,15.78125,-71.56582903);
   graph->SetPoint(1828,15.71875,-71.64208586);
   graph->SetPoint(1829,15.69490088,-71.6704625);
   graph->SetPoint(1830,15.65625,-71.72374398);
   graph->SetPoint(1831,15.59375,-71.80512379);
   graph->SetPoint(1832,15.53125,-71.88001666);
   graph->SetPoint(1833,15.51821002,-71.8954875);
   graph->SetPoint(1834,15.46875,-71.96350533);
   graph->SetPoint(1835,15.40625,-72.04340979);
   graph->SetPoint(1836,15.34375,-72.11702068);
   graph->SetPoint(1837,15.34079831,-72.1205125);
   graph->SetPoint(1838,15.28125,-72.20221327);
   graph->SetPoint(1839,15.21875,-72.28073563);
   graph->SetPoint(1840,15.16333076,-72.3455375);
   graph->SetPoint(1841,15.15625,-72.35525767);
   graph->SetPoint(1842,15.09375,-72.43991986);
   graph->SetPoint(1843,15.03125,-72.51714664);
   graph->SetPoint(1844,14.98543002,-72.5705625);
   graph->SetPoint(1845,14.96875,-72.59340953);
   graph->SetPoint(1846,14.90625,-72.67667296);
   graph->SetPoint(1847,14.84375,-72.75268482);
   graph->SetPoint(1848,14.80683615,-72.7955875);
   graph->SetPoint(1849,14.78125,-72.83055925);
   graph->SetPoint(1850,14.71875,-72.912517);
   graph->SetPoint(1851,14.65625,-72.98738939);
   graph->SetPoint(1852,14.62757674,-73.0206125);
   graph->SetPoint(1853,14.59375,-73.06675378);
   graph->SetPoint(1854,14.53125,-73.14749326);
   graph->SetPoint(1855,14.46875,-73.22129677);
   graph->SetPoint(1856,14.44767765,-73.2456375);
   graph->SetPoint(1857,14.40625,-73.30203711);
   graph->SetPoint(1858,14.34375,-73.38164006);
   graph->SetPoint(1859,14.28125,-73.45444102);
   graph->SetPoint(1860,14.26716279,-73.4706625);
   graph->SetPoint(1861,14.21875,-73.53644964);
   graph->SetPoint(1862,14.15625,-73.61499333);
   graph->SetPoint(1863,14.09375,-73.68685404);
   graph->SetPoint(1864,14.08605456,-73.6956875);
   graph->SetPoint(1865,14.03125,-73.77002895);
   graph->SetPoint(1866,13.96875,-73.84758632);
   graph->SetPoint(1867,13.90625,-73.91856571);
   graph->SetPoint(1868,13.90437382,-73.9207125);
   graph->SetPoint(1869,13.84375,-74.00281012);
   graph->SetPoint(1870,13.78125,-74.07945011);
   graph->SetPoint(1871,13.72251078,-74.1457375);
   graph->SetPoint(1872,13.71875,-74.15084244);
   graph->SetPoint(1873,13.65625,-74.23482536);
   graph->SetPoint(1874,13.59375,-74.31061385);
   graph->SetPoint(1875,13.54026667,-74.3707625);
   graph->SetPoint(1876,13.53125,-74.38298425);
   graph->SetPoint(1877,13.46875,-74.4661049);
   graph->SetPoint(1878,13.40625,-74.54110473);
   graph->SetPoint(1879,13.3574565,-74.5957875);
   graph->SetPoint(1880,13.34375,-74.61434136);
   graph->SetPoint(1881,13.28125,-74.69667689);
   graph->SetPoint(1882,13.21875,-74.7709481);
   graph->SetPoint(1883,13.17409753,-74.8208125);
   graph->SetPoint(1884,13.15625,-74.84494236);
   graph->SetPoint(1885,13.09375,-74.92656717);
   graph->SetPoint(1886,13.03125,-75.0001679);
   graph->SetPoint(1887,12.99020569,-75.0458375);
   graph->SetPoint(1888,12.96875,-75.07481337);
   graph->SetPoint(1889,12.90625,-75.15580019);
   graph->SetPoint(1890,12.84375,-75.22878654);
   graph->SetPoint(1891,12.8057958,-75.2708625);
   graph->SetPoint(1892,12.78125,-75.30397864);
   graph->SetPoint(1893,12.71875,-75.38439835);
   graph->SetPoint(1894,12.65625,-75.4568248);
   graph->SetPoint(1895,12.62088125,-75.4958875);
   graph->SetPoint(1896,12.59375,-75.53245982);
   graph->SetPoint(1897,12.53125,-75.61238257);
   graph->SetPoint(1898,12.46875,-75.68430247);
   graph->SetPoint(1899,12.43547455,-75.7209125);
   graph->SetPoint(1900,12.40625,-75.76027707);
   graph->SetPoint(1901,12.34375,-75.83977215);
   graph->SetPoint(1902,12.28125,-75.91123781);
   graph->SetPoint(1903,12.24958696,-75.9459375);
   graph->SetPoint(1904,12.21875,-75.98744829);
   graph->SetPoint(1905,12.15625,-76.06658504);
   graph->SetPoint(1906,12.09375,-76.1376481);
   graph->SetPoint(1907,12.06322875,-76.1709625);
   graph->SetPoint(1908,12.03125,-76.21398964);
   graph->SetPoint(1909,11.96875,-76.29283757);
   graph->SetPoint(1910,11.90625,-76.36354945);
   graph->SetPoint(1911,11.87640909,-76.3959875);
   graph->SetPoint(1912,11.84375,-76.43991529);
   graph->SetPoint(1913,11.78125,-76.51854484);
   graph->SetPoint(1914,11.71875,-76.58895674);
   graph->SetPoint(1915,11.68913599,-76.6210125);
   graph->SetPoint(1916,11.65625,-76.66523751);
   graph->SetPoint(1917,11.59375,-76.74372058);
   graph->SetPoint(1918,11.53125,-76.81388413);
   graph->SetPoint(1919,11.50141654,-76.8460375);
   graph->SetPoint(1920,11.46875,-76.88996652);
   graph->SetPoint(1921,11.40625,-76.96837698);
   graph->SetPoint(1922,11.34375,-77.03834439);
   graph->SetPoint(1923,11.31325655,-77.0710625);
   graph->SetPoint(1924,11.28125,-77.11411071);
   graph->SetPoint(1925,11.21875,-77.19252514);
   graph->SetPoint(1926,11.15625,-77.26234973);
   graph->SetPoint(1927,11.12466092,-77.2960875);
   graph->SetPoint(1928,11.09375,-77.3376763);
   graph->SetPoint(1929,11.03125,-77.41617457);
   graph->SetPoint(1930,10.96875,-77.48591093);
   graph->SetPoint(1931,10.93563295,-77.5211125);
   graph->SetPoint(1932,10.90625,-77.56066703);
   graph->SetPoint(1933,10.84375,-77.6393335);
   graph->SetPoint(1934,10.78125,-77.70903825);
   graph->SetPoint(1935,10.74617505,-77.7461375);
   graph->SetPoint(1936,10.71875,-77.78308443);
   graph->SetPoint(1937,10.65625,-77.86200852);
   graph->SetPoint(1938,10.59375,-77.93174055);
   graph->SetPoint(1939,10.55628799,-77.9711625);
   graph->SetPoint(1940,10.53125,-78.00492728);
   graph->SetPoint(1941,10.46875,-78.08420481);
   graph->SetPoint(1942,10.40625,-78.15402595);
   graph->SetPoint(1943,10.36597101,-78.1961875);
   graph->SetPoint(1944,10.34375,-78.22619113);
   graph->SetPoint(1945,10.28125,-78.30592567);
   graph->SetPoint(1946,10.21875,-78.37590146);
   graph->SetPoint(1947,10.17522169,-78.4212125);
   graph->SetPoint(1948,10.15625,-78.44686825);
   graph->SetPoint(1949,10.09375,-78.5271727);
   graph->SetPoint(1950,10.03125,-78.59737291);
   graph->SetPoint(1951,9.984035668,-78.6462375);
   graph->SetPoint(1952,9.96875,-78.66694692);
   graph->SetPoint(1953,9.90625,-78.74794528);
   graph->SetPoint(1954,9.84375,-78.81844501);
   graph->SetPoint(1955,9.792406318,-78.8712625);
   graph->SetPoint(1956,9.78125,-78.88641068);
   graph->SetPoint(1957,9.71875,-78.96824062);
   graph->SetPoint(1958,9.65625,-79.03912125);
   graph->SetPoint(1959,9.600324634,-79.0962875);
   graph->SetPoint(1960,9.59375,-79.10523775);
   graph->SetPoint(1961,9.53125,-79.18805319);
   graph->SetPoint(1962,9.46875,-79.25940365);
   graph->SetPoint(1963,9.407778408,-79.3213125);
   graph->SetPoint(1964,9.40625,-79.32339947);
   graph->SetPoint(1965,9.34375,-79.4073744);
   graph->SetPoint(1966,9.28125,-79.47929266);
   graph->SetPoint(1967,9.21875,-79.54280753);
   graph->SetPoint(1968,9.215324213,-79.5463375);
   graph->SetPoint(1969,9.15625,-79.62619211);
   graph->SetPoint(1970,9.09375,-79.69878699);
   graph->SetPoint(1971,9.03125,-79.76260854);
   graph->SetPoint(1972,9.022700259,-79.7713625);
   graph->SetPoint(1973,8.96875,-79.84448972);
   graph->SetPoint(1974,8.90625,-79.91788344);
   graph->SetPoint(1975,8.84375,-79.98208169);
   graph->SetPoint(1976,8.829684099,-79.9963875);
   graph->SetPoint(1977,8.78125,-80.06224578);
   graph->SetPoint(1978,8.71875,-80.13657639);
   graph->SetPoint(1979,8.65625,-80.20122885);
   graph->SetPoint(1980,8.636263829,-80.2214125);
   graph->SetPoint(1981,8.59375,-80.27943234);
   graph->SetPoint(1982,8.53125,-80.35485739);
   graph->SetPoint(1983,8.46875,-80.42005021);
   graph->SetPoint(1984,8.442423859,-80.4464375);
   graph->SetPoint(1985,8.40625,-80.49601356);
   graph->SetPoint(1986,8.34375,-80.57271495);
   graph->SetPoint(1987,8.28125,-80.63854469);
   graph->SetPoint(1988,8.248144754,-80.6714625);
   graph->SetPoint(1989,8.21875,-80.71194416);
   graph->SetPoint(1990,8.15625,-80.79013338);
   graph->SetPoint(1991,8.09375,-80.8567095);
   graph->SetPoint(1992,8.053401972,-80.8964875);
   graph->SetPoint(1993,8.03125,-80.92716608);
   graph->SetPoint(1994,7.96875,-81.00709231);
   graph->SetPoint(1995,7.90625,-81.07453976);
   graph->SetPoint(1996,7.858164868,-81.1215125);
   graph->SetPoint(1997,7.84375,-81.14160554);
   graph->SetPoint(1998,7.78125,-81.22356528);
   graph->SetPoint(1999,7.71875,-81.29202821);
   graph->SetPoint(2000,7.662394871,-81.3465375);
   graph->SetPoint(2001,7.65625,-81.35516735);
   graph->SetPoint(2002,7.59375,-81.43951824);
   graph->SetPoint(2003,7.53125,-81.50916465);
   graph->SetPoint(2004,7.46875,-81.56935267);
   graph->SetPoint(2005,7.466511186,-81.5715625);
   graph->SetPoint(2006,7.40625,-81.65490767);
   graph->SetPoint(2007,7.34375,-81.72593535);
   graph->SetPoint(2008,7.28125,-81.78680027);
   graph->SetPoint(2009,7.271241594,-81.7965875);
   graph->SetPoint(2010,7.21875,-81.86967724);
   graph->SetPoint(2011,7.15625,-81.94232214);
   graph->SetPoint(2012,7.09375,-82.00397661);
   graph->SetPoint(2013,7.075532965,-82.0216125);
   graph->SetPoint(2014,7.03125,-82.08375439);
   graph->SetPoint(2015,6.96875,-82.15830111);
   graph->SetPoint(2016,6.90625,-82.22087635);
   graph->SetPoint(2017,6.879347044,-82.2466375);
   graph->SetPoint(2018,6.84375,-82.29704423);
   graph->SetPoint(2019,6.78125,-82.37384129);
   graph->SetPoint(2020,6.71875,-82.43749188);
   graph->SetPoint(2021,6.68263536,-82.4716625);
   graph->SetPoint(2022,6.65625,-82.50942167);
   graph->SetPoint(2023,6.59375,-82.58890217);
   graph->SetPoint(2024,6.53125,-82.65381238);
   graph->SetPoint(2025,6.485335627,-82.6966875);
   graph->SetPoint(2026,6.46875,-82.720719);
   graph->SetPoint(2027,6.40625,-82.80343099);
   graph->SetPoint(2028,6.34375,-82.86982331);
   graph->SetPoint(2029,6.287367347,-82.9217125);
   graph->SetPoint(2030,6.28125,-82.93070745);
   graph->SetPoint(2031,6.21875,-83.01735796);
   graph->SetPoint(2032,6.15625,-83.08550512);
   graph->SetPoint(2033,6.09375,-83.1428972);
   graph->SetPoint(2034,6.089691528,-83.1467375);
   graph->SetPoint(2035,6.03125,-83.23059033);
   graph->SetPoint(2036,5.96875,-83.30083172);
   graph->SetPoint(2037,5.90625,-83.35916682);
   graph->SetPoint(2038,5.892756369,-83.3717625);
   graph->SetPoint(2039,5.84375,-83.44300244);
   graph->SetPoint(2040,5.78125,-83.51576851);
   graph->SetPoint(2041,5.71875,-83.57521398);
   graph->SetPoint(2042,5.695286153,-83.5967875);
   graph->SetPoint(2043,5.65625,-83.65442128);
   graph->SetPoint(2044,5.59375,-83.73026901);
   graph->SetPoint(2045,5.53125,-83.79102981);
   graph->SetPoint(2046,5.497197423,-83.8218125);
   graph->SetPoint(2047,5.46875,-83.86460266);
   graph->SetPoint(2048,5.40625,-83.94427042);
   graph->SetPoint(2049,5.34375,-84.00660174);
   graph->SetPoint(2050,5.298378054,-84.0468375);
   graph->SetPoint(2051,5.28125,-84.07319193);
   graph->SetPoint(2052,5.21875,-84.15768674);
   graph->SetPoint(2053,5.15625,-84.22191221);
   graph->SetPoint(2054,5.09867446,-84.2718625);
   graph->SetPoint(2055,5.09375,-84.27965507);
   graph->SetPoint(2056,5.03125,-84.37039768);
   graph->SetPoint(2057,4.96875,-84.43693692);
   graph->SetPoint(2058,4.90625,-84.49124592);
   graph->SetPoint(2059,4.899996061,-84.4968875);
   graph->SetPoint(2060,4.84375,-84.58223117);
   graph->SetPoint(2061,4.78125,-84.65164206);
   graph->SetPoint(2062,4.71875,-84.70704074);
   graph->SetPoint(2063,4.701925796,-84.7219125);
   graph->SetPoint(2064,4.65625,-84.79293324);
   graph->SetPoint(2065,4.59375,-84.86598018);
   graph->SetPoint(2066,4.53125,-84.92269092);
   graph->SetPoint(2067,4.503171504,-84.9469375);
   graph->SetPoint(2068,4.46875,-85.00211421);
   graph->SetPoint(2069,4.40625,-85.07988344);
   graph->SetPoint(2070,4.34375,-85.13819353);
   graph->SetPoint(2071,4.303563649,-85.1719625);
   graph->SetPoint(2072,4.28125,-85.20914627);
   graph->SetPoint(2073,4.21875,-85.29325295);
   graph->SetPoint(2074,4.15625,-85.35354333);
   graph->SetPoint(2075,4.102853397,-85.3969875);
   graph->SetPoint(2076,4.09375,-85.41295043);
   graph->SetPoint(2077,4.03125,-85.50593935);
   graph->SetPoint(2078,3.96875,-85.56873162);
   graph->SetPoint(2079,3.90625,-85.61868174);
   graph->SetPoint(2080,3.902371953,-85.6220125);
   graph->SetPoint(2081,3.84375,-85.71770816);
   graph->SetPoint(2082,3.78125,-85.78374459);
   graph->SetPoint(2083,3.71875,-85.83460773);
   graph->SetPoint(2084,3.703842637,-85.8470375);
   graph->SetPoint(2085,3.65625,-85.92817051);
   graph->SetPoint(2086,3.59375,-85.99856049);
   graph->SetPoint(2087,3.53125,-86.05053574);
   graph->SetPoint(2088,3.504499959,-86.0720625);
   graph->SetPoint(2089,3.46875,-86.1366334);
   graph->SetPoint(2090,3.40625,-86.21314477);
   graph->SetPoint(2091,3.34375,-86.26649655);
   graph->SetPoint(2092,3.304051146,-86.2970875);
   graph->SetPoint(2093,3.28125,-86.34173239);
   graph->SetPoint(2094,3.21875,-86.42744074);
   graph->SetPoint(2095,3.15625,-86.48253301);
   graph->SetPoint(2096,3.102011931,-86.5221125);
   graph->SetPoint(2097,3.09375,-86.54036076);
   graph->SetPoint(2098,3.03125,-86.64135046);
   graph->SetPoint(2099,2.96875,-86.69870758);
   graph->SetPoint(2100,2.90625,-86.74293124);
   graph->SetPoint(2101,2.900954803,-86.7471375);
   graph->SetPoint(2102,2.84375,-86.85469107);
   graph->SetPoint(2103,2.78125,-86.91511664);
   graph->SetPoint(2104,2.71875,-86.95956151);
   graph->SetPoint(2105,2.702085605,-86.9721625);
   graph->SetPoint(2106,2.65625,-87.06707979);
   graph->SetPoint(2107,2.59375,-87.13191875);
   graph->SetPoint(2108,2.53125,-87.17650865);
   graph->SetPoint(2109,2.502120453,-87.1971875);
   graph->SetPoint(2110,2.46875,-87.27755689);
   graph->SetPoint(2111,2.40625,-87.34939666);
   graph->SetPoint(2112,2.34375,-87.39392901);
   graph->SetPoint(2113,2.300405807,-87.4222125);
   graph->SetPoint(2114,2.28125,-87.48282334);
   graph->SetPoint(2115,2.21875,-87.56811139);
   graph->SetPoint(2116,2.15625,-87.61207431);
   graph->SetPoint(2117,2.095550934,-87.6472375);
   graph->SetPoint(2118,2.15625,-87.79153694);
   graph->SetPoint(2119,2.21875,-87.7336948);
   graph->SetPoint(2120,2.28125,-87.69235972);
   graph->SetPoint(2121,2.34375,-87.65353761);
   graph->SetPoint(2122,2.352788049,-87.6472375);
   graph->SetPoint(2123,2.40625,-87.54868292);
   graph->SetPoint(2124,2.46875,-87.49605311);
   graph->SetPoint(2125,2.53125,-87.4535047);
   graph->SetPoint(2126,2.578117349,-87.4222125);
   graph->SetPoint(2127,2.59375,-87.38703228);
   graph->SetPoint(2128,2.65625,-87.30606443);
   graph->SetPoint(2129,2.71875,-87.25624185);
   graph->SetPoint(2130,2.78125,-87.21328695);
   graph->SetPoint(2131,2.803761969,-87.1971875);
   graph->SetPoint(2132,2.84375,-87.12751381);
   graph->SetPoint(2133,2.90625,-87.06333695);
   graph->SetPoint(2134,2.96875,-87.0152582);
   graph->SetPoint(2135,3.03125,-86.97217837);
   graph->SetPoint(2136,3.03127119,-86.9721625);
   graph->SetPoint(2137,3.09375,-86.87740244);
   graph->SetPoint(2138,3.15625,-86.82043475);
   graph->SetPoint(2139,3.21875,-86.77352933);
   graph->SetPoint(2140,3.254785293,-86.7471375);
   graph->SetPoint(2141,3.28125,-86.70322189);
   graph->SetPoint(2142,3.34375,-86.63036739);
   graph->SetPoint(2143,3.40625,-86.57734135);
   graph->SetPoint(2144,3.46875,-86.53126815);
   graph->SetPoint(2145,3.480742295,-86.5221125);
   graph->SetPoint(2146,3.53125,-86.44752762);
   graph->SetPoint(2147,3.59375,-86.38462847);
   graph->SetPoint(2148,3.65625,-86.334052);
   graph->SetPoint(2149,3.705613741,-86.2970875);
   graph->SetPoint(2150,3.71875,-86.27619182);
   graph->SetPoint(2151,3.78125,-86.19686089);
   graph->SetPoint(2152,3.84375,-86.13949257);
   graph->SetPoint(2153,3.90625,-86.09056453);
   graph->SetPoint(2154,3.93004938,-86.0720625);
   graph->SetPoint(2155,3.96875,-86.0163011);
   graph->SetPoint(2156,4.03125,-85.94854866);
   graph->SetPoint(2157,4.09375,-85.89463383);
   graph->SetPoint(2158,4.156007324,-85.8470375);
   graph->SetPoint(2159,4.15625,-85.84666545);
   graph->SetPoint(2160,4.21875,-85.76257952);
   graph->SetPoint(2161,4.28125,-85.7014665);
   graph->SetPoint(2162,4.34375,-85.64987813);
   graph->SetPoint(2163,4.37898772,-85.6220125);
   graph->SetPoint(2164,4.40625,-85.5836057);
   graph->SetPoint(2165,4.46875,-85.51195166);
   graph->SetPoint(2166,4.53125,-85.45505858);
   graph->SetPoint(2167,4.59375,-85.40512275);
   graph->SetPoint(2168,4.603782032,-85.3969875);
   graph->SetPoint(2169,4.65625,-85.32731969);
   graph->SetPoint(2170,4.71875,-85.26303628);
   graph->SetPoint(2171,4.78125,-85.20901775);
   graph->SetPoint(2172,4.827358111,-85.1719625);
   graph->SetPoint(2173,4.84375,-85.14933922);
   graph->SetPoint(2174,4.90625,-85.07462103);
   graph->SetPoint(2175,4.96875,-85.01512024);
   graph->SetPoint(2176,5.03125,-84.96315931);
   graph->SetPoint(2177,5.05097619,-84.9469375);
   graph->SetPoint(2178,5.09375,-84.89090579);
   graph->SetPoint(2179,5.15625,-84.82399426);
   graph->SetPoint(2180,5.21875,-84.76779714);
   graph->SetPoint(2181,5.274974927,-84.7219125);
   graph->SetPoint(2182,5.28125,-84.71341269);
   graph->SetPoint(2183,5.34375,-84.63636472);
   graph->SetPoint(2184,5.40625,-84.57462569);
   graph->SetPoint(2185,5.46875,-84.52081723);
   graph->SetPoint(2186,5.497462689,-84.4968875);
   graph->SetPoint(2187,5.53125,-84.45318656);
   graph->SetPoint(2188,5.59375,-84.38415147);
   graph->SetPoint(2189,5.65625,-84.32603813);
   graph->SetPoint(2190,5.71875,-84.27401759);
   graph->SetPoint(2191,5.721293472,-84.2718625);
   graph->SetPoint(2192,5.78125,-84.19701326);
   graph->SetPoint(2193,5.84375,-84.13339557);
   graph->SetPoint(2194,5.90625,-84.07793232);
   graph->SetPoint(2195,5.943084035,-84.0468375);
   graph->SetPoint(2196,5.96875,-84.01403232);
   graph->SetPoint(2197,6.03125,-83.94333756);
   graph->SetPoint(2198,6.09375,-83.88357285);
   graph->SetPoint(2199,6.15625,-83.83010991);
   graph->SetPoint(2200,6.165930105,-83.8218125);
   graph->SetPoint(2201,6.21875,-83.75641807);
   graph->SetPoint(2202,6.28125,-83.69126522);
   graph->SetPoint(2203,6.34375,-83.63434784);
   graph->SetPoint(2204,6.387696229,-83.5967875);
   graph->SetPoint(2205,6.40625,-83.57333301);
   graph->SetPoint(2206,6.46875,-83.50139988);
   graph->SetPoint(2207,6.53125,-83.44024458);
   graph->SetPoint(2208,6.59375,-83.38549486);
   graph->SetPoint(2209,6.609592514,-83.3717625);
   graph->SetPoint(2210,6.65625,-83.31444991);
   graph->SetPoint(2211,6.71875,-83.24808474);
   graph->SetPoint(2212,6.78125,-83.18991568);
   graph->SetPoint(2213,6.831169888,-83.1467375);
   graph->SetPoint(2214,6.84375,-83.13099625);
   graph->SetPoint(2215,6.90625,-83.05820308);
   graph->SetPoint(2216,6.96875,-82.99590885);
   graph->SetPoint(2217,7.03125,-82.94003266);
   graph->SetPoint(2218,7.052157232,-82.9217125);
   graph->SetPoint(2219,7.09375,-82.87099745);
   graph->SetPoint(2220,7.15625,-82.8037188);
   graph->SetPoint(2221,7.21875,-82.74449762);
   graph->SetPoint(2222,7.27339073,-82.6966875);
   graph->SetPoint(2223,7.28125,-82.68694573);
   graph->SetPoint(2224,7.34375,-82.613628);
   graph->SetPoint(2225,7.40625,-82.55043341);
   graph->SetPoint(2226,7.46875,-82.49359159);
   graph->SetPoint(2227,7.493513369,-82.4716625);
   graph->SetPoint(2228,7.53125,-82.4259659);
   graph->SetPoint(2229,7.59375,-82.35804627);
   graph->SetPoint(2230,7.65625,-82.2979659);
   graph->SetPoint(2231,7.714259456,-82.2466375);
   graph->SetPoint(2232,7.71875,-82.24111947);
   graph->SetPoint(2233,7.78125,-82.16757083);
   graph->SetPoint(2234,7.84375,-82.10369815);
   graph->SetPoint(2235,7.90625,-82.04604862);
   graph->SetPoint(2236,7.933562785,-82.0216125);
   graph->SetPoint(2237,7.96875,-81.97927525);
   graph->SetPoint(2238,8.03125,-81.91095979);
   graph->SetPoint(2239,8.09375,-81.85020305);
   graph->SetPoint(2240,8.153690802,-81.7965875);
   graph->SetPoint(2241,8.15625,-81.79346765);
   graph->SetPoint(2242,8.21875,-81.71994192);
   graph->SetPoint(2243,8.28125,-81.65559527);
   graph->SetPoint(2244,8.34375,-81.59728972);
   graph->SetPoint(2245,8.37221985,-81.5715625);
   graph->SetPoint(2246,8.40625,-81.53085878);
   graph->SetPoint(2247,8.46875,-81.46236484);
   graph->SetPoint(2248,8.53125,-81.4011023);
   graph->SetPoint(2249,8.591613269,-81.3465375);
   graph->SetPoint(2250,8.59375,-81.3439515);
   graph->SetPoint(2251,8.65625,-81.27066441);
   graph->SetPoint(2252,8.71875,-81.20602831);
   graph->SetPoint(2253,8.78125,-81.14721022);
   graph->SetPoint(2254,8.809411288,-81.1215125);
   graph->SetPoint(2255,8.84375,-81.08066159);
   graph->SetPoint(2256,8.90625,-81.0121788);
   graph->SetPoint(2257,8.96875,-80.95056707);
   graph->SetPoint(2258,9.027967607,-80.8964875);
   graph->SetPoint(2259,9.03125,-80.89254103);
   graph->SetPoint(2260,9.09375,-80.81967289);
   graph->SetPoint(2261,9.15625,-80.75491157);
   graph->SetPoint(2262,9.21875,-80.6957143);
   graph->SetPoint(2263,9.245075042,-80.6714625);
   graph->SetPoint(2264,9.28125,-80.62863869);
   graph->SetPoint(2265,9.34375,-80.56032979);
   graph->SetPoint(2266,9.40625,-80.4985104);
   graph->SetPoint(2267,9.462705991,-80.4464375);
   graph->SetPoint(2268,9.46875,-80.43921379);
   graph->SetPoint(2269,9.53125,-80.36691213);
   graph->SetPoint(2270,9.59375,-80.30216942);
   graph->SetPoint(2271,9.65625,-80.24271492);
   graph->SetPoint(2272,9.679159523,-80.2214125);
   graph->SetPoint(2273,9.71875,-80.17475329);
   graph->SetPoint(2274,9.78125,-80.10675577);
   graph->SetPoint(2275,9.84375,-80.04485462);
   graph->SetPoint(2276,9.895790331,-79.9963875);
   graph->SetPoint(2277,9.90625,-79.9839527);
   graph->SetPoint(2278,9.96875,-79.91233543);
   graph->SetPoint(2279,10.03125,-79.84773523);
   graph->SetPoint(2280,10.09375,-79.7881332);
   graph->SetPoint(2281,10.11162277,-79.7713625);
   graph->SetPoint(2282,10.15625,-79.71897591);
   graph->SetPoint(2283,10.21875,-79.65140293);
   graph->SetPoint(2284,10.28125,-79.58953007);
   graph->SetPoint(2285,10.32719161,-79.5463375);
   graph->SetPoint(2286,10.34375,-79.52674542);
   graph->SetPoint(2287,10.40625,-79.45590348);
   graph->SetPoint(2288,10.46875,-79.3915503);
   graph->SetPoint(2289,10.53125,-79.33189793);
   graph->SetPoint(2290,10.54243118,-79.3213125);
   graph->SetPoint(2291,10.59375,-79.26128203);
   graph->SetPoint(2292,10.65625,-79.19422476);
   graph->SetPoint(2293,10.71875,-79.13247465);
   graph->SetPoint(2294,10.75688808,-79.0962875);
   graph->SetPoint(2295,10.78125,-79.0675823);
   graph->SetPoint(2296,10.84375,-78.99758276);
   graph->SetPoint(2297,10.90625,-78.93356277);
   graph->SetPoint(2298,10.96875,-78.87394449);
   graph->SetPoint(2299,10.97155839,-78.8712625);
   graph->SetPoint(2300,11.03125,-78.80165145);
   graph->SetPoint(2301,11.09375,-78.73518062);
   graph->SetPoint(2302,11.15625,-78.6736327);
   graph->SetPoint(2303,11.18486433,-78.6462375);
   graph->SetPoint(2304,11.21875,-78.60645556);
   graph->SetPoint(2305,11.28125,-78.53734412);
   graph->SetPoint(2306,11.34375,-78.47372669);
   graph->SetPoint(2307,11.39846878,-78.4212125);
   graph->SetPoint(2308,11.40625,-78.41201681);
   graph->SetPoint(2309,11.46875,-78.34006656);
   graph->SetPoint(2310,11.53125,-78.27423462);
   graph->SetPoint(2311,11.59375,-78.21295403);
   graph->SetPoint(2312,11.61110998,-78.1961875);
   graph->SetPoint(2313,11.65625,-78.14335809);
   graph->SetPoint(2314,11.71875,-78.07516224);
   graph->SetPoint(2315,11.78125,-78.01200069);
   graph->SetPoint(2316,11.82342075,-77.9711625);
   graph->SetPoint(2317,11.84375,-77.94722481);
   graph->SetPoint(2318,11.90625,-77.87651166);
   graph->SetPoint(2319,11.96875,-77.81135471);
   graph->SetPoint(2320,12.03125,-77.75039318);
   graph->SetPoint(2321,12.03561874,-77.7461375);
   graph->SetPoint(2322,12.09375,-77.67828222);
   graph->SetPoint(2323,12.15625,-77.61101354);
   graph->SetPoint(2324,12.21875,-77.54834735);
   graph->SetPoint(2325,12.24662754,-77.5211125);
   graph->SetPoint(2326,12.28125,-77.48046905);
   graph->SetPoint(2327,12.34375,-77.41097145);
   graph->SetPoint(2328,12.40625,-77.34651117);
   graph->SetPoint(2329,12.45771679,-77.2960875);
   graph->SetPoint(2330,12.46875,-77.28306341);
   graph->SetPoint(2331,12.53125,-77.21121959);
   graph->SetPoint(2332,12.59375,-77.14487603);
   graph->SetPoint(2333,12.65625,-77.08273154);
   graph->SetPoint(2334,12.6680925,-77.0710625);
   graph->SetPoint(2335,12.71875,-77.01174545);
   graph->SetPoint(2336,12.78125,-76.94343053);
   graph->SetPoint(2337,12.84375,-76.87967583);
   graph->SetPoint(2338,12.8777843,-76.8460375);
   graph->SetPoint(2339,12.90625,-76.81253255);
   graph->SetPoint(2340,12.96875,-76.74215998);
   graph->SetPoint(2341,13.03125,-76.67672799);
   graph->SetPoint(2342,13.08745111,-76.6210125);
   graph->SetPoint(2343,13.09375,-76.6135608);
   graph->SetPoint(2344,13.15625,-76.54104655);
   graph->SetPoint(2345,13.21875,-76.47387238);
   graph->SetPoint(2346,13.28125,-76.41082164);
   graph->SetPoint(2347,13.29613104,-76.3959875);
   graph->SetPoint(2348,13.34375,-76.34006914);
   graph->SetPoint(2349,13.40625,-76.27109054);
   graph->SetPoint(2350,13.46875,-76.2065473);
   graph->SetPoint(2351,13.50433299,-76.1709625);
   graph->SetPoint(2352,13.53125,-76.13920322);
   graph->SetPoint(2353,13.59375,-76.06836137);
   graph->SetPoint(2354,13.65625,-76.00227897);
   graph->SetPoint(2355,13.71240892,-75.9459375);
   graph->SetPoint(2356,13.71875,-75.93842075);
   graph->SetPoint(2357,13.78125,-75.86566098);
   graph->SetPoint(2358,13.84375,-75.7979959);
   graph->SetPoint(2359,13.90625,-75.73431068);
   graph->SetPoint(2360,13.91953419,-75.7209125);
   graph->SetPoint(2361,13.96875,-75.66296264);
   graph->SetPoint(2362,14.03125,-75.59367521);
   graph->SetPoint(2363,14.09375,-75.52863008);
   graph->SetPoint(2364,14.12610525,-75.4958875);
   graph->SetPoint(2365,14.15625,-75.46023648);
   graph->SetPoint(2366,14.21875,-75.3892915);
   graph->SetPoint(2367,14.28125,-75.32285741);
   graph->SetPoint(2368,14.33245802,-75.2708625);
   graph->SetPoint(2369,14.34375,-75.25745041);
   graph->SetPoint(2370,14.40625,-75.1848173);
   graph->SetPoint(2371,14.46875,-75.11696906);
   graph->SetPoint(2372,14.53125,-75.05290265);
   graph->SetPoint(2373,14.53817308,-75.0458375);
   graph->SetPoint(2374,14.59375,-74.98022273);
   graph->SetPoint(2375,14.65625,-74.91093936);
   graph->SetPoint(2376,14.71875,-74.84565291);
   graph->SetPoint(2377,14.74300615,-74.8208125);
   graph->SetPoint(2378,14.78125,-74.775476);
   graph->SetPoint(2379,14.84375,-74.70474088);
   graph->SetPoint(2380,14.90625,-74.63821986);
   graph->SetPoint(2381,14.94753989,-74.5957875);
   graph->SetPoint(2382,14.96875,-74.57054305);
   graph->SetPoint(2383,15.03125,-74.49834465);
   graph->SetPoint(2384,15.09375,-74.43057844);
   graph->SetPoint(2385,15.15175217,-74.3707625);
   graph->SetPoint(2386,15.15625,-74.36538821);
   graph->SetPoint(2387,15.21875,-74.29172011);
   graph->SetPoint(2388,15.28125,-74.22270228);
   graph->SetPoint(2389,15.34375,-74.15740014);
   graph->SetPoint(2390,15.35500333,-74.1457375);
   graph->SetPoint(2391,15.40625,-74.08483531);
   graph->SetPoint(2392,15.46875,-74.01456341);
   graph->SetPoint(2393,15.53125,-73.94817816);
   graph->SetPoint(2394,15.55765614,-73.9207125);
   graph->SetPoint(2395,15.59375,-73.87765681);
   graph->SetPoint(2396,15.65625,-73.80613327);
   graph->SetPoint(2397,15.71875,-73.73866538);
   graph->SetPoint(2398,15.75992045,-73.6956875);
   graph->SetPoint(2399,15.78125,-73.67015041);
   graph->SetPoint(2400,15.84375,-73.59738209);
   graph->SetPoint(2401,15.90625,-73.52883567);
   graph->SetPoint(2402,15.96177441,-73.4706625);
   graph->SetPoint(2403,15.96875,-73.46228092);
   graph->SetPoint(2404,16.03125,-73.38827929);
   graph->SetPoint(2405,16.09375,-73.31866214);
   graph->SetPoint(2406,16.15625,-73.25258994);
   graph->SetPoint(2407,16.1628544,-73.2456375);
   graph->SetPoint(2408,16.21875,-73.1787937);
   graph->SetPoint(2409,16.28125,-73.10811763);
   graph->SetPoint(2410,16.34375,-73.04111384);
   graph->SetPoint(2411,16.3631525,-73.0206125);
   graph->SetPoint(2412,16.40625,-72.96889374);
   graph->SetPoint(2413,16.46875,-72.89717428);
   graph->SetPoint(2414,16.53125,-72.82925021);
   graph->SetPoint(2415,16.56298943,-72.7955875);
   graph->SetPoint(2416,16.59375,-72.75854768);
   graph->SetPoint(2417,16.65625,-72.68580407);
   graph->SetPoint(2418,16.71875,-72.61697418);
   graph->SetPoint(2419,16.76234589,-72.5705625);
   graph->SetPoint(2420,16.78125,-72.54772346);
   graph->SetPoint(2421,16.84375,-72.47397878);
   graph->SetPoint(2422,16.90625,-72.4042606);
   graph->SetPoint(2423,16.96120255,-72.3455375);
   graph->SetPoint(2424,16.96875,-72.33638926);
   graph->SetPoint(2425,17.03125,-72.26167027);
   graph->SetPoint(2426,17.09375,-72.19108423);
   graph->SetPoint(2427,17.15625,-72.1238817);
   graph->SetPoint(2428,17.15938838,-72.1205125);
   graph->SetPoint(2429,17.21875,-72.04885057);
   graph->SetPoint(2430,17.28125,-71.97742019);
   graph->SetPoint(2431,17.34375,-71.9094564);
   graph->SetPoint(2432,17.35671194,-71.8954875);
   graph->SetPoint(2433,17.40625,-71.83549197);
   graph->SetPoint(2434,17.46875,-71.76324341);
   graph->SetPoint(2435,17.53125,-71.69453865);
   graph->SetPoint(2436,17.55350461,-71.6704625);
   graph->SetPoint(2437,17.59375,-71.6215675);
   graph->SetPoint(2438,17.65625,-71.54852933);
   graph->SetPoint(2439,17.71875,-71.47910647);
   graph->SetPoint(2440,17.74975136,-71.4454375);
   graph->SetPoint(2441,17.78125,-71.40705052);
   graph->SetPoint(2442,17.84375,-71.33325406);
   graph->SetPoint(2443,17.90625,-71.26313765);
   graph->SetPoint(2444,17.94543731,-71.2204125);
   graph->SetPoint(2445,17.96875,-71.19191522);
   graph->SetPoint(2446,18.03125,-71.11739408);
   graph->SetPoint(2447,18.09375,-71.04661088);
   graph->SetPoint(2448,18.14054852,-70.9953875);
   graph->SetPoint(2449,18.15625,-70.97613673);
   graph->SetPoint(2450,18.21875,-70.90092652);
   graph->SetPoint(2451,18.28125,-70.82950506);
   graph->SetPoint(2452,18.33507197,-70.7703625);
   graph->SetPoint(2453,18.34375,-70.75969156);
   graph->SetPoint(2454,18.40625,-70.68382953);
   graph->SetPoint(2455,18.46875,-70.61179969);
   graph->SetPoint(2456,18.52899519,-70.5453375);
   graph->SetPoint(2457,18.53125,-70.54255686);
   graph->SetPoint(2458,18.59375,-70.46608186);
   graph->SetPoint(2459,18.65625,-70.39347511);
   graph->SetPoint(2460,18.71875,-70.32408653);
   graph->SetPoint(2461,18.72215567,-70.3203125);
   graph->SetPoint(2462,18.78125,-70.24766347);
   graph->SetPoint(2463,18.84375,-70.17451243);
   graph->SetPoint(2464,18.90625,-70.10460659);
   graph->SetPoint(2465,18.91462611,-70.0952875);
   graph->SetPoint(2466,18.96875,-70.02855522);
   graph->SetPoint(2467,19.03125,-69.95489348);
   graph->SetPoint(2468,19.09375,-69.88449799);
   graph->SetPoint(2469,19.106494,-69.8702625);
   graph->SetPoint(2470,19.15625,-69.80873917);
   graph->SetPoint(2471,19.21875,-69.73460087);
   graph->SetPoint(2472,19.28125,-69.66374404);
   graph->SetPoint(2473,19.29775129,-69.6452375);
   graph->SetPoint(2474,19.34375,-69.58819852);
   graph->SetPoint(2475,19.40625,-69.51361867);
   graph->SetPoint(2476,19.46875,-69.44232902);
   graph->SetPoint(2477,19.488391,-69.4202125);
   graph->SetPoint(2478,19.53125,-69.36691765);
   graph->SetPoint(2479,19.59375,-69.29193128);
   graph->SetPoint(2480,19.65625,-69.22023812);
   graph->SetPoint(2481,19.67840703,-69.1951875);
   graph->SetPoint(2482,19.71875,-69.1448818);
   graph->SetPoint(2483,19.78125,-69.06952447);
   graph->SetPoint(2484,19.84375,-68.99745693);
   graph->SetPoint(2485,19.86779412,-68.9701625);
   graph->SetPoint(2486,19.90625,-68.92207807);
   graph->SetPoint(2487,19.96875,-68.84638483);
   graph->SetPoint(2488,20.03125,-68.77397264);
   graph->SetPoint(2489,20.05654831,-68.7451375);
   graph->SetPoint(2490,20.09375,-68.69849423);
   graph->SetPoint(2491,20.15625,-68.62250005);
   graph->SetPoint(2492,20.21875,-68.5497722);
   graph->SetPoint(2493,20.24466597,-68.5201125);
   graph->SetPoint(2494,20.28125,-68.47411961);
   graph->SetPoint(2495,20.34375,-68.39785874);
   graph->SetPoint(2496,20.40625,-68.32484447);
   graph->SetPoint(2497,20.43214478,-68.2950875);
   graph->SetPoint(2498,20.46875,-68.24894408);
   graph->SetPoint(2499,20.53125,-68.17245062);
   graph->SetPoint(2500,20.59375,-68.09917843);
   graph->SetPoint(2501,20.61898323,-68.0700625);
   graph->SetPoint(2502,20.65625,-68.02295953);
   graph->SetPoint(2503,20.71875,-67.94626632);
   graph->SetPoint(2504,20.78125,-67.87276423);
   graph->SetPoint(2505,20.80518065,-67.8450375);
   graph->SetPoint(2506,20.84375,-67.79615824);
   graph->SetPoint(2507,20.90625,-67.7192971);
   graph->SetPoint(2508,20.96875,-67.64559234);
   graph->SetPoint(2509,20.99073682,-67.6200125);
   graph->SetPoint(2510,21.03125,-67.56853367);
   graph->SetPoint(2511,21.09375,-67.49153557);
   graph->SetPoint(2512,21.15625,-67.41765474);
   graph->SetPoint(2513,21.17565294,-67.3949875);
   graph->SetPoint(2514,21.21875,-67.34008055);
   graph->SetPoint(2515,21.28125,-67.26297488);
   graph->SetPoint(2516,21.34375,-67.18894349);
   graph->SetPoint(2517,21.3599303,-67.1699625);
   graph->SetPoint(2518,21.40625,-67.11079393);
   graph->SetPoint(2519,21.46875,-67.03360914);
   graph->SetPoint(2520,21.53125,-66.9594516);
   graph->SetPoint(2521,21.54357119,-66.9449375);
   graph->SetPoint(2522,21.59375,-66.88067023);
   graph->SetPoint(2523,21.65625,-66.80343299);
   graph->SetPoint(2524,21.71875,-66.72917269);
   graph->SetPoint(2525,21.72657841,-66.7199125);
   graph->SetPoint(2526,21.78125,-66.64970627);
   graph->SetPoint(2527,21.84375,-66.57244203);
   graph->SetPoint(2528,21.90625,-66.49810094);
   graph->SetPoint(2529,21.90895527,-66.4948875);
   graph->SetPoint(2530,21.96875,-66.41789973);
   graph->SetPoint(2531,22.03125,-66.3406319);
   graph->SetPoint(2532,22.09059305,-66.2698625);
   graph->SetPoint(2533,22.09375,-66.26577138);
   graph->SetPoint(2534,22.15625,-66.18524852);
   graph->SetPoint(2535,22.21875,-66.10799939);
   graph->SetPoint(2536,22.27149072,-66.0448375);
   graph->SetPoint(2537,22.28125,-66.03215819);
   graph->SetPoint(2538,22.34375,-65.95175172);
   graph->SetPoint(2539,22.40625,-65.87454173);
   graph->SetPoint(2540,22.45175646,-65.8198125);
   graph->SetPoint(2541,22.46875,-65.79767796);
   graph->SetPoint(2542,22.53125,-65.71740816);
   graph->SetPoint(2543,22.59375,-65.64025583);
   graph->SetPoint(2544,22.63139636,-65.5947875);
   graph->SetPoint(2545,22.65625,-65.56233188);
   graph->SetPoint(2546,22.71875,-65.4822174);
   graph->SetPoint(2547,22.78125,-65.40513996);
   graph->SetPoint(2548,22.81041745,-65.3697625);
   graph->SetPoint(2549,22.84375,-65.32612203);
   graph->SetPoint(2550,22.90625,-65.24617918);
   graph->SetPoint(2551,22.96875,-65.16919186);
   graph->SetPoint(2552,22.98882623,-65.1447375);
   graph->SetPoint(2553,23.03125,-65.08904999);
   graph->SetPoint(2554,23.09375,-65.00929336);
   graph->SetPoint(2555,23.15625,-64.93240981);
   graph->SetPoint(2556,23.16662979,-64.9197125);
   graph->SetPoint(2557,23.21875,-64.85111779);
   graph->SetPoint(2558,23.28125,-64.77156007);
   graph->SetPoint(2559,23.34375,-64.69479229);
   graph->SetPoint(2560,23.3438353,-64.6946875);
   graph->SetPoint(2561,23.40625,-64.61232753);
   graph->SetPoint(2562,23.46875,-64.53297916);
   graph->SetPoint(2563,23.52007998,-64.4696625);
   graph->SetPoint(2564,23.53125,-64.45483747);
   graph->SetPoint(2565,23.59375,-64.37268108);
   graph->SetPoint(2566,23.65625,-64.29355097);
   graph->SetPoint(2567,23.69573301,-64.2446375);
   graph->SetPoint(2568,23.71875,-64.21400997);
   graph->SetPoint(2569,23.78125,-64.13218021);
   graph->SetPoint(2570,23.84375,-64.05327524);
   graph->SetPoint(2571,23.87080563,-64.0196125);
   graph->SetPoint(2572,23.90625,-63.97232521);
   graph->SetPoint(2573,23.96875,-63.89082655);
   graph->SetPoint(2574,24.03125,-63.81215206);
   graph->SetPoint(2575,24.04530628,-63.7945875);
   graph->SetPoint(2576,24.09375,-63.72978664);
   graph->SetPoint(2577,24.15625,-63.64862114);
   graph->SetPoint(2578,24.21875,-63.57018097);
   graph->SetPoint(2579,24.2192428,-63.5695625);
   graph->SetPoint(2580,24.28125,-63.48639665);
   graph->SetPoint(2581,24.34375,-63.40556501);
   graph->SetPoint(2582,24.39217674,-63.3445375);
   graph->SetPoint(2583,24.40625,-63.32555911);
   graph->SetPoint(2584,24.46875,-63.24215766);
   graph->SetPoint(2585,24.53125,-63.16165885);
   graph->SetPoint(2586,24.56454839,-63.1195125);
   graph->SetPoint(2587,24.59375,-63.08002876);
   graph->SetPoint(2588,24.65625,-62.99707115);
   graph->SetPoint(2589,24.71875,-62.91690291);
   graph->SetPoint(2590,24.73638238,-62.8944875);
   graph->SetPoint(2591,24.78125,-62.83365888);
   graph->SetPoint(2592,24.84375,-62.75113859);
   graph->SetPoint(2593,24.90625,-62.67129659);
   graph->SetPoint(2594,24.90768644,-62.6694625);
   graph->SetPoint(2595,24.96875,-62.58645148);
   graph->SetPoint(2596,25.03125,-62.5043603);
   graph->SetPoint(2597,25.07798518,-62.4444375);
   graph->SetPoint(2598,25.09375,-62.42289462);
   graph->SetPoint(2599,25.15625,-62.33840792);
   graph->SetPoint(2600,25.21875,-62.25673626);
   graph->SetPoint(2601,25.24773133,-62.2194125);
   graph->SetPoint(2602,25.28125,-62.17348453);
   graph->SetPoint(2603,25.34375,-62.0895288);
   graph->SetPoint(2604,25.40625,-62.0082658);
   graph->SetPoint(2605,25.41697878,-61.9943875);
   graph->SetPoint(2606,25.46875,-61.92325445);
   graph->SetPoint(2607,25.53125,-61.83981344);
   graph->SetPoint(2608,25.5854853,-61.7693625);
   graph->SetPoint(2609,25.59375,-61.75794941);
   graph->SetPoint(2610,25.65625,-61.67220394);
   graph->SetPoint(2611,25.71875,-61.58926088);
   graph->SetPoint(2612,25.75317941,-61.5443375);
   graph->SetPoint(2613,25.78125,-61.50546684);
   graph->SetPoint(2614,25.84375,-61.42033204);
   graph->SetPoint(2615,25.90625,-61.33786961);
   graph->SetPoint(2616,25.92040883,-61.3193125);
   graph->SetPoint(2617,25.96875,-61.2521844);
   graph->SetPoint(2618,26.03125,-61.16763712);
   graph->SetPoint(2619,26.08697965,-61.0942875);
   graph->SetPoint(2620,26.09375,-61.08483968);
   graph->SetPoint(2621,26.15625,-60.99810002);
   graph->SetPoint(2622,26.21875,-60.91411586);
   graph->SetPoint(2623,26.25267542,-60.8692625);
   graph->SetPoint(2624,26.28125,-60.82927512);
   graph->SetPoint(2625,26.34375,-60.74321033);
   graph->SetPoint(2626,26.40625,-60.65976503);
   graph->SetPoint(2627,26.4179416,-60.6442375);
   graph->SetPoint(2628,26.46875,-60.57293187);
   graph->SetPoint(2629,26.53125,-60.48751127);
   graph->SetPoint(2630,26.58245849,-60.4192125);
   graph->SetPoint(2631,26.59375,-60.40328954);
   graph->SetPoint(2632,26.65625,-60.31580472);
   graph->SetPoint(2633,26.71875,-60.23099715);
   graph->SetPoint(2634,26.74622343,-60.1941875);
   graph->SetPoint(2635,26.78125,-60.14465083);
   graph->SetPoint(2636,26.84375,-60.05788728);
   graph->SetPoint(2637,26.90625,-59.97366202);
   graph->SetPoint(2638,26.90959302,-59.9691625);
   graph->SetPoint(2639,26.96875,-59.88525225);
   graph->SetPoint(2640,27.03125,-59.79917262);
   graph->SetPoint(2641,27.07196483,-59.7441375);
   graph->SetPoint(2642,27.09375,-59.713091);
   graph->SetPoint(2643,27.15625,-59.62508529);
   graph->SetPoint(2644,27.21875,-59.53965234);
   graph->SetPoint(2645,27.23387565,-59.5191125);
   graph->SetPoint(2646,27.28125,-59.45139642);
   graph->SetPoint(2647,27.34375,-59.36414027);
   graph->SetPoint(2648,27.3951166,-59.2940875);
   graph->SetPoint(2649,27.40625,-59.27809969);
   graph->SetPoint(2650,27.46875,-59.18895618);
   graph->SetPoint(2651,27.53125,-59.10240633);
   graph->SetPoint(2652,27.55558635,-59.0690625);
   graph->SetPoint(2653,27.59375,-59.01409201);
   graph->SetPoint(2654,27.65625,-58.92575833);
   graph->SetPoint(2655,27.71563928,-58.8440375);
   graph->SetPoint(2656,27.71875,-58.83953631);
   graph->SetPoint(2657,27.78125,-58.74936296);
   graph->SetPoint(2658,27.84375,-58.66178908);
   graph->SetPoint(2659,27.87469189,-58.6190125);
   graph->SetPoint(2660,27.90625,-58.5732069);
   graph->SetPoint(2661,27.96875,-58.48389637);
   graph->SetPoint(2662,28.03125,-58.39703496);
   graph->SetPoint(2663,28.03344404,-58.3939875);
   graph->SetPoint(2664,28.09375,-58.30617945);
   graph->SetPoint(2665,28.15625,-58.21767621);
   graph->SetPoint(2666,28.1911693,-58.1689625);
   graph->SetPoint(2667,28.21875,-58.12862136);
   graph->SetPoint(2668,28.28125,-58.03843431);
   graph->SetPoint(2669,28.34375,-57.95068495);
   graph->SetPoint(2670,28.34856397,-57.9439375);
   graph->SetPoint(2671,28.40625,-57.85929196);
   graph->SetPoint(2672,28.46875,-57.7699522);
   graph->SetPoint(2673,28.50500531,-57.7189125);
   graph->SetPoint(2674,28.53125,-57.68022883);
   graph->SetPoint(2675,28.59375,-57.58926328);
   graph->SetPoint(2676,28.65625,-57.50071261);
   graph->SetPoint(2677,28.66107505,-57.4938875);
   graph->SetPoint(2678,28.71875,-57.4085981);
   graph->SetPoint(2679,28.78125,-57.31851249);
   graph->SetPoint(2680,28.81619635,-57.2688625);
   graph->SetPoint(2681,28.84375,-57.22793399);
   graph->SetPoint(2682,28.90625,-57.13628456);
   graph->SetPoint(2683,28.96875,-57.04701561);
   graph->SetPoint(2684,28.9709762,-57.0438375);
   graph->SetPoint(2685,29.03125,-56.95400637);
   graph->SetPoint(2686,29.09375,-56.86326149);
   graph->SetPoint(2687,29.12474798,-56.8188125);
   graph->SetPoint(2688,29.15625,-56.77165312);
   graph->SetPoint(2689,29.21875,-56.67940923);
   graph->SetPoint(2690,29.2781986,-56.5937875);
   graph->SetPoint(2691,29.28125,-56.58919928);
   graph->SetPoint(2692,29.34375,-56.49543479);
   graph->SetPoint(2693,29.40625,-56.40411212);
   graph->SetPoint(2694,29.43067382,-56.3687625);
   graph->SetPoint(2695,29.46875,-56.31131213);
   graph->SetPoint(2696,29.53125,-56.21855667);
   graph->SetPoint(2697,29.58271494,-56.1437375);
   graph->SetPoint(2698,29.59375,-56.12701406);
   graph->SetPoint(2699,29.65625,-56.03280989);
   graph->SetPoint(2700,29.71875,-55.94098466);
   graph->SetPoint(2701,29.73399455,-55.9187125);
   graph->SetPoint(2702,29.78125,-55.84684473);
   graph->SetPoint(2703,29.84375,-55.75365371);
   graph->SetPoint(2704,29.88461127,-55.6936875);
   graph->SetPoint(2705,29.90625,-55.66063339);
   graph->SetPoint(2706,29.96875,-55.56606515);
   graph->SetPoint(2707,30.03125,-55.47380539);
   graph->SetPoint(2708,30.03473697,-55.4686625);
   graph->SetPoint(2709,30.09375,-55.37819166);
   graph->SetPoint(2710,30.15625,-55.28463265);
   graph->SetPoint(2711,30.18392,-55.2436375);
   graph->SetPoint(2712,30.21875,-55.19000499);
   graph->SetPoint(2713,30.28125,-55.09513948);
   graph->SetPoint(2714,30.33266951,-55.0186125);
   graph->SetPoint(2715,30.34375,-55.0014753);
   graph->SetPoint(2716,30.40625,-54.90529836);
   graph->SetPoint(2717,30.46875,-54.81143047);
   graph->SetPoint(2718,30.48067833,-54.7935875);
   graph->SetPoint(2719,30.53125,-54.71508062);
   graph->SetPoint(2720,30.59375,-54.6199753);
   graph->SetPoint(2721,30.62796357,-54.5685625);
   graph->SetPoint(2722,30.65625,-54.52445702);
   graph->SetPoint(2723,30.71875,-54.42811269);
   graph->SetPoint(2724,30.77477559,-54.3435375);
   graph->SetPoint(2725,30.78125,-54.33339786);
   graph->SetPoint(2726,30.84375,-54.23581424);
   graph->SetPoint(2727,30.90625,-54.1405173);
   graph->SetPoint(2728,30.92075179,-54.1185125);
   graph->SetPoint(2729,30.96875,-54.0430513);
   graph->SetPoint(2730,31.03125,-53.94658432);
   graph->SetPoint(2731,31.06608101,-53.8934875);
   graph->SetPoint(2732,31.09375,-53.84979454);
   graph->SetPoint(2733,31.15625,-53.75216015);
   graph->SetPoint(2734,31.21090143,-53.6684625);
   graph->SetPoint(2735,31.21875,-53.65601375);
   graph->SetPoint(2736,31.28125,-53.55721666);
   graph->SetPoint(2737,31.34375,-53.46066204);
   graph->SetPoint(2738,31.35493817,-53.4434375);
   graph->SetPoint(2739,31.40625,-53.36172524);
   graph->SetPoint(2740,31.46875,-53.26407108);
   graph->SetPoint(2741,31.49826891,-53.2184125);
   graph->SetPoint(2742,31.53125,-53.16565707);
   graph->SetPoint(2743,31.59375,-53.06690977);
   graph->SetPoint(2744,31.64106089,-52.9933875);
   graph->SetPoint(2745,31.65625,-52.96898326);
   graph->SetPoint(2746,31.71875,-52.86915024);
   graph->SetPoint(2747,31.78125,-52.77149663);
   graph->SetPoint(2748,31.78325607,-52.7683625);
   graph->SetPoint(2749,31.84375,-52.67076475);
   graph->SetPoint(2750,31.90625,-52.57208265);
   graph->SetPoint(2751,31.92456178,-52.5433375);
   graph->SetPoint(2752,31.96875,-52.47172547);
   graph->SetPoint(2753,32.03125,-52.37202363);
   graph->SetPoint(2754,32.0653034,-52.3183125);
   graph->SetPoint(2755,32.09375,-52.27200375);
   graph->SetPoint(2756,32.15625,-52.17129302);
   graph->SetPoint(2757,32.2054706,-52.0932875);
   graph->SetPoint(2758,32.21875,-52.07157212);
   graph->SetPoint(2759,32.28125,-51.96986379);
   graph->SetPoint(2760,32.34375,-51.87029377);
   graph->SetPoint(2761,32.34502473,-51.8682625);
   graph->SetPoint(2762,32.40625,-51.76770895);
   graph->SetPoint(2763,32.46875,-51.66719061);
   graph->SetPoint(2764,32.48370931,-51.6432375);
   graph->SetPoint(2765,32.53125,-51.56480208);
   graph->SetPoint(2766,32.59375,-51.46334704);
   graph->SetPoint(2767,32.62180094,-51.4182125);
   graph->SetPoint(2768,32.65625,-51.36111619);
   graph->SetPoint(2769,32.71875,-51.25873763);
   graph->SetPoint(2770,32.75929103,-51.1931875);
   graph->SetPoint(2771,32.78125,-51.15662546);
   graph->SetPoint(2772,32.84375,-51.05333676);
   graph->SetPoint(2773,32.89617066,-50.9681625);
   graph->SetPoint(2774,32.90625,-50.951303);
   graph->SetPoint(2775,32.96875,-50.84711921);
   graph->SetPoint(2776,33.03125,-50.74502787);
   graph->SetPoint(2777,33.0324069,-50.7431375);
   graph->SetPoint(2778,33.09375,-50.64005951);
   graph->SetPoint(2779,33.15625,-50.53711306);
   graph->SetPoint(2780,33.16782058,-50.5181125);
   graph->SetPoint(2781,33.21875,-50.43213296);
   graph->SetPoint(2782,33.28125,-50.32834489);
   graph->SetPoint(2783,33.30261346,-50.2930875);
   graph->SetPoint(2784,33.34375,-50.22331491);
   graph->SetPoint(2785,33.40625,-50.11870027);
   graph->SetPoint(2786,33.43677948,-50.0680625);
   graph->SetPoint(2787,33.46875,-50.01358132);
   graph->SetPoint(2788,33.53125,-49.90815492);
   graph->SetPoint(2789,33.57031189,-49.8430375);
   graph->SetPoint(2790,33.59375,-49.80290753);
   graph->SetPoint(2791,33.65625,-49.69668571);
   graph->SetPoint(2792,33.70320506,-49.6180125);
   graph->SetPoint(2793,33.71875,-49.59127049);
   graph->SetPoint(2794,33.78125,-49.48426944);
   graph->SetPoint(2795,33.83545356,-49.3929875);
   graph->SetPoint(2796,33.84375,-49.37864692);
   graph->SetPoint(2797,33.90625,-49.27088271);
   graph->SetPoint(2798,33.96705223,-49.1679625);
   graph->SetPoint(2799,33.96875,-49.16501378);
   graph->SetPoint(2800,34.03125,-49.05650347);
   graph->SetPoint(2801,34.09375,-48.95002705);
   graph->SetPoint(2802,34.09791347,-48.9429375);
   graph->SetPoint(2803,34.15625,-48.8411093);
   graph->SetPoint(2804,34.21875,-48.73391083);
   graph->SetPoint(2805,34.22809662,-48.7179125);
   graph->SetPoint(2806,34.28125,-48.62467829);
   graph->SetPoint(2807,34.34375,-48.51677297);
   graph->SetPoint(2808,34.35763175,-48.4928875);
   graph->SetPoint(2809,34.40625,-48.40718946);
   graph->SetPoint(2810,34.46875,-48.29859204);
   graph->SetPoint(2811,34.48651566,-48.2678625);
   graph->SetPoint(2812,34.53125,-48.18862056);
   graph->SetPoint(2813,34.59375,-48.07934667);
   graph->SetPoint(2814,34.61474571,-48.0428375);
   graph->SetPoint(2815,34.65625,-47.96895178);
   graph->SetPoint(2816,34.71875,-47.85901657);
   graph->SetPoint(2817,34.74231983,-47.8178125);
   graph->SetPoint(2818,34.78125,-47.74816224);
   graph->SetPoint(2819,34.84375,-47.63758058);
   graph->SetPoint(2820,34.86923591,-47.5927875);
   graph->SetPoint(2821,34.90625,-47.52623152);
   graph->SetPoint(2822,34.96875,-47.41501844);
   graph->SetPoint(2823,34.99549262,-47.3677625);
   graph->SetPoint(2824,35.03125,-47.30314007);
   graph->SetPoint(2825,35.09375,-47.19131024);
   graph->SetPoint(2826,35.12108908,-47.1427375);
   graph->SetPoint(2827,35.15625,-47.07886833);
   graph->SetPoint(2828,35.21875,-46.96643612);
   graph->SetPoint(2829,35.24602456,-46.9177125);
   graph->SetPoint(2830,35.28125,-46.85339673);
   graph->SetPoint(2831,35.34375,-46.74037623);
   graph->SetPoint(2832,35.37029879,-46.6926875);
   graph->SetPoint(2833,35.40625,-46.62670622);
   graph->SetPoint(2834,35.46875,-46.51311099);
   graph->SetPoint(2835,35.49391201,-46.4676625);
   graph->SetPoint(2836,35.53125,-46.39877834);
   graph->SetPoint(2837,35.59375,-46.28462178);
   graph->SetPoint(2838,35.61686484,-46.2426375);
   graph->SetPoint(2839,35.65625,-46.16959408);
   graph->SetPoint(2840,35.71875,-46.05488864);
   graph->SetPoint(2841,35.73915786,-46.0176125);
   graph->SetPoint(2842,35.78125,-45.9391349);
   graph->SetPoint(2843,35.84375,-45.82389303);
   graph->SetPoint(2844,35.86079253,-45.7925875);
   graph->SetPoint(2845,35.90625,-45.70738262);
   graph->SetPoint(2846,35.96875,-45.59161587);
   graph->SetPoint(2847,35.9817702,-45.5675625);
   graph->SetPoint(2848,36.03125,-45.47431866);
   graph->SetPoint(2849,36.09375,-45.35803872);
   graph->SetPoint(2850,36.10209292,-45.3425375);
   graph->SetPoint(2851,36.15625,-45.23992522);
   graph->SetPoint(2852,36.21875,-45.12314181);
   graph->SetPoint(2853,36.22176232,-45.1175125);
   graph->SetPoint(2854,36.28125,-45.00418351);
   graph->SetPoint(2855,36.34072894,-44.8924875);
   graph->SetPoint(2856,36.34375,-44.88670363);
   graph->SetPoint(2857,36.40625,-44.7670756);
   graph->SetPoint(2858,36.45898507,-44.6674625);
   graph->SetPoint(2859,36.46875,-44.6486636);
   graph->SetPoint(2860,36.53125,-44.52858313);
   graph->SetPoint(2861,36.57658728,-44.4424375);
   graph->SetPoint(2862,36.59375,-44.4092118);
   graph->SetPoint(2863,36.65625,-44.28868734);
   graph->SetPoint(2864,36.69353877,-44.2174125);
   graph->SetPoint(2865,36.71875,-44.16832995);
   graph->SetPoint(2866,36.78125,-44.04737002);
   graph->SetPoint(2867,36.80984356,-43.9923875);
   graph->SetPoint(2868,36.84375,-43.92600076);
   graph->SetPoint(2869,36.90625,-43.80461214);
   graph->SetPoint(2870,36.9255052,-43.7673625);
   graph->SetPoint(2871,36.96875,-43.68220585);
   graph->SetPoint(2872,37.03125,-43.56039434);
   graph->SetPoint(2873,37.04052754,-43.5423375);
   graph->SetPoint(2874,37.09375,-43.43692642);
   graph->SetPoint(2875,37.15489268,-43.3173125);
   graph->SetPoint(2876,37.15625,-43.31461038);
   graph->SetPoint(2877,37.21875,-43.190144);
   graph->SetPoint(2878,37.2684633,-43.0922875);
   graph->SetPoint(2879,37.28125,-43.06668216);
   graph->SetPoint(2880,37.34375,-42.9418391);
   graph->SetPoint(2881,37.38140202,-42.8672625);
   graph->SetPoint(2882,37.40625,-42.81720904);
   graph->SetPoint(2883,37.46875,-42.69199215);
   graph->SetPoint(2884,37.49371328,-42.6422375);
   graph->SetPoint(2885,37.53125,-42.56617125);
   graph->SetPoint(2886,37.59375,-42.44058297);
   graph->SetPoint(2887,37.60540193,-42.4172125);
   graph->SetPoint(2888,37.65625,-42.31354934);
   graph->SetPoint(2889,37.71643605,-42.1921875);
   graph->SetPoint(2890,37.71875,-42.18744493);
   graph->SetPoint(2891,37.78125,-42.05932306);
   graph->SetPoint(2892,37.82666265,-41.9671625);
   graph->SetPoint(2893,37.84375,-41.93192596);
   graph->SetPoint(2894,37.90625,-41.80347158);
   graph->SetPoint(2895,37.9362783,-41.7421375);
   graph->SetPoint(2896,37.96875,-41.67476124);
   graph->SetPoint(2897,38.03125,-41.54597335);
   graph->SetPoint(2898,38.04528831,-41.5171125);
   graph->SetPoint(2899,38.09375,-41.41592949);
   graph->SetPoint(2900,38.15365763,-41.2920875);
   graph->SetPoint(2901,38.15625,-41.2866452);
   graph->SetPoint(2902,38.21875,-41.15540908);
   graph->SetPoint(2903,38.26120541,-41.0670625);
   graph->SetPoint(2904,38.28125,-41.02471404);
   graph->SetPoint(2905,38.34375,-40.89317693);
   graph->SetPoint(2906,38.36816224,-40.8420375);
   graph->SetPoint(2907,38.40625,-40.76105246);
   graph->SetPoint(2908,38.46875,-40.62920927);
   graph->SetPoint(2909,38.47453342,-40.6170125);
   graph->SetPoint(2910,38.53125,-40.49563673);
   graph->SetPoint(2911,38.58011862,-40.3919875);
   graph->SetPoint(2912,38.59375,-40.36265046);
   graph->SetPoint(2913,38.65625,-40.22844249);
   graph->SetPoint(2914,38.68503964,-40.1669625);
   graph->SetPoint(2915,38.71875,-40.09393385);
   graph->SetPoint(2916,38.78125,-39.95944374);
   graph->SetPoint(2917,38.78939164,-39.9419375);
   graph->SetPoint(2918,38.84375,-39.82339488);
   graph->SetPoint(2919,38.89298322,-39.7169125);
   graph->SetPoint(2920,38.90625,-39.68781284);
   graph->SetPoint(2921,38.96875,-39.55100731);
   graph->SetPoint(2922,38.99589435,-39.4918875);
   graph->SetPoint(2923,39.03125,-39.41381249);
   graph->SetPoint(2924,39.09375,-39.27674231);
   graph->SetPoint(2925,39.09825445,-39.2668625);
   graph->SetPoint(2926,39.15625,-39.13791811);
   graph->SetPoint(2927,39.19979344,-39.0418375);
   graph->SetPoint(2928,39.21875,-38.99943948);
   graph->SetPoint(2929,39.28125,-38.86009995);
   graph->SetPoint(2930,39.30072789,-38.8168125);
   graph->SetPoint(2931,39.34375,-38.71992052);
   graph->SetPoint(2932,39.4010553,-38.5917875);
   graph->SetPoint(2933,39.40625,-38.58001756);
   graph->SetPoint(2934,39.46875,-38.43843017);
   graph->SetPoint(2935,39.50056976,-38.3667625);
   graph->SetPoint(2936,39.53125,-38.29675586);
   graph->SetPoint(2937,39.59375,-38.15493523);
   graph->SetPoint(2938,39.5995669,-38.1417375);
   graph->SetPoint(2939,39.65625,-38.01147372);
   graph->SetPoint(2940,39.69775495,-37.9167125);
   graph->SetPoint(2941,39.71875,-37.86816359);
   graph->SetPoint(2942,39.78125,-37.72413554);
   graph->SetPoint(2943,39.79535664,-37.6916875);
   graph->SetPoint(2944,39.84375,-37.57896883);
   graph->SetPoint(2945,39.89226445,-37.4666625);
   graph->SetPoint(2946,39.90625,-37.43388124);
   graph->SetPoint(2947,39.96875,-37.28766402);
   graph->SetPoint(2948,39.98848263,-37.2416375);
   graph->SetPoint(2949,40.03125,-37.14065076);
   graph->SetPoint(2950,40.08408449,-37.0166125);
   graph->SetPoint(2951,40.09375,-36.99364255);
   graph->SetPoint(2952,40.15625,-36.84525454);
   graph->SetPoint(2953,40.17893422,-36.7915875);
   graph->SetPoint(2954,40.21875,-36.69625181);
   graph->SetPoint(2955,40.27320712,-36.5665625);
   graph->SetPoint(2956,40.28125,-36.54717844);
   graph->SetPoint(2957,40.34375,-36.39663542);
   graph->SetPoint(2958,40.36670538,-36.3415375);
   graph->SetPoint(2959,40.40625,-36.24549888);
   graph->SetPoint(2960,40.45962967,-36.1165125);
   graph->SetPoint(2961,40.46875,-36.09421521);
   graph->SetPoint(2962,40.53125,-35.94153071);
   graph->SetPoint(2963,40.55179556,-35.8914875);
   graph->SetPoint(2964,40.59375,-35.788115);
   graph->SetPoint(2965,40.64335482,-35.6664625);
   graph->SetPoint(2966,40.65625,-35.63447407);
   graph->SetPoint(2967,40.71875,-35.47965931);
   graph->SetPoint(2968,40.73420951,-35.4414375);
   graph->SetPoint(2969,40.78125,-35.32381638);
   graph->SetPoint(2970,40.82439001,-35.2164125);
   graph->SetPoint(2971,40.84375,-35.16766963);
   graph->SetPoint(2972,40.90625,-35.01073175);
   graph->SetPoint(2973,40.91395613,-34.9913875);
   graph->SetPoint(2974,40.96875,-34.8523128);
   graph->SetPoint(2975,41.00274768,-34.7663625);
   graph->SetPoint(2976,41.03125,-34.69350955);
   graph->SetPoint(2977,41.09101281,-34.5413375);
   graph->SetPoint(2978,41.09375,-34.53429146);
   graph->SetPoint(2979,41.15625,-34.37330497);
   graph->SetPoint(2980,41.17844441,-34.3163125);
   graph->SetPoint(2981,41.21875,-34.21169249);
   graph->SetPoint(2982,41.26529843,-34.0912875);
   graph->SetPoint(2983,41.28125,-34.04958259);
   graph->SetPoint(2984,41.34375,-33.88648322);
   graph->SetPoint(2985,41.35150048,-33.8662625);
   graph->SetPoint(2986,41.40625,-33.72190598);
   graph->SetPoint(2987,41.43694082,-33.6412375);
   graph->SetPoint(2988,41.46875,-33.55674761);
   graph->SetPoint(2989,41.52181877,-33.4162125);
   graph->SetPoint(2990,41.53125,-33.39097528);
   graph->SetPoint(2991,41.59375,-33.22382561);
   graph->SetPoint(2992,41.60596663,-33.1911875);
   graph->SetPoint(2993,41.65625,-33.05545833);
   graph->SetPoint(2994,41.68941983,-32.9661625);
   graph->SetPoint(2995,41.71875,-32.88639083);
   graph->SetPoint(2996,41.77229205,-32.7411375);
   graph->SetPoint(2997,41.78125,-32.71658728);
   graph->SetPoint(2998,41.84375,-32.54537214);
   graph->SetPoint(2999,41.85443838,-32.5161125);
   graph->SetPoint(3000,41.90625,-32.37284257);
   graph->SetPoint(3001,41.93588123,-32.2910875);
   graph->SetPoint(3002,41.96875,-32.19948844);
   graph->SetPoint(3003,42.0167276,-32.0660625);
   graph->SetPoint(3004,42.03125,-32.02527236);
   graph->SetPoint(3005,42.09375,-31.84996559);
   graph->SetPoint(3006,42.09693076,-31.8410375);
   graph->SetPoint(3007,42.15625,-31.67288677);
   graph->SetPoint(3008,42.17634938,-31.6160125);
   graph->SetPoint(3009,42.21875,-31.49485411);
   graph->SetPoint(3010,42.25515899,-31.3909875);
   graph->SetPoint(3011,42.28125,-31.31582867);
   graph->SetPoint(3012,42.33335397,-31.1659625);
   graph->SetPoint(3013,42.34375,-31.13577009);
   graph->SetPoint(3014,42.40625,-30.95435689);
   graph->SetPoint(3015,42.41087097,-30.9409375);
   graph->SetPoint(3016,42.46875,-30.77123621);
   graph->SetPoint(3017,42.48764184,-30.7159125);
   graph->SetPoint(3018,42.53125,-30.58698505);
   graph->SetPoint(3019,42.56378917,-30.4908875);
   graph->SetPoint(3020,42.59375,-30.40156159);
   graph->SetPoint(3021,42.63930868,-30.2658625);
   graph->SetPoint(3022,42.65625,-30.2149239);
   graph->SetPoint(3023,42.71419601,-30.0408375);
   graph->SetPoint(3024,42.71875,-30.02702715);
   graph->SetPoint(3025,42.78125,-29.83738893);
   graph->SetPoint(3026,42.78836029,-29.8158125);
   graph->SetPoint(3027,42.84375,-29.6461556);
   graph->SetPoint(3028,42.86183663,-29.5907875);
   graph->SetPoint(3029,42.90625,-29.45355946);
   graph->SetPoint(3030,42.93467731,-29.3657625);
   graph->SetPoint(3031,42.96875,-29.25955371);
   graph->SetPoint(3032,43.00687881,-29.1407375);
   graph->SetPoint(3033,43.03125,-29.06409173);
   graph->SetPoint(3034,43.07843855,-28.9157125);
   graph->SetPoint(3035,43.09375,-28.86712503);
   graph->SetPoint(3036,43.14935392,-28.6906875);
   graph->SetPoint(3037,43.15625,-28.66860537);
   graph->SetPoint(3038,43.21875,-28.46842738);
   graph->SetPoint(3039,43.2196122,-28.4656625);
   graph->SetPoint(3040,43.28125,-28.26620128);
   graph->SetPoint(3041,43.28914817,-28.2406375);
   graph->SetPoint(3042,43.34375,-28.06230412);
   graph->SetPoint(3043,43.35804143,-28.0156125);
   graph->SetPoint(3044,43.40625,-27.85668495);
   graph->SetPoint(3045,43.42629092,-27.7905875);
   graph->SetPoint(3046,43.46875,-27.64928915);
   graph->SetPoint(3047,43.49389517,-27.5655625);
   graph->SetPoint(3048,43.53125,-27.44006329);
   graph->SetPoint(3049,43.56085368,-27.3405375);
   graph->SetPoint(3050,43.59375,-27.22895118);
   graph->SetPoint(3051,43.62716577,-27.1155125);
   graph->SetPoint(3052,43.65625,-27.01589627);
   graph->SetPoint(3053,43.69283129,-26.8904875);
   graph->SetPoint(3054,43.71875,-26.80084064);
   graph->SetPoint(3055,43.75785022,-26.6654625);
   graph->SetPoint(3056,43.78125,-26.58372441);
   graph->SetPoint(3057,43.82222273,-26.4404375);
   graph->SetPoint(3058,43.84375,-26.36448621);
   graph->SetPoint(3059,43.88594964,-26.2154125);
   graph->SetPoint(3060,43.90625,-26.14306494);
   graph->SetPoint(3061,43.94903167,-25.9903875);
   graph->SetPoint(3062,43.96875,-25.91939554);
   graph->SetPoint(3063,44.01146998,-25.7653625);
   graph->SetPoint(3064,44.03125,-25.693413);
   graph->SetPoint(3065,44.07326572,-25.5403375);
   graph->SetPoint(3066,44.09375,-25.46504919);
   graph->SetPoint(3067,44.13442077,-25.3153125);
   graph->SetPoint(3068,44.15625,-25.23423595);
   graph->SetPoint(3069,44.19493699,-25.0902875);
   graph->SetPoint(3070,44.21875,-25.00090192);
   graph->SetPoint(3071,44.2548163,-24.8652625);
   graph->SetPoint(3072,44.28125,-24.76497402);
   graph->SetPoint(3073,44.31406124,-24.6402375);
   graph->SetPoint(3074,44.34375,-24.52637673);
   graph->SetPoint(3075,44.37267426,-24.4152125);
   graph->SetPoint(3076,44.40625,-24.28503325);
   graph->SetPoint(3077,44.43065822,-24.1901875);
   graph->SetPoint(3078,44.46875,-24.04086339);
   graph->SetPoint(3079,44.48801613,-23.9651625);
   graph->SetPoint(3080,44.53125,-23.79378574);
   graph->SetPoint(3081,44.54475133,-23.7401375);
   graph->SetPoint(3082,44.59375,-23.54371483);
   graph->SetPoint(3083,44.6008671,-23.5151125);
   graph->SetPoint(3084,44.65625,-23.29056261);
   graph->SetPoint(3085,44.65636688,-23.2900875);
   graph->SetPoint(3086,44.71117129,-23.0650625);
   graph->SetPoint(3087,44.71875,-23.03366841);
   graph->SetPoint(3088,44.76536041,-22.8400375);
   graph->SetPoint(3089,44.78125,-22.77344203);
   graph->SetPoint(3090,44.81894008,-22.6150125);
   graph->SetPoint(3091,44.84375,-22.50979493);
   graph->SetPoint(3092,44.87191468,-22.3899875);
   graph->SetPoint(3093,44.90625,-22.24262439);
   graph->SetPoint(3094,44.92428877,-22.1649625);
   graph->SetPoint(3095,44.96875,-21.97182438);
   graph->SetPoint(3096,44.97606706,-21.9399375);
   graph->SetPoint(3097,45.02721051,-21.7149125);
   graph->SetPoint(3098,45.03125,-21.69695948);
   graph->SetPoint(3099,45.07768202,-21.4898875);
   graph->SetPoint(3100,45.09375,-21.41758101);
   graph->SetPoint(3101,45.12756818,-21.2648625);
   graph->SetPoint(3102,45.15625,-21.13416064);
   graph->SetPoint(3103,45.17687443,-21.0398375);
   graph->SetPoint(3104,45.21875,-20.84657228);
   graph->SetPoint(3105,45.22560635,-20.8148125);
   graph->SetPoint(3106,45.27368751,-20.5897875);
   graph->SetPoint(3107,45.28125,-20.55403231);
   graph->SetPoint(3108,45.32112644,-20.3647625);
   graph->SetPoint(3109,45.34375,-20.2563868);
   graph->SetPoint(3110,45.36800437,-20.1397375);
   graph->SetPoint(3111,45.40625,-19.95407944);
   graph->SetPoint(3112,45.41432701,-19.9147125);
   graph->SetPoint(3113,45.46000688,-19.6896875);
   graph->SetPoint(3114,45.46875,-19.64616072);
   graph->SetPoint(3115,45.50505254,-19.4646625);
   graph->SetPoint(3116,45.53125,-19.33244168);
   graph->SetPoint(3117,45.5495586,-19.2396375);
   graph->SetPoint(3118,45.59352876,-19.0146125);
   graph->SetPoint(3119,45.59375,-19.01346635);
   graph->SetPoint(3120,45.63676967,-18.7895875);
   graph->SetPoint(3121,45.65625,-18.68722747);
   graph->SetPoint(3122,45.67948794,-18.5645625);
   graph->SetPoint(3123,45.71875,-18.35528127);
   graph->SetPoint(3124,45.72168995,-18.3395375);
   graph->SetPoint(3125,45.76319071,-18.1145125);
   graph->SetPoint(3126,45.78125,-18.01557754);
   graph->SetPoint(3127,45.80415514,-17.8894875);
   graph->SetPoint(3128,45.84375,-17.66933309);
   graph->SetPoint(3129,45.84462171,-17.6644625);
   graph->SetPoint(3130,45.88436595,-17.4394375);
   graph->SetPoint(3131,45.90625,-17.31425343);
   graph->SetPoint(3132,45.92361539,-17.2144125);
   graph->SetPoint(3133,45.96231782,-16.9893875);
   graph->SetPoint(3134,45.96875,-16.95150689);
   graph->SetPoint(3135,46.00036051,-16.7643625);
   graph->SetPoint(3136,46.03125,-16.57956007);
   graph->SetPoint(3137,46.0379376,-16.5393375);
   graph->SetPoint(3138,46.07485712,-16.3143125);
   graph->SetPoint(3139,46.09375,-16.19781207);
   graph->SetPoint(3140,46.11125316,-16.0892875);
   graph->SetPoint(3141,46.14710753,-15.8642625);
   graph->SetPoint(3142,46.15625,-15.8061094);
   graph->SetPoint(3143,46.18233651,-15.6392375);
   graph->SetPoint(3144,46.21711712,-15.4142125);
   graph->SetPoint(3145,46.21875,-15.40348968);
   graph->SetPoint(3146,46.25119424,-15.1891875);
   graph->SetPoint(3147,46.28125,-14.9883878);
   graph->SetPoint(3148,46.28485491,-14.9641625);
   graph->SetPoint(3149,46.31783548,-14.7391375);
   graph->SetPoint(3150,46.34375,-14.56015295);
   graph->SetPoint(3151,46.35037608,-14.5141125);
   graph->SetPoint(3152,46.38227158,-14.2890875);
   graph->SetPoint(3153,46.40625,-14.11771156);
   graph->SetPoint(3154,46.41371029,-14.0640625);
   graph->SetPoint(3155,46.44451663,-13.8390375);
   graph->SetPoint(3156,46.46875,-13.65962792);
   graph->SetPoint(3157,46.47487262,-13.6140125);
   graph->SetPoint(3158,46.50458664,-13.3889875);
   graph->SetPoint(3159,46.53125,-13.18428599);
   graph->SetPoint(3160,46.5338802,-13.1639625);
   graph->SetPoint(3161,46.56250003,-12.9389375);
   graph->SetPoint(3162,46.59072053,-12.7139125);
   graph->SetPoint(3163,46.59375,-12.68932213);
   graph->SetPoint(3164,46.61827747,-12.4888875);
   graph->SetPoint(3165,46.64539671,-12.2638625);
   graph->SetPoint(3166,46.65625,-12.17222834);
   graph->SetPoint(3167,46.6719411,-12.0388375);
   graph->SetPoint(3168,46.69796056,-11.8138125);
   graph->SetPoint(3169,46.71875,-11.63098689);
   graph->SetPoint(3170,46.72351522,-11.5887875);
   graph->SetPoint(3171,46.74843718,-11.3637625);
   graph->SetPoint(3172,46.77293915,-11.1387375);
   graph->SetPoint(3173,46.78125,-11.06090346);
   graph->SetPoint(3174,46.79685354,-10.9137125);
   graph->SetPoint(3175,46.82025678,-10.6886875);
   graph->SetPoint(3176,46.84323278,-10.4636625);
   graph->SetPoint(3177,46.84375,-10.45848468);
   graph->SetPoint(3178,46.86554782,-10.2386375);
   graph->SetPoint(3179,46.88742588,-10.0136125);
   graph->SetPoint(3180,46.90625,-9.816010628);
   graph->SetPoint(3181,46.9088428,-9.7885875);
   graph->SetPoint(3182,46.92962995,-9.5635625);
   graph->SetPoint(3183,46.9499794,-9.3385375);
   graph->SetPoint(3184,46.96875,-9.126352786);
   graph->SetPoint(3185,46.96987715,-9.1135125);
   graph->SetPoint(3186,46.98914055,-8.8884875);
   graph->SetPoint(3187,47.00796105,-8.6634625);
   graph->SetPoint(3188,47.02633646,-8.4384375);
   graph->SetPoint(3189,47.03125,-8.376655096);
   graph->SetPoint(3190,47.04412867,-8.2134125);
   graph->SetPoint(3191,47.0614226,-7.9883875);
   graph->SetPoint(3192,47.07826715,-7.7633625);
   graph->SetPoint(3193,47.09375,-7.55080414);
   graph->SetPoint(3194,47.09465065,-7.5383375);
   graph->SetPoint(3195,47.11042358,-7.3133125);
   graph->SetPoint(3196,47.12574353,-7.0882875);
   graph->SetPoint(3197,47.14060855,-6.8632625);
   graph->SetPoint(3198,47.15501685,-6.6382375);
   graph->SetPoint(3199,47.15625,-6.618310774);
   graph->SetPoint(3200,47.16883401,-6.4132125);
   graph->SetPoint(3201,47.18218126,-6.1881875);
   graph->SetPoint(3202,47.19506935,-5.9631625);
   graph->SetPoint(3203,47.20749678,-5.7381375);
   graph->SetPoint(3204,47.21875,-5.526480747);
   graph->SetPoint(3205,47.21945453,-5.5131125);
   graph->SetPoint(3206,47.23083583,-5.2880875);
   graph->SetPoint(3207,47.24175547,-5.0630625);
   graph->SetPoint(3208,47.25221178,-4.8380375);
   graph->SetPoint(3209,47.2622035,-4.6130125);
   graph->SetPoint(3210,47.27172909,-4.3879875);
   graph->SetPoint(3211,47.28078736,-4.1629625);
   graph->SetPoint(3212,47.28125,-4.150829416);
   graph->SetPoint(3213,47.28929261,-3.9379375);
   graph->SetPoint(3214,47.29732744,-3.7129125);
   graph->SetPoint(3215,47.30489567,-3.4878875);
   graph->SetPoint(3216,47.31199618,-3.2628625);
   graph->SetPoint(3217,47.318628,-3.0378375);
   graph->SetPoint(3218,47.32479013,-2.8128125);
   graph->SetPoint(3219,47.33048172,-2.5877875);
   graph->SetPoint(3220,47.33570207,-2.3627625);
   graph->SetPoint(3221,47.3404503,-2.1377375);
   graph->SetPoint(3222,47.34375,-1.964045707);
   graph->SetPoint(3223,47.34471566,-1.9127125);
   graph->SetPoint(3224,47.34847816,-1.6876875);
   graph->SetPoint(3225,47.35177151,-1.4626625);
   graph->SetPoint(3226,47.35459532,-1.2376375);
   graph->SetPoint(3227,47.35694905,-1.0126125);
   graph->SetPoint(3228,47.35883245,-0.7875875);
   graph->SetPoint(3229,47.36024524,-0.5625625);
   graph->SetPoint(3230,47.36118725,-0.3375375);
   graph->SetPoint(3231,47.36165817,-0.1125125);
   graph->SetPoint(3232,47.36165817,0.1125125);
   graph->SetPoint(3233,47.36118725,0.3375375);
   graph->SetPoint(3234,47.36024524,0.5625625);
   graph->SetPoint(3235,47.35883245,0.7875875);
   graph->SetPoint(3236,47.35694905,1.0126125);
   graph->SetPoint(3237,47.35459532,1.2376375);
   graph->SetPoint(3238,47.35177151,1.4626625);
   graph->SetPoint(3239,47.34847816,1.6876875);
   graph->SetPoint(3240,47.34471566,1.9127125);
   graph->SetPoint(3241,47.34375,1.964045707);
   graph->SetPoint(3242,47.3404503,2.1377375);
   graph->SetPoint(3243,47.33570207,2.3627625);
   graph->SetPoint(3244,47.33048172,2.5877875);
   graph->SetPoint(3245,47.32479013,2.8128125);
   graph->SetPoint(3246,47.318628,3.0378375);
   graph->SetPoint(3247,47.31199618,3.2628625);
   graph->SetPoint(3248,47.30489567,3.4878875);
   graph->SetPoint(3249,47.29732744,3.7129125);
   graph->SetPoint(3250,47.28929261,3.9379375);
   graph->SetPoint(3251,47.28125,4.150829416);
   graph->SetPoint(3252,47.28078736,4.1629625);
   graph->SetPoint(3253,47.27172909,4.3879875);
   graph->SetPoint(3254,47.2622035,4.6130125);
   graph->SetPoint(3255,47.25221178,4.8380375);
   graph->SetPoint(3256,47.24175547,5.0630625);
   graph->SetPoint(3257,47.23083583,5.2880875);
   graph->SetPoint(3258,47.21945453,5.5131125);
   graph->SetPoint(3259,47.21875,5.526480747);
   graph->SetPoint(3260,47.20749678,5.7381375);
   graph->SetPoint(3261,47.19506935,5.9631625);
   graph->SetPoint(3262,47.18218126,6.1881875);
   graph->SetPoint(3263,47.16883401,6.4132125);
   graph->SetPoint(3264,47.15625,6.618310774);
   graph->SetPoint(3265,47.15501685,6.6382375);
   graph->SetPoint(3266,47.14060855,6.8632625);
   graph->SetPoint(3267,47.12574353,7.0882875);
   graph->SetPoint(3268,47.11042358,7.3133125);
   graph->SetPoint(3269,47.09465065,7.5383375);
   graph->SetPoint(3270,47.09375,7.55080414);
   graph->SetPoint(3271,47.07826715,7.7633625);
   graph->SetPoint(3272,47.0614226,7.9883875);
   graph->SetPoint(3273,47.04412867,8.2134125);
   graph->SetPoint(3274,47.03125,8.376655096);
   graph->SetPoint(3275,47.02633646,8.4384375);
   graph->SetPoint(3276,47.00796105,8.6634625);
   graph->SetPoint(3277,46.98914055,8.8884875);
   graph->SetPoint(3278,46.96987715,9.1135125);
   graph->SetPoint(3279,46.96875,9.126352786);
   graph->SetPoint(3280,46.9499794,9.3385375);
   graph->SetPoint(3281,46.92962995,9.5635625);
   graph->SetPoint(3282,46.9088428,9.7885875);
   graph->SetPoint(3283,46.90625,9.816010628);
   graph->SetPoint(3284,46.88742588,10.0136125);
   graph->SetPoint(3285,46.86554782,10.2386375);
   graph->SetPoint(3286,46.84375,10.45848468);
   graph->SetPoint(3287,46.84323278,10.4636625);
   graph->SetPoint(3288,46.82025678,10.6886875);
   graph->SetPoint(3289,46.79685354,10.9137125);
   graph->SetPoint(3290,46.78125,11.06090346);
   graph->SetPoint(3291,46.77293915,11.1387375);
   graph->SetPoint(3292,46.74843718,11.3637625);
   graph->SetPoint(3293,46.72351522,11.5887875);
   graph->SetPoint(3294,46.71875,11.63098689);
   graph->SetPoint(3295,46.69796056,11.8138125);
   graph->SetPoint(3296,46.6719411,12.0388375);
   graph->SetPoint(3297,46.65625,12.17222834);
   graph->SetPoint(3298,46.64539671,12.2638625);
   graph->SetPoint(3299,46.61827747,12.4888875);
   graph->SetPoint(3300,46.59375,12.68932213);
   graph->SetPoint(3301,46.59072053,12.7139125);
   graph->SetPoint(3302,46.56250003,12.9389375);
   graph->SetPoint(3303,46.5338802,13.1639625);
   graph->SetPoint(3304,46.53125,13.18428599);
   graph->SetPoint(3305,46.50458664,13.3889875);
   graph->SetPoint(3306,46.47487262,13.6140125);
   graph->SetPoint(3307,46.46875,13.65962792);
   graph->SetPoint(3308,46.44451663,13.8390375);
   graph->SetPoint(3309,46.41371029,14.0640625);
   graph->SetPoint(3310,46.40625,14.11771156);
   graph->SetPoint(3311,46.38227158,14.2890875);
   graph->SetPoint(3312,46.35037608,14.5141125);
   graph->SetPoint(3313,46.34375,14.56015295);
   graph->SetPoint(3314,46.31783548,14.7391375);
   graph->SetPoint(3315,46.28485491,14.9641625);
   graph->SetPoint(3316,46.28125,14.9883878);
   graph->SetPoint(3317,46.25119424,15.1891875);
   graph->SetPoint(3318,46.21875,15.40348968);
   graph->SetPoint(3319,46.21711712,15.4142125);
   graph->SetPoint(3320,46.18233651,15.6392375);
   graph->SetPoint(3321,46.15625,15.8061094);
   graph->SetPoint(3322,46.14710753,15.8642625);
   graph->SetPoint(3323,46.11125316,16.0892875);
   graph->SetPoint(3324,46.09375,16.19781207);
   graph->SetPoint(3325,46.07485712,16.3143125);
   graph->SetPoint(3326,46.0379376,16.5393375);
   graph->SetPoint(3327,46.03125,16.57956007);
   graph->SetPoint(3328,46.00036051,16.7643625);
   graph->SetPoint(3329,45.96875,16.95150689);
   graph->SetPoint(3330,45.96231782,16.9893875);
   graph->SetPoint(3331,45.92361539,17.2144125);
   graph->SetPoint(3332,45.90625,17.31425343);
   graph->SetPoint(3333,45.88436595,17.4394375);
   graph->SetPoint(3334,45.84462171,17.6644625);
   graph->SetPoint(3335,45.84375,17.66933309);
   graph->SetPoint(3336,45.80415514,17.8894875);
   graph->SetPoint(3337,45.78125,18.01557754);
   graph->SetPoint(3338,45.76319071,18.1145125);
   graph->SetPoint(3339,45.72168995,18.3395375);
   graph->SetPoint(3340,45.71875,18.35528127);
   graph->SetPoint(3341,45.67948794,18.5645625);
   graph->SetPoint(3342,45.65625,18.68722747);
   graph->SetPoint(3343,45.63676967,18.7895875);
   graph->SetPoint(3344,45.59375,19.01346635);
   graph->SetPoint(3345,45.59352876,19.0146125);
   graph->SetPoint(3346,45.5495586,19.2396375);
   graph->SetPoint(3347,45.53125,19.33244168);
   graph->SetPoint(3348,45.50505254,19.4646625);
   graph->SetPoint(3349,45.46875,19.64616072);
   graph->SetPoint(3350,45.46000688,19.6896875);
   graph->SetPoint(3351,45.41432701,19.9147125);
   graph->SetPoint(3352,45.40625,19.95407944);
   graph->SetPoint(3353,45.36800437,20.1397375);
   graph->SetPoint(3354,45.34375,20.2563868);
   graph->SetPoint(3355,45.32112644,20.3647625);
   graph->SetPoint(3356,45.28125,20.55403231);
   graph->SetPoint(3357,45.27368751,20.5897875);
   graph->SetPoint(3358,45.22560635,20.8148125);
   graph->SetPoint(3359,45.21875,20.84657228);
   graph->SetPoint(3360,45.17687443,21.0398375);
   graph->SetPoint(3361,45.15625,21.13416064);
   graph->SetPoint(3362,45.12756818,21.2648625);
   graph->SetPoint(3363,45.09375,21.41758101);
   graph->SetPoint(3364,45.07768202,21.4898875);
   graph->SetPoint(3365,45.03125,21.69695948);
   graph->SetPoint(3366,45.02721051,21.7149125);
   graph->SetPoint(3367,44.97606706,21.9399375);
   graph->SetPoint(3368,44.96875,21.97182438);
   graph->SetPoint(3369,44.92428877,22.1649625);
   graph->SetPoint(3370,44.90625,22.24262439);
   graph->SetPoint(3371,44.87191468,22.3899875);
   graph->SetPoint(3372,44.84375,22.50979493);
   graph->SetPoint(3373,44.81894008,22.6150125);
   graph->SetPoint(3374,44.78125,22.77344203);
   graph->SetPoint(3375,44.76536041,22.8400375);
   graph->SetPoint(3376,44.71875,23.03366841);
   graph->SetPoint(3377,44.71117129,23.0650625);
   graph->SetPoint(3378,44.65636688,23.2900875);
   graph->SetPoint(3379,44.65625,23.29056261);
   graph->SetPoint(3380,44.6008671,23.5151125);
   graph->SetPoint(3381,44.59375,23.54371483);
   graph->SetPoint(3382,44.54475133,23.7401375);
   graph->SetPoint(3383,44.53125,23.79378574);
   graph->SetPoint(3384,44.48801613,23.9651625);
   graph->SetPoint(3385,44.46875,24.04086339);
   graph->SetPoint(3386,44.43065822,24.1901875);
   graph->SetPoint(3387,44.40625,24.28503325);
   graph->SetPoint(3388,44.37267426,24.4152125);
   graph->SetPoint(3389,44.34375,24.52637673);
   graph->SetPoint(3390,44.31406124,24.6402375);
   graph->SetPoint(3391,44.28125,24.76497402);
   graph->SetPoint(3392,44.2548163,24.8652625);
   graph->SetPoint(3393,44.21875,25.00090192);
   graph->SetPoint(3394,44.19493699,25.0902875);
   graph->SetPoint(3395,44.15625,25.23423595);
   graph->SetPoint(3396,44.13442077,25.3153125);
   graph->SetPoint(3397,44.09375,25.46504919);
   graph->SetPoint(3398,44.07326572,25.5403375);
   graph->SetPoint(3399,44.03125,25.693413);
   graph->SetPoint(3400,44.01146998,25.7653625);
   graph->SetPoint(3401,43.96875,25.91939554);
   graph->SetPoint(3402,43.94903167,25.9903875);
   graph->SetPoint(3403,43.90625,26.14306494);
   graph->SetPoint(3404,43.88594964,26.2154125);
   graph->SetPoint(3405,43.84375,26.36448621);
   graph->SetPoint(3406,43.82222273,26.4404375);
   graph->SetPoint(3407,43.78125,26.58372441);
   graph->SetPoint(3408,43.75785022,26.6654625);
   graph->SetPoint(3409,43.71875,26.80084064);
   graph->SetPoint(3410,43.69283129,26.8904875);
   graph->SetPoint(3411,43.65625,27.01589627);
   graph->SetPoint(3412,43.62716577,27.1155125);
   graph->SetPoint(3413,43.59375,27.22895118);
   graph->SetPoint(3414,43.56085368,27.3405375);
   graph->SetPoint(3415,43.53125,27.44006329);
   graph->SetPoint(3416,43.49389517,27.5655625);
   graph->SetPoint(3417,43.46875,27.64928915);
   graph->SetPoint(3418,43.42629092,27.7905875);
   graph->SetPoint(3419,43.40625,27.85668495);
   graph->SetPoint(3420,43.35804143,28.0156125);
   graph->SetPoint(3421,43.34375,28.06230412);
   graph->SetPoint(3422,43.28914817,28.2406375);
   graph->SetPoint(3423,43.28125,28.26620128);
   graph->SetPoint(3424,43.2196122,28.4656625);
   graph->SetPoint(3425,43.21875,28.46842738);
   graph->SetPoint(3426,43.15625,28.66860537);
   graph->SetPoint(3427,43.14935392,28.6906875);
   graph->SetPoint(3428,43.09375,28.86712503);
   graph->SetPoint(3429,43.07843855,28.9157125);
   graph->SetPoint(3430,43.03125,29.06409173);
   graph->SetPoint(3431,43.00687881,29.1407375);
   graph->SetPoint(3432,42.96875,29.25955371);
   graph->SetPoint(3433,42.93467731,29.3657625);
   graph->SetPoint(3434,42.90625,29.45355946);
   graph->SetPoint(3435,42.86183663,29.5907875);
   graph->SetPoint(3436,42.84375,29.6461556);
   graph->SetPoint(3437,42.78836029,29.8158125);
   graph->SetPoint(3438,42.78125,29.83738893);
   graph->SetPoint(3439,42.71875,30.02702715);
   graph->SetPoint(3440,42.71419601,30.0408375);
   graph->SetPoint(3441,42.65625,30.2149239);
   graph->SetPoint(3442,42.63930868,30.2658625);
   graph->SetPoint(3443,42.59375,30.40156159);
   graph->SetPoint(3444,42.56378917,30.4908875);
   graph->SetPoint(3445,42.53125,30.58698505);
   graph->SetPoint(3446,42.48764184,30.7159125);
   graph->SetPoint(3447,42.46875,30.77123621);
   graph->SetPoint(3448,42.41087097,30.9409375);
   graph->SetPoint(3449,42.40625,30.95435689);
   graph->SetPoint(3450,42.34375,31.13577009);
   graph->SetPoint(3451,42.33335397,31.1659625);
   graph->SetPoint(3452,42.28125,31.31582867);
   graph->SetPoint(3453,42.25515899,31.3909875);
   graph->SetPoint(3454,42.21875,31.49485411);
   graph->SetPoint(3455,42.17634938,31.6160125);
   graph->SetPoint(3456,42.15625,31.67288677);
   graph->SetPoint(3457,42.09693076,31.8410375);
   graph->SetPoint(3458,42.09375,31.84996559);
   graph->SetPoint(3459,42.03125,32.02527236);
   graph->SetPoint(3460,42.0167276,32.0660625);
   graph->SetPoint(3461,41.96875,32.19948844);
   graph->SetPoint(3462,41.93588123,32.2910875);
   graph->SetPoint(3463,41.90625,32.37284257);
   graph->SetPoint(3464,41.85443838,32.5161125);
   graph->SetPoint(3465,41.84375,32.54537214);
   graph->SetPoint(3466,41.78125,32.71658728);
   graph->SetPoint(3467,41.77229205,32.7411375);
   graph->SetPoint(3468,41.71875,32.88639083);
   graph->SetPoint(3469,41.68941983,32.9661625);
   graph->SetPoint(3470,41.65625,33.05545833);
   graph->SetPoint(3471,41.60596663,33.1911875);
   graph->SetPoint(3472,41.59375,33.22382561);
   graph->SetPoint(3473,41.53125,33.39097528);
   graph->SetPoint(3474,41.52181877,33.4162125);
   graph->SetPoint(3475,41.46875,33.55674761);
   graph->SetPoint(3476,41.43694082,33.6412375);
   graph->SetPoint(3477,41.40625,33.72190598);
   graph->SetPoint(3478,41.35150048,33.8662625);
   graph->SetPoint(3479,41.34375,33.88648322);
   graph->SetPoint(3480,41.28125,34.04958259);
   graph->SetPoint(3481,41.26529843,34.0912875);
   graph->SetPoint(3482,41.21875,34.21169249);
   graph->SetPoint(3483,41.17844441,34.3163125);
   graph->SetPoint(3484,41.15625,34.37330497);
   graph->SetPoint(3485,41.09375,34.53429146);
   graph->SetPoint(3486,41.09101281,34.5413375);
   graph->SetPoint(3487,41.03125,34.69350955);
   graph->SetPoint(3488,41.00274768,34.7663625);
   graph->SetPoint(3489,40.96875,34.8523128);
   graph->SetPoint(3490,40.91395613,34.9913875);
   graph->SetPoint(3491,40.90625,35.01073175);
   graph->SetPoint(3492,40.84375,35.16766963);
   graph->SetPoint(3493,40.82439001,35.2164125);
   graph->SetPoint(3494,40.78125,35.32381638);
   graph->SetPoint(3495,40.73420951,35.4414375);
   graph->SetPoint(3496,40.71875,35.47965931);
   graph->SetPoint(3497,40.65625,35.63447407);
   graph->SetPoint(3498,40.64335482,35.6664625);
   graph->SetPoint(3499,40.59375,35.788115);
   graph->SetPoint(3500,40.55179556,35.8914875);
   graph->SetPoint(3501,40.53125,35.94153071);
   graph->SetPoint(3502,40.46875,36.09421521);
   graph->SetPoint(3503,40.45962967,36.1165125);
   graph->SetPoint(3504,40.40625,36.24549888);
   graph->SetPoint(3505,40.36670538,36.3415375);
   graph->SetPoint(3506,40.34375,36.39663542);
   graph->SetPoint(3507,40.28125,36.54717844);
   graph->SetPoint(3508,40.27320712,36.5665625);
   graph->SetPoint(3509,40.21875,36.69625181);
   graph->SetPoint(3510,40.17893422,36.7915875);
   graph->SetPoint(3511,40.15625,36.84525454);
   graph->SetPoint(3512,40.09375,36.99364255);
   graph->SetPoint(3513,40.08408449,37.0166125);
   graph->SetPoint(3514,40.03125,37.14065076);
   graph->SetPoint(3515,39.98848263,37.2416375);
   graph->SetPoint(3516,39.96875,37.28766402);
   graph->SetPoint(3517,39.90625,37.43388124);
   graph->SetPoint(3518,39.89226445,37.4666625);
   graph->SetPoint(3519,39.84375,37.57896883);
   graph->SetPoint(3520,39.79535664,37.6916875);
   graph->SetPoint(3521,39.78125,37.72413554);
   graph->SetPoint(3522,39.71875,37.86816359);
   graph->SetPoint(3523,39.69775495,37.9167125);
   graph->SetPoint(3524,39.65625,38.01147372);
   graph->SetPoint(3525,39.5995669,38.1417375);
   graph->SetPoint(3526,39.59375,38.15493523);
   graph->SetPoint(3527,39.53125,38.29675586);
   graph->SetPoint(3528,39.50056976,38.3667625);
   graph->SetPoint(3529,39.46875,38.43843017);
   graph->SetPoint(3530,39.40625,38.58001756);
   graph->SetPoint(3531,39.4010553,38.5917875);
   graph->SetPoint(3532,39.34375,38.71992052);
   graph->SetPoint(3533,39.30072789,38.8168125);
   graph->SetPoint(3534,39.28125,38.86009995);
   graph->SetPoint(3535,39.21875,38.99943948);
   graph->SetPoint(3536,39.19979344,39.0418375);
   graph->SetPoint(3537,39.15625,39.13791811);
   graph->SetPoint(3538,39.09825445,39.2668625);
   graph->SetPoint(3539,39.09375,39.27674231);
   graph->SetPoint(3540,39.03125,39.41381249);
   graph->SetPoint(3541,38.99589435,39.4918875);
   graph->SetPoint(3542,38.96875,39.55100731);
   graph->SetPoint(3543,38.90625,39.68781284);
   graph->SetPoint(3544,38.89298322,39.7169125);
   graph->SetPoint(3545,38.84375,39.82339488);
   graph->SetPoint(3546,38.78939164,39.9419375);
   graph->SetPoint(3547,38.78125,39.95944374);
   graph->SetPoint(3548,38.71875,40.09393385);
   graph->SetPoint(3549,38.68503964,40.1669625);
   graph->SetPoint(3550,38.65625,40.22844249);
   graph->SetPoint(3551,38.59375,40.36265046);
   graph->SetPoint(3552,38.58011862,40.3919875);
   graph->SetPoint(3553,38.53125,40.49563673);
   graph->SetPoint(3554,38.47453342,40.6170125);
   graph->SetPoint(3555,38.46875,40.62920927);
   graph->SetPoint(3556,38.40625,40.76105246);
   graph->SetPoint(3557,38.36816224,40.8420375);
   graph->SetPoint(3558,38.34375,40.89317693);
   graph->SetPoint(3559,38.28125,41.02471404);
   graph->SetPoint(3560,38.26120541,41.0670625);
   graph->SetPoint(3561,38.21875,41.15540908);
   graph->SetPoint(3562,38.15625,41.2866452);
   graph->SetPoint(3563,38.15365763,41.2920875);
   graph->SetPoint(3564,38.09375,41.41592949);
   graph->SetPoint(3565,38.04528831,41.5171125);
   graph->SetPoint(3566,38.03125,41.54597335);
   graph->SetPoint(3567,37.96875,41.67476124);
   graph->SetPoint(3568,37.9362783,41.7421375);
   graph->SetPoint(3569,37.90625,41.80347158);
   graph->SetPoint(3570,37.84375,41.93192596);
   graph->SetPoint(3571,37.82666265,41.9671625);
   graph->SetPoint(3572,37.78125,42.05932306);
   graph->SetPoint(3573,37.71875,42.18744493);
   graph->SetPoint(3574,37.71643605,42.1921875);
   graph->SetPoint(3575,37.65625,42.31354934);
   graph->SetPoint(3576,37.60540193,42.4172125);
   graph->SetPoint(3577,37.59375,42.44058297);
   graph->SetPoint(3578,37.53125,42.56617125);
   graph->SetPoint(3579,37.49371328,42.6422375);
   graph->SetPoint(3580,37.46875,42.69199215);
   graph->SetPoint(3581,37.40625,42.81720904);
   graph->SetPoint(3582,37.38140202,42.8672625);
   graph->SetPoint(3583,37.34375,42.9418391);
   graph->SetPoint(3584,37.28125,43.06668216);
   graph->SetPoint(3585,37.2684633,43.0922875);
   graph->SetPoint(3586,37.21875,43.190144);
   graph->SetPoint(3587,37.15625,43.31461038);
   graph->SetPoint(3588,37.15489268,43.3173125);
   graph->SetPoint(3589,37.09375,43.43692642);
   graph->SetPoint(3590,37.04052754,43.5423375);
   graph->SetPoint(3591,37.03125,43.56039434);
   graph->SetPoint(3592,36.96875,43.68220585);
   graph->SetPoint(3593,36.9255052,43.7673625);
   graph->SetPoint(3594,36.90625,43.80461214);
   graph->SetPoint(3595,36.84375,43.92600076);
   graph->SetPoint(3596,36.80984356,43.9923875);
   graph->SetPoint(3597,36.78125,44.04737002);
   graph->SetPoint(3598,36.71875,44.16832995);
   graph->SetPoint(3599,36.69353877,44.2174125);
   graph->SetPoint(3600,36.65625,44.28868734);
   graph->SetPoint(3601,36.59375,44.4092118);
   graph->SetPoint(3602,36.57658728,44.4424375);
   graph->SetPoint(3603,36.53125,44.52858313);
   graph->SetPoint(3604,36.46875,44.6486636);
   graph->SetPoint(3605,36.45898507,44.6674625);
   graph->SetPoint(3606,36.40625,44.7670756);
   graph->SetPoint(3607,36.34375,44.88670363);
   graph->SetPoint(3608,36.34072894,44.8924875);
   graph->SetPoint(3609,36.28125,45.00418351);
   graph->SetPoint(3610,36.22176232,45.1175125);
   graph->SetPoint(3611,36.21875,45.12314181);
   graph->SetPoint(3612,36.15625,45.23992522);
   graph->SetPoint(3613,36.10209292,45.3425375);
   graph->SetPoint(3614,36.09375,45.35803872);
   graph->SetPoint(3615,36.03125,45.47431866);
   graph->SetPoint(3616,35.9817702,45.5675625);
   graph->SetPoint(3617,35.96875,45.59161587);
   graph->SetPoint(3618,35.90625,45.70738262);
   graph->SetPoint(3619,35.86079253,45.7925875);
   graph->SetPoint(3620,35.84375,45.82389303);
   graph->SetPoint(3621,35.78125,45.9391349);
   graph->SetPoint(3622,35.73915786,46.0176125);
   graph->SetPoint(3623,35.71875,46.05488864);
   graph->SetPoint(3624,35.65625,46.16959408);
   graph->SetPoint(3625,35.61686484,46.2426375);
   graph->SetPoint(3626,35.59375,46.28462178);
   graph->SetPoint(3627,35.53125,46.39877834);
   graph->SetPoint(3628,35.49391201,46.4676625);
   graph->SetPoint(3629,35.46875,46.51311099);
   graph->SetPoint(3630,35.40625,46.62670622);
   graph->SetPoint(3631,35.37029879,46.6926875);
   graph->SetPoint(3632,35.34375,46.74037623);
   graph->SetPoint(3633,35.28125,46.85339673);
   graph->SetPoint(3634,35.24602456,46.9177125);
   graph->SetPoint(3635,35.21875,46.96643612);
   graph->SetPoint(3636,35.15625,47.07886833);
   graph->SetPoint(3637,35.12108908,47.1427375);
   graph->SetPoint(3638,35.09375,47.19131024);
   graph->SetPoint(3639,35.03125,47.30314007);
   graph->SetPoint(3640,34.99549262,47.3677625);
   graph->SetPoint(3641,34.96875,47.41501844);
   graph->SetPoint(3642,34.90625,47.52623152);
   graph->SetPoint(3643,34.86923591,47.5927875);
   graph->SetPoint(3644,34.84375,47.63758058);
   graph->SetPoint(3645,34.78125,47.74816224);
   graph->SetPoint(3646,34.74231983,47.8178125);
   graph->SetPoint(3647,34.71875,47.85901657);
   graph->SetPoint(3648,34.65625,47.96895178);
   graph->SetPoint(3649,34.61474571,48.0428375);
   graph->SetPoint(3650,34.59375,48.07934667);
   graph->SetPoint(3651,34.53125,48.18862056);
   graph->SetPoint(3652,34.48651566,48.2678625);
   graph->SetPoint(3653,34.46875,48.29859204);
   graph->SetPoint(3654,34.40625,48.40718946);
   graph->SetPoint(3655,34.35763175,48.4928875);
   graph->SetPoint(3656,34.34375,48.51677297);
   graph->SetPoint(3657,34.28125,48.62467829);
   graph->SetPoint(3658,34.22809662,48.7179125);
   graph->SetPoint(3659,34.21875,48.73391083);
   graph->SetPoint(3660,34.15625,48.8411093);
   graph->SetPoint(3661,34.09791347,48.9429375);
   graph->SetPoint(3662,34.09375,48.95002705);
   graph->SetPoint(3663,34.03125,49.05650347);
   graph->SetPoint(3664,33.96875,49.16501378);
   graph->SetPoint(3665,33.96705223,49.1679625);
   graph->SetPoint(3666,33.90625,49.27088271);
   graph->SetPoint(3667,33.84375,49.37864692);
   graph->SetPoint(3668,33.83545356,49.3929875);
   graph->SetPoint(3669,33.78125,49.48426944);
   graph->SetPoint(3670,33.71875,49.59127049);
   graph->SetPoint(3671,33.70320506,49.6180125);
   graph->SetPoint(3672,33.65625,49.69668571);
   graph->SetPoint(3673,33.59375,49.80290753);
   graph->SetPoint(3674,33.57031189,49.8430375);
   graph->SetPoint(3675,33.53125,49.90815492);
   graph->SetPoint(3676,33.46875,50.01358132);
   graph->SetPoint(3677,33.43677948,50.0680625);
   graph->SetPoint(3678,33.40625,50.11870027);
   graph->SetPoint(3679,33.34375,50.22331491);
   graph->SetPoint(3680,33.30261346,50.2930875);
   graph->SetPoint(3681,33.28125,50.32834489);
   graph->SetPoint(3682,33.21875,50.43213296);
   graph->SetPoint(3683,33.16782058,50.5181125);
   graph->SetPoint(3684,33.15625,50.53711306);
   graph->SetPoint(3685,33.09375,50.64005951);
   graph->SetPoint(3686,33.0324069,50.7431375);
   graph->SetPoint(3687,33.03125,50.74502787);
   graph->SetPoint(3688,32.96875,50.84711921);
   graph->SetPoint(3689,32.90625,50.951303);
   graph->SetPoint(3690,32.89617066,50.9681625);
   graph->SetPoint(3691,32.84375,51.05333676);
   graph->SetPoint(3692,32.78125,51.15662546);
   graph->SetPoint(3693,32.75929103,51.1931875);
   graph->SetPoint(3694,32.71875,51.25873763);
   graph->SetPoint(3695,32.65625,51.36111619);
   graph->SetPoint(3696,32.62180094,51.4182125);
   graph->SetPoint(3697,32.59375,51.46334704);
   graph->SetPoint(3698,32.53125,51.56480208);
   graph->SetPoint(3699,32.48370931,51.6432375);
   graph->SetPoint(3700,32.46875,51.66719061);
   graph->SetPoint(3701,32.40625,51.76770895);
   graph->SetPoint(3702,32.34502473,51.8682625);
   graph->SetPoint(3703,32.34375,51.87029377);
   graph->SetPoint(3704,32.28125,51.96986379);
   graph->SetPoint(3705,32.21875,52.07157212);
   graph->SetPoint(3706,32.2054706,52.0932875);
   graph->SetPoint(3707,32.15625,52.17129302);
   graph->SetPoint(3708,32.09375,52.27200375);
   graph->SetPoint(3709,32.0653034,52.3183125);
   graph->SetPoint(3710,32.03125,52.37202363);
   graph->SetPoint(3711,31.96875,52.47172547);
   graph->SetPoint(3712,31.92456178,52.5433375);
   graph->SetPoint(3713,31.90625,52.57208265);
   graph->SetPoint(3714,31.84375,52.67076475);
   graph->SetPoint(3715,31.78325607,52.7683625);
   graph->SetPoint(3716,31.78125,52.77149663);
   graph->SetPoint(3717,31.71875,52.86915024);
   graph->SetPoint(3718,31.65625,52.96898326);
   graph->SetPoint(3719,31.64106089,52.9933875);
   graph->SetPoint(3720,31.59375,53.06690977);
   graph->SetPoint(3721,31.53125,53.16565707);
   graph->SetPoint(3722,31.49826891,53.2184125);
   graph->SetPoint(3723,31.46875,53.26407108);
   graph->SetPoint(3724,31.40625,53.36172524);
   graph->SetPoint(3725,31.35493817,53.4434375);
   graph->SetPoint(3726,31.34375,53.46066204);
   graph->SetPoint(3727,31.28125,53.55721666);
   graph->SetPoint(3728,31.21875,53.65601375);
   graph->SetPoint(3729,31.21090143,53.6684625);
   graph->SetPoint(3730,31.15625,53.75216015);
   graph->SetPoint(3731,31.09375,53.84979454);
   graph->SetPoint(3732,31.06608101,53.8934875);
   graph->SetPoint(3733,31.03125,53.94658432);
   graph->SetPoint(3734,30.96875,54.0430513);
   graph->SetPoint(3735,30.92075179,54.1185125);
   graph->SetPoint(3736,30.90625,54.1405173);
   graph->SetPoint(3737,30.84375,54.23581424);
   graph->SetPoint(3738,30.78125,54.33339786);
   graph->SetPoint(3739,30.77477559,54.3435375);
   graph->SetPoint(3740,30.71875,54.42811269);
   graph->SetPoint(3741,30.65625,54.52445702);
   graph->SetPoint(3742,30.62796357,54.5685625);
   graph->SetPoint(3743,30.59375,54.6199753);
   graph->SetPoint(3744,30.53125,54.71508062);
   graph->SetPoint(3745,30.48067833,54.7935875);
   graph->SetPoint(3746,30.46875,54.81143047);
   graph->SetPoint(3747,30.40625,54.90529836);
   graph->SetPoint(3748,30.34375,55.0014753);
   graph->SetPoint(3749,30.33266951,55.0186125);
   graph->SetPoint(3750,30.28125,55.09513948);
   graph->SetPoint(3751,30.21875,55.19000499);
   graph->SetPoint(3752,30.18392,55.2436375);
   graph->SetPoint(3753,30.15625,55.28463265);
   graph->SetPoint(3754,30.09375,55.37819166);
   graph->SetPoint(3755,30.03473697,55.4686625);
   graph->SetPoint(3756,30.03125,55.47380539);
   graph->SetPoint(3757,29.96875,55.56606515);
   graph->SetPoint(3758,29.90625,55.66063339);
   graph->SetPoint(3759,29.88461127,55.6936875);
   graph->SetPoint(3760,29.84375,55.75365371);
   graph->SetPoint(3761,29.78125,55.84684473);
   graph->SetPoint(3762,29.73399455,55.9187125);
   graph->SetPoint(3763,29.71875,55.94098466);
   graph->SetPoint(3764,29.65625,56.03280989);
   graph->SetPoint(3765,29.59375,56.12701406);
   graph->SetPoint(3766,29.58271494,56.1437375);
   graph->SetPoint(3767,29.53125,56.21855667);
   graph->SetPoint(3768,29.46875,56.31131213);
   graph->SetPoint(3769,29.43067382,56.3687625);
   graph->SetPoint(3770,29.40625,56.40411212);
   graph->SetPoint(3771,29.34375,56.49543479);
   graph->SetPoint(3772,29.28125,56.58919928);
   graph->SetPoint(3773,29.2781986,56.5937875);
   graph->SetPoint(3774,29.21875,56.67940923);
   graph->SetPoint(3775,29.15625,56.77165312);
   graph->SetPoint(3776,29.12474798,56.8188125);
   graph->SetPoint(3777,29.09375,56.86326149);
   graph->SetPoint(3778,29.03125,56.95400637);
   graph->SetPoint(3779,28.9709762,57.0438375);
   graph->SetPoint(3780,28.96875,57.04701561);
   graph->SetPoint(3781,28.90625,57.13628456);
   graph->SetPoint(3782,28.84375,57.22793399);
   graph->SetPoint(3783,28.81619635,57.2688625);
   graph->SetPoint(3784,28.78125,57.31851249);
   graph->SetPoint(3785,28.71875,57.4085981);
   graph->SetPoint(3786,28.66107505,57.4938875);
   graph->SetPoint(3787,28.65625,57.50071261);
   graph->SetPoint(3788,28.59375,57.58926328);
   graph->SetPoint(3789,28.53125,57.68022883);
   graph->SetPoint(3790,28.50500531,57.7189125);
   graph->SetPoint(3791,28.46875,57.7699522);
   graph->SetPoint(3792,28.40625,57.85929196);
   graph->SetPoint(3793,28.34856397,57.9439375);
   graph->SetPoint(3794,28.34375,57.95068495);
   graph->SetPoint(3795,28.28125,58.03843431);
   graph->SetPoint(3796,28.21875,58.12862136);
   graph->SetPoint(3797,28.1911693,58.1689625);
   graph->SetPoint(3798,28.15625,58.21767621);
   graph->SetPoint(3799,28.09375,58.30617945);
   graph->SetPoint(3800,28.03344404,58.3939875);
   graph->SetPoint(3801,28.03125,58.39703496);
   graph->SetPoint(3802,27.96875,58.48389637);
   graph->SetPoint(3803,27.90625,58.5732069);
   graph->SetPoint(3804,27.87469189,58.6190125);
   graph->SetPoint(3805,27.84375,58.66178908);
   graph->SetPoint(3806,27.78125,58.74936296);
   graph->SetPoint(3807,27.71875,58.83953631);
   graph->SetPoint(3808,27.71563928,58.8440375);
   graph->SetPoint(3809,27.65625,58.92575833);
   graph->SetPoint(3810,27.59375,59.01409201);
   graph->SetPoint(3811,27.55558635,59.0690625);
   graph->SetPoint(3812,27.53125,59.10240633);
   graph->SetPoint(3813,27.46875,59.18895618);
   graph->SetPoint(3814,27.40625,59.27809969);
   graph->SetPoint(3815,27.3951166,59.2940875);
   graph->SetPoint(3816,27.34375,59.36414027);
   graph->SetPoint(3817,27.28125,59.45139642);
   graph->SetPoint(3818,27.23387565,59.5191125);
   graph->SetPoint(3819,27.21875,59.53965234);
   graph->SetPoint(3820,27.15625,59.62508529);
   graph->SetPoint(3821,27.09375,59.713091);
   graph->SetPoint(3822,27.07196483,59.7441375);
   graph->SetPoint(3823,27.03125,59.79917262);
   graph->SetPoint(3824,26.96875,59.88525225);
   graph->SetPoint(3825,26.90959302,59.9691625);
   graph->SetPoint(3826,26.90625,59.97366202);
   graph->SetPoint(3827,26.84375,60.05788728);
   graph->SetPoint(3828,26.78125,60.14465083);
   graph->SetPoint(3829,26.74622343,60.1941875);
   graph->SetPoint(3830,26.71875,60.23099715);
   graph->SetPoint(3831,26.65625,60.31580472);
   graph->SetPoint(3832,26.59375,60.40328954);
   graph->SetPoint(3833,26.58245849,60.4192125);
   graph->SetPoint(3834,26.53125,60.48751127);
   graph->SetPoint(3835,26.46875,60.57293187);
   graph->SetPoint(3836,26.4179416,60.6442375);
   graph->SetPoint(3837,26.40625,60.65976503);
   graph->SetPoint(3838,26.34375,60.74321033);
   graph->SetPoint(3839,26.28125,60.82927512);
   graph->SetPoint(3840,26.25267542,60.8692625);
   graph->SetPoint(3841,26.21875,60.91411586);
   graph->SetPoint(3842,26.15625,60.99810002);
   graph->SetPoint(3843,26.09375,61.08483968);
   graph->SetPoint(3844,26.08697965,61.0942875);
   graph->SetPoint(3845,26.03125,61.16763712);
   graph->SetPoint(3846,25.96875,61.2521844);
   graph->SetPoint(3847,25.92040883,61.3193125);
   graph->SetPoint(3848,25.90625,61.33786961);
   graph->SetPoint(3849,25.84375,61.42033204);
   graph->SetPoint(3850,25.78125,61.50546684);
   graph->SetPoint(3851,25.75317941,61.5443375);
   graph->SetPoint(3852,25.71875,61.58926088);
   graph->SetPoint(3853,25.65625,61.67220394);
   graph->SetPoint(3854,25.59375,61.75794941);
   graph->SetPoint(3855,25.5854853,61.7693625);
   graph->SetPoint(3856,25.53125,61.83981344);
   graph->SetPoint(3857,25.46875,61.92325445);
   graph->SetPoint(3858,25.41697878,61.9943875);
   graph->SetPoint(3859,25.40625,62.0082658);
   graph->SetPoint(3860,25.34375,62.0895288);
   graph->SetPoint(3861,25.28125,62.17348453);
   graph->SetPoint(3862,25.24773133,62.2194125);
   graph->SetPoint(3863,25.21875,62.25673626);
   graph->SetPoint(3864,25.15625,62.33840792);
   graph->SetPoint(3865,25.09375,62.42289462);
   graph->SetPoint(3866,25.07798518,62.4444375);
   graph->SetPoint(3867,25.03125,62.5043603);
   graph->SetPoint(3868,24.96875,62.58645148);
   graph->SetPoint(3869,24.90768644,62.6694625);
   graph->SetPoint(3870,24.90625,62.67129659);
   graph->SetPoint(3871,24.84375,62.75113859);
   graph->SetPoint(3872,24.78125,62.83365888);
   graph->SetPoint(3873,24.73638238,62.8944875);
   graph->SetPoint(3874,24.71875,62.91690291);
   graph->SetPoint(3875,24.65625,62.99707115);
   graph->SetPoint(3876,24.59375,63.08002876);
   graph->SetPoint(3877,24.56454839,63.1195125);
   graph->SetPoint(3878,24.53125,63.16165885);
   graph->SetPoint(3879,24.46875,63.24215766);
   graph->SetPoint(3880,24.40625,63.32555911);
   graph->SetPoint(3881,24.39217674,63.3445375);
   graph->SetPoint(3882,24.34375,63.40556501);
   graph->SetPoint(3883,24.28125,63.48639665);
   graph->SetPoint(3884,24.2192428,63.5695625);
   graph->SetPoint(3885,24.21875,63.57018097);
   graph->SetPoint(3886,24.15625,63.64862114);
   graph->SetPoint(3887,24.09375,63.72978664);
   graph->SetPoint(3888,24.04530628,63.7945875);
   graph->SetPoint(3889,24.03125,63.81215206);
   graph->SetPoint(3890,23.96875,63.89082655);
   graph->SetPoint(3891,23.90625,63.97232521);
   graph->SetPoint(3892,23.87080563,64.0196125);
   graph->SetPoint(3893,23.84375,64.05327524);
   graph->SetPoint(3894,23.78125,64.13218021);
   graph->SetPoint(3895,23.71875,64.21400997);
   graph->SetPoint(3896,23.69573301,64.2446375);
   graph->SetPoint(3897,23.65625,64.29355097);
   graph->SetPoint(3898,23.59375,64.37268108);
   graph->SetPoint(3899,23.53125,64.45483747);
   graph->SetPoint(3900,23.52007998,64.4696625);
   graph->SetPoint(3901,23.46875,64.53297916);
   graph->SetPoint(3902,23.40625,64.61232753);
   graph->SetPoint(3903,23.3438353,64.6946875);
   graph->SetPoint(3904,23.34375,64.69479229);
   graph->SetPoint(3905,23.28125,64.77156007);
   graph->SetPoint(3906,23.21875,64.85111779);
   graph->SetPoint(3907,23.16662979,64.9197125);
   graph->SetPoint(3908,23.15625,64.93240981);
   graph->SetPoint(3909,23.09375,65.00929336);
   graph->SetPoint(3910,23.03125,65.08904999);
   graph->SetPoint(3911,22.98882623,65.1447375);
   graph->SetPoint(3912,22.96875,65.16919186);
   graph->SetPoint(3913,22.90625,65.24617918);
   graph->SetPoint(3914,22.84375,65.32612203);
   graph->SetPoint(3915,22.81041745,65.3697625);
   graph->SetPoint(3916,22.78125,65.40513996);
   graph->SetPoint(3917,22.71875,65.4822174);
   graph->SetPoint(3918,22.65625,65.56233188);
   graph->SetPoint(3919,22.63139636,65.5947875);
   graph->SetPoint(3920,22.59375,65.64025583);
   graph->SetPoint(3921,22.53125,65.71740816);
   graph->SetPoint(3922,22.46875,65.79767796);
   graph->SetPoint(3923,22.45175646,65.8198125);
   graph->SetPoint(3924,22.40625,65.87454173);
   graph->SetPoint(3925,22.34375,65.95175172);
   graph->SetPoint(3926,22.28125,66.03215819);
   graph->SetPoint(3927,22.27149072,66.0448375);
   graph->SetPoint(3928,22.21875,66.10799939);
   graph->SetPoint(3929,22.15625,66.18524852);
   graph->SetPoint(3930,22.09375,66.26577138);
   graph->SetPoint(3931,22.09059305,66.2698625);
   graph->SetPoint(3932,22.03125,66.3406319);
   graph->SetPoint(3933,21.96875,66.41789973);
   graph->SetPoint(3934,21.90895527,66.4948875);
   graph->SetPoint(3935,21.90625,66.49810094);
   graph->SetPoint(3936,21.84375,66.57244203);
   graph->SetPoint(3937,21.78125,66.64970627);
   graph->SetPoint(3938,21.72657841,66.7199125);
   graph->SetPoint(3939,21.71875,66.72917269);
   graph->SetPoint(3940,21.65625,66.80343299);
   graph->SetPoint(3941,21.59375,66.88067023);
   graph->SetPoint(3942,21.54357119,66.9449375);
   graph->SetPoint(3943,21.53125,66.9594516);
   graph->SetPoint(3944,21.46875,67.03360914);
   graph->SetPoint(3945,21.40625,67.11079393);
   graph->SetPoint(3946,21.3599303,67.1699625);
   graph->SetPoint(3947,21.34375,67.18894349);
   graph->SetPoint(3948,21.28125,67.26297488);
   graph->SetPoint(3949,21.21875,67.34008055);
   graph->SetPoint(3950,21.17565294,67.3949875);
   graph->SetPoint(3951,21.15625,67.41765474);
   graph->SetPoint(3952,21.09375,67.49153557);
   graph->SetPoint(3953,21.03125,67.56853367);
   graph->SetPoint(3954,20.99073682,67.6200125);
   graph->SetPoint(3955,20.96875,67.64559234);
   graph->SetPoint(3956,20.90625,67.7192971);
   graph->SetPoint(3957,20.84375,67.79615824);
   graph->SetPoint(3958,20.80518065,67.8450375);
   graph->SetPoint(3959,20.78125,67.87276423);
   graph->SetPoint(3960,20.71875,67.94626632);
   graph->SetPoint(3961,20.65625,68.02295953);
   graph->SetPoint(3962,20.61898323,68.0700625);
   graph->SetPoint(3963,20.59375,68.09917843);
   graph->SetPoint(3964,20.53125,68.17245062);
   graph->SetPoint(3965,20.46875,68.24894408);
   graph->SetPoint(3966,20.43214478,68.2950875);
   graph->SetPoint(3967,20.40625,68.32484447);
   graph->SetPoint(3968,20.34375,68.39785874);
   graph->SetPoint(3969,20.28125,68.47411961);
   graph->SetPoint(3970,20.24466597,68.5201125);
   graph->SetPoint(3971,20.21875,68.5497722);
   graph->SetPoint(3972,20.15625,68.62250005);
   graph->SetPoint(3973,20.09375,68.69849423);
   graph->SetPoint(3974,20.05654831,68.7451375);
   graph->SetPoint(3975,20.03125,68.77397264);
   graph->SetPoint(3976,19.96875,68.84638483);
   graph->SetPoint(3977,19.90625,68.92207807);
   graph->SetPoint(3978,19.86779412,68.9701625);
   graph->SetPoint(3979,19.84375,68.99745693);
   graph->SetPoint(3980,19.78125,69.06952447);
   graph->SetPoint(3981,19.71875,69.1448818);
   graph->SetPoint(3982,19.67840703,69.1951875);
   graph->SetPoint(3983,19.65625,69.22023812);
   graph->SetPoint(3984,19.59375,69.29193128);
   graph->SetPoint(3985,19.53125,69.36691765);
   graph->SetPoint(3986,19.488391,69.4202125);
   graph->SetPoint(3987,19.46875,69.44232902);
   graph->SetPoint(3988,19.40625,69.51361867);
   graph->SetPoint(3989,19.34375,69.58819852);
   graph->SetPoint(3990,19.29775129,69.6452375);
   graph->SetPoint(3991,19.28125,69.66374404);
   graph->SetPoint(3992,19.21875,69.73460087);
   graph->SetPoint(3993,19.15625,69.80873917);
   graph->SetPoint(3994,19.106494,69.8702625);
   graph->SetPoint(3995,19.09375,69.88449799);
   graph->SetPoint(3996,19.03125,69.95489348);
   graph->SetPoint(3997,18.96875,70.02855522);
   graph->SetPoint(3998,18.91462611,70.0952875);
   graph->SetPoint(3999,18.90625,70.10460659);
   graph->SetPoint(4000,18.84375,70.17451243);
   graph->SetPoint(4001,18.78125,70.24766347);
   graph->SetPoint(4002,18.72215567,70.3203125);
   graph->SetPoint(4003,18.71875,70.32408653);
   graph->SetPoint(4004,18.65625,70.39347511);
   graph->SetPoint(4005,18.59375,70.46608186);
   graph->SetPoint(4006,18.53125,70.54255686);
   graph->SetPoint(4007,18.52899519,70.5453375);
   graph->SetPoint(4008,18.46875,70.61179969);
   graph->SetPoint(4009,18.40625,70.68382953);
   graph->SetPoint(4010,18.34375,70.75969156);
   graph->SetPoint(4011,18.33507197,70.7703625);
   graph->SetPoint(4012,18.28125,70.82950506);
   graph->SetPoint(4013,18.21875,70.90092652);
   graph->SetPoint(4014,18.15625,70.97613673);
   graph->SetPoint(4015,18.14054852,70.9953875);
   graph->SetPoint(4016,18.09375,71.04661088);
   graph->SetPoint(4017,18.03125,71.11739408);
   graph->SetPoint(4018,17.96875,71.19191522);
   graph->SetPoint(4019,17.94543731,71.2204125);
   graph->SetPoint(4020,17.90625,71.26313765);
   graph->SetPoint(4021,17.84375,71.33325406);
   graph->SetPoint(4022,17.78125,71.40705052);
   graph->SetPoint(4023,17.74975136,71.4454375);
   graph->SetPoint(4024,17.71875,71.47910647);
   graph->SetPoint(4025,17.65625,71.54852933);
   graph->SetPoint(4026,17.59375,71.6215675);
   graph->SetPoint(4027,17.55350461,71.6704625);
   graph->SetPoint(4028,17.53125,71.69453865);
   graph->SetPoint(4029,17.46875,71.76324341);
   graph->SetPoint(4030,17.40625,71.83549197);
   graph->SetPoint(4031,17.35671194,71.8954875);
   graph->SetPoint(4032,17.34375,71.9094564);
   graph->SetPoint(4033,17.28125,71.97742019);
   graph->SetPoint(4034,17.21875,72.04885057);
   graph->SetPoint(4035,17.15938838,72.1205125);
   graph->SetPoint(4036,17.15625,72.1238817);
   graph->SetPoint(4037,17.09375,72.19108423);
   graph->SetPoint(4038,17.03125,72.26167027);
   graph->SetPoint(4039,16.96875,72.33638926);
   graph->SetPoint(4040,16.96120255,72.3455375);
   graph->SetPoint(4041,16.90625,72.4042606);
   graph->SetPoint(4042,16.84375,72.47397878);
   graph->SetPoint(4043,16.78125,72.54772346);
   graph->SetPoint(4044,16.76234589,72.5705625);
   graph->SetPoint(4045,16.71875,72.61697418);
   graph->SetPoint(4046,16.65625,72.68580407);
   graph->SetPoint(4047,16.59375,72.75854768);
   graph->SetPoint(4048,16.56298943,72.7955875);
   graph->SetPoint(4049,16.53125,72.82925021);
   graph->SetPoint(4050,16.46875,72.89717428);
   graph->SetPoint(4051,16.40625,72.96889374);
   graph->SetPoint(4052,16.3631525,73.0206125);
   graph->SetPoint(4053,16.34375,73.04111384);
   graph->SetPoint(4054,16.28125,73.10811763);
   graph->SetPoint(4055,16.21875,73.1787937);
   graph->SetPoint(4056,16.1628544,73.2456375);
   graph->SetPoint(4057,16.15625,73.25258994);
   graph->SetPoint(4058,16.09375,73.31866214);
   graph->SetPoint(4059,16.03125,73.38827929);
   graph->SetPoint(4060,15.96875,73.46228092);
   graph->SetPoint(4061,15.96177441,73.4706625);
   graph->SetPoint(4062,15.90625,73.52883567);
   graph->SetPoint(4063,15.84375,73.59738209);
   graph->SetPoint(4064,15.78125,73.67015041);
   graph->SetPoint(4065,15.75992045,73.6956875);
   graph->SetPoint(4066,15.71875,73.73866538);
   graph->SetPoint(4067,15.65625,73.80613327);
   graph->SetPoint(4068,15.59375,73.87765681);
   graph->SetPoint(4069,15.55765614,73.9207125);
   graph->SetPoint(4070,15.53125,73.94817816);
   graph->SetPoint(4071,15.46875,74.01456341);
   graph->SetPoint(4072,15.40625,74.08483531);
   graph->SetPoint(4073,15.35500333,74.1457375);
   graph->SetPoint(4074,15.34375,74.15740014);
   graph->SetPoint(4075,15.28125,74.22270228);
   graph->SetPoint(4076,15.21875,74.29172011);
   graph->SetPoint(4077,15.15625,74.36538821);
   graph->SetPoint(4078,15.15175217,74.3707625);
   graph->SetPoint(4079,15.09375,74.43057844);
   graph->SetPoint(4080,15.03125,74.49834465);
   graph->SetPoint(4081,14.96875,74.57054305);
   graph->SetPoint(4082,14.94753989,74.5957875);
   graph->SetPoint(4083,14.90625,74.63821986);
   graph->SetPoint(4084,14.84375,74.70474088);
   graph->SetPoint(4085,14.78125,74.775476);
   graph->SetPoint(4086,14.74300615,74.8208125);
   graph->SetPoint(4087,14.71875,74.84565291);
   graph->SetPoint(4088,14.65625,74.91093936);
   graph->SetPoint(4089,14.59375,74.98022273);
   graph->SetPoint(4090,14.53817308,75.0458375);
   graph->SetPoint(4091,14.53125,75.05290265);
   graph->SetPoint(4092,14.46875,75.11696906);
   graph->SetPoint(4093,14.40625,75.1848173);
   graph->SetPoint(4094,14.34375,75.25745041);
   graph->SetPoint(4095,14.33245802,75.2708625);
   graph->SetPoint(4096,14.28125,75.32285741);
   graph->SetPoint(4097,14.21875,75.3892915);
   graph->SetPoint(4098,14.15625,75.46023648);
   graph->SetPoint(4099,14.12610525,75.4958875);
   graph->SetPoint(4100,14.09375,75.52863008);
   graph->SetPoint(4101,14.03125,75.59367521);
   graph->SetPoint(4102,13.96875,75.66296264);
   graph->SetPoint(4103,13.91953419,75.7209125);
   graph->SetPoint(4104,13.90625,75.73431068);
   graph->SetPoint(4105,13.84375,75.7979959);
   graph->SetPoint(4106,13.78125,75.86566098);
   graph->SetPoint(4107,13.71875,75.93842075);
   graph->SetPoint(4108,13.71240892,75.9459375);
   graph->SetPoint(4109,13.65625,76.00227897);
   graph->SetPoint(4110,13.59375,76.06836137);
   graph->SetPoint(4111,13.53125,76.13920322);
   graph->SetPoint(4112,13.50433299,76.1709625);
   graph->SetPoint(4113,13.46875,76.2065473);
   graph->SetPoint(4114,13.40625,76.27109054);
   graph->SetPoint(4115,13.34375,76.34006914);
   graph->SetPoint(4116,13.29613104,76.3959875);
   graph->SetPoint(4117,13.28125,76.41082164);
   graph->SetPoint(4118,13.21875,76.47387238);
   graph->SetPoint(4119,13.15625,76.54104655);
   graph->SetPoint(4120,13.09375,76.6135608);
   graph->SetPoint(4121,13.08745111,76.6210125);
   graph->SetPoint(4122,13.03125,76.67672799);
   graph->SetPoint(4123,12.96875,76.74215998);
   graph->SetPoint(4124,12.90625,76.81253255);
   graph->SetPoint(4125,12.8777843,76.8460375);
   graph->SetPoint(4126,12.84375,76.87967583);
   graph->SetPoint(4127,12.78125,76.94343053);
   graph->SetPoint(4128,12.71875,77.01174545);
   graph->SetPoint(4129,12.6680925,77.0710625);
   graph->SetPoint(4130,12.65625,77.08273154);
   graph->SetPoint(4131,12.59375,77.14487603);
   graph->SetPoint(4132,12.53125,77.21121959);
   graph->SetPoint(4133,12.46875,77.28306341);
   graph->SetPoint(4134,12.45771679,77.2960875);
   graph->SetPoint(4135,12.40625,77.34651117);
   graph->SetPoint(4136,12.34375,77.41097145);
   graph->SetPoint(4137,12.28125,77.48046905);
   graph->SetPoint(4138,12.24662754,77.5211125);
   graph->SetPoint(4139,12.21875,77.54834735);
   graph->SetPoint(4140,12.15625,77.61101354);
   graph->SetPoint(4141,12.09375,77.67828222);
   graph->SetPoint(4142,12.03561874,77.7461375);
   graph->SetPoint(4143,12.03125,77.75039318);
   graph->SetPoint(4144,11.96875,77.81135471);
   graph->SetPoint(4145,11.90625,77.87651166);
   graph->SetPoint(4146,11.84375,77.94722481);
   graph->SetPoint(4147,11.82342075,77.9711625);
   graph->SetPoint(4148,11.78125,78.01200069);
   graph->SetPoint(4149,11.71875,78.07516224);
   graph->SetPoint(4150,11.65625,78.14335809);
   graph->SetPoint(4151,11.61110998,78.1961875);
   graph->SetPoint(4152,11.59375,78.21295403);
   graph->SetPoint(4153,11.53125,78.27423462);
   graph->SetPoint(4154,11.46875,78.34006656);
   graph->SetPoint(4155,11.40625,78.41201681);
   graph->SetPoint(4156,11.39846878,78.4212125);
   graph->SetPoint(4157,11.34375,78.47372669);
   graph->SetPoint(4158,11.28125,78.53734412);
   graph->SetPoint(4159,11.21875,78.60645556);
   graph->SetPoint(4160,11.18486433,78.6462375);
   graph->SetPoint(4161,11.15625,78.6736327);
   graph->SetPoint(4162,11.09375,78.73518062);
   graph->SetPoint(4163,11.03125,78.80165145);
   graph->SetPoint(4164,10.97155839,78.8712625);
   graph->SetPoint(4165,10.96875,78.87394449);
   graph->SetPoint(4166,10.90625,78.93356277);
   graph->SetPoint(4167,10.84375,78.99758276);
   graph->SetPoint(4168,10.78125,79.0675823);
   graph->SetPoint(4169,10.75688808,79.0962875);
   graph->SetPoint(4170,10.71875,79.13247465);
   graph->SetPoint(4171,10.65625,79.19422476);
   graph->SetPoint(4172,10.59375,79.26128203);
   graph->SetPoint(4173,10.54243118,79.3213125);
   graph->SetPoint(4174,10.53125,79.33189793);
   graph->SetPoint(4175,10.46875,79.3915503);
   graph->SetPoint(4176,10.40625,79.45590348);
   graph->SetPoint(4177,10.34375,79.52674542);
   graph->SetPoint(4178,10.32719161,79.5463375);
   graph->SetPoint(4179,10.28125,79.58953007);
   graph->SetPoint(4180,10.21875,79.65140293);
   graph->SetPoint(4181,10.15625,79.71897591);
   graph->SetPoint(4182,10.11162277,79.7713625);
   graph->SetPoint(4183,10.09375,79.7881332);
   graph->SetPoint(4184,10.03125,79.84773523);
   graph->SetPoint(4185,9.96875,79.91233543);
   graph->SetPoint(4186,9.90625,79.9839527);
   graph->SetPoint(4187,9.895790331,79.9963875);
   graph->SetPoint(4188,9.84375,80.04485462);
   graph->SetPoint(4189,9.78125,80.10675577);
   graph->SetPoint(4190,9.71875,80.17475329);
   graph->SetPoint(4191,9.679159523,80.2214125);
   graph->SetPoint(4192,9.65625,80.24271492);
   graph->SetPoint(4193,9.59375,80.30216942);
   graph->SetPoint(4194,9.53125,80.36691213);
   graph->SetPoint(4195,9.46875,80.43921379);
   graph->SetPoint(4196,9.462705991,80.4464375);
   graph->SetPoint(4197,9.40625,80.4985104);
   graph->SetPoint(4198,9.34375,80.56032979);
   graph->SetPoint(4199,9.28125,80.62863869);
   graph->SetPoint(4200,9.245075042,80.6714625);
   graph->SetPoint(4201,9.21875,80.6957143);
   graph->SetPoint(4202,9.15625,80.75491157);
   graph->SetPoint(4203,9.09375,80.81967289);
   graph->SetPoint(4204,9.03125,80.89254103);
   graph->SetPoint(4205,9.027967607,80.8964875);
   graph->SetPoint(4206,8.96875,80.95056707);
   graph->SetPoint(4207,8.90625,81.0121788);
   graph->SetPoint(4208,8.84375,81.08066159);
   graph->SetPoint(4209,8.809411288,81.1215125);
   graph->SetPoint(4210,8.78125,81.14721022);
   graph->SetPoint(4211,8.71875,81.20602831);
   graph->SetPoint(4212,8.65625,81.27066441);
   graph->SetPoint(4213,8.59375,81.3439515);
   graph->SetPoint(4214,8.591613269,81.3465375);
   graph->SetPoint(4215,8.53125,81.4011023);
   graph->SetPoint(4216,8.46875,81.46236484);
   graph->SetPoint(4217,8.40625,81.53085878);
   graph->SetPoint(4218,8.37221985,81.5715625);
   graph->SetPoint(4219,8.34375,81.59728972);
   graph->SetPoint(4220,8.28125,81.65559527);
   graph->SetPoint(4221,8.21875,81.71994192);
   graph->SetPoint(4222,8.15625,81.79346765);
   graph->SetPoint(4223,8.153690802,81.7965875);
   graph->SetPoint(4224,8.09375,81.85020305);
   graph->SetPoint(4225,8.03125,81.91095979);
   graph->SetPoint(4226,7.96875,81.97927525);
   graph->SetPoint(4227,7.933562785,82.0216125);
   graph->SetPoint(4228,7.90625,82.04604862);
   graph->SetPoint(4229,7.84375,82.10369815);
   graph->SetPoint(4230,7.78125,82.16757083);
   graph->SetPoint(4231,7.71875,82.24111947);
   graph->SetPoint(4232,7.714259456,82.2466375);
   graph->SetPoint(4233,7.65625,82.2979659);
   graph->SetPoint(4234,7.59375,82.35804627);
   graph->SetPoint(4235,7.53125,82.4259659);
   graph->SetPoint(4236,7.493513369,82.4716625);
   
   TH1F *Graph_Graph17 = new TH1F("Graph_Graph17","Graph",4237,0,51.88827);
   Graph_Graph17->SetMinimum(-105.3498);
   Graph_Graph17->SetMaximum(105.3498);
   Graph_Graph17->SetDirectory(0);
   Graph_Graph17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph17->SetLineColor(ci);
   Graph_Graph17->GetXaxis()->SetLabelFont(42);
   Graph_Graph17->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleFont(42);
   Graph_Graph17->GetYaxis()->SetLabelFont(42);
   Graph_Graph17->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph17->GetZaxis()->SetLabelFont(42);
   Graph_Graph17->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph17);
   
   graph->Draw("l");
   
   graph = new TGraph(11);
   graph->SetName("Graph17");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,2.09375,87.89234919);
   graph->SetPoint(1,2.03125,87.92886745);
   graph->SetPoint(2,1.96875,87.96615494);
   graph->SetPoint(3,1.90625,88.0410234);
   graph->SetPoint(4,1.896529942,87.8722625);
   graph->SetPoint(5,1.90625,87.86560885);
   graph->SetPoint(6,1.96875,87.83137954);
   graph->SetPoint(7,2.03125,87.78935792);
   graph->SetPoint(8,2.09375,87.65865047);
   graph->SetPoint(9,2.12488474,87.8722625);
   graph->SetPoint(10,2.09375,87.89234919);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","Graph",100,1.873694,2.14772);
   Graph_Graph18->SetMinimum(87.62041);
   Graph_Graph18->SetMaximum(88.07926);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph18->SetLineColor(ci);
   Graph_Graph18->GetXaxis()->SetLabelFont(42);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleFont(42);
   Graph_Graph18->GetYaxis()->SetLabelFont(42);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(42);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph18);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph18");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.84375,88.12913776);
   graph->SetPoint(1,1.78125,88.16058169);
   graph->SetPoint(2,1.71875,88.17784345);
   graph->SetPoint(3,1.697346293,88.0972875);
   graph->SetPoint(4,1.71875,88.08410557);
   graph->SetPoint(5,1.78125,88.05267093);
   graph->SetPoint(6,1.84375,88.01694258);
   graph->SetPoint(7,1.900027763,88.0972875);
   graph->SetPoint(8,1.84375,88.12913776);
   
   TH1F *Graph_Graph19 = new TH1F("Graph_Graph19","Graph",100,1.677078,1.920296);
   Graph_Graph19->SetMinimum(88.00085);
   Graph_Graph19->SetMaximum(88.19393);
   Graph_Graph19->SetDirectory(0);
   Graph_Graph19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph19->SetLineColor(ci);
   Graph_Graph19->GetXaxis()->SetLabelFont(42);
   Graph_Graph19->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph19->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph19->GetXaxis()->SetTitleFont(42);
   Graph_Graph19->GetYaxis()->SetLabelFont(42);
   Graph_Graph19->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph19->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph19->GetYaxis()->SetTitleFont(42);
   Graph_Graph19->GetZaxis()->SetLabelFont(42);
   Graph_Graph19->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph19->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph19);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph19");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.65625,88.33203163);
   graph->SetPoint(1,1.59375,88.36224726);
   graph->SetPoint(2,1.53125,88.37925333);
   graph->SetPoint(3,1.496150208,88.3223125);
   graph->SetPoint(4,1.53125,88.30386299);
   graph->SetPoint(5,1.59375,88.27773822);
   graph->SetPoint(6,1.65625,88.26890307);
   graph->SetPoint(7,1.671870116,88.3223125);
   graph->SetPoint(8,1.65625,88.33203163);
   
   TH1F *Graph_Graph20 = new TH1F("Graph_Graph20","Graph",100,1.478578,1.689442);
   Graph_Graph20->SetMinimum(88.25787);
   Graph_Graph20->SetMaximum(88.39029);
   Graph_Graph20->SetDirectory(0);
   Graph_Graph20->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph20->SetLineColor(ci);
   Graph_Graph20->GetXaxis()->SetLabelFont(42);
   Graph_Graph20->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph20->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph20->GetXaxis()->SetTitleFont(42);
   Graph_Graph20->GetYaxis()->SetLabelFont(42);
   Graph_Graph20->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph20->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph20->GetYaxis()->SetTitleFont(42);
   Graph_Graph20->GetZaxis()->SetLabelFont(42);
   Graph_Graph20->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph20->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph20);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph20");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.40625,88.56695384);
   graph->SetPoint(1,1.34375,88.58733273);
   graph->SetPoint(2,1.289874812,88.5473375);
   graph->SetPoint(3,1.34375,88.52572136);
   graph->SetPoint(4,1.40625,88.51132421);
   graph->SetPoint(5,1.44288248,88.5473375);
   graph->SetPoint(6,1.40625,88.56695384);
   
   TH1F *Graph_Graph21 = new TH1F("Graph_Graph21","Graph",100,1.274574,1.458183);
   Graph_Graph21->SetMinimum(88.50372);
   Graph_Graph21->SetMaximum(88.59493);
   Graph_Graph21->SetDirectory(0);
   Graph_Graph21->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph21->SetLineColor(ci);
   Graph_Graph21->GetXaxis()->SetLabelFont(42);
   Graph_Graph21->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph21->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph21->GetXaxis()->SetTitleFont(42);
   Graph_Graph21->GetYaxis()->SetLabelFont(42);
   Graph_Graph21->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph21->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph21->GetYaxis()->SetTitleFont(42);
   Graph_Graph21->GetZaxis()->SetLabelFont(42);
   Graph_Graph21->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph21->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph21->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph21);
   
   graph->Draw("l");
   
   graph = new TGraph(9);
   graph->SetName("Graph21");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,1.21875,88.77261357);
   graph->SetPoint(1,1.15625,88.79688538);
   graph->SetPoint(2,1.09375,88.78822637);
   graph->SetPoint(3,1.087056237,88.7723625);
   graph->SetPoint(4,1.09375,88.76862673);
   graph->SetPoint(5,1.15625,88.75145493);
   graph->SetPoint(6,1.21875,88.7714865);
   graph->SetPoint(7,1.219167952,88.7723625);
   graph->SetPoint(8,1.21875,88.77261357);
   
   TH1F *Graph_Graph22 = new TH1F("Graph_Graph22","Graph",100,1.073845,1.232379);
   Graph_Graph22->SetMinimum(88.74691);
   Graph_Graph22->SetMaximum(88.80143);
   Graph_Graph22->SetDirectory(0);
   Graph_Graph22->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph22->SetLineColor(ci);
   Graph_Graph22->GetXaxis()->SetLabelFont(42);
   Graph_Graph22->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph22->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph22->GetXaxis()->SetTitleFont(42);
   Graph_Graph22->GetYaxis()->SetLabelFont(42);
   Graph_Graph22->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph22->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph22->GetYaxis()->SetTitleFont(42);
   Graph_Graph22->GetZaxis()->SetLabelFont(42);
   Graph_Graph22->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph22->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph22);
   
   graph->Draw("l");
   
   graph = new TGraph(7);
   graph->SetName("Graph22");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.96875,89.00608106);
   graph->SetPoint(1,0.90625,89.01566095);
   graph->SetPoint(2,0.8889776612,88.9973875);
   graph->SetPoint(3,0.90625,88.98993749);
   graph->SetPoint(4,0.96875,88.98560684);
   graph->SetPoint(5,0.9857441398,88.9973875);
   graph->SetPoint(6,0.96875,89.00608106);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,0.879301,0.9954208);
   Graph_Graph23->SetMinimum(88.9826);
   Graph_Graph23->SetMaximum(89.01867);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("l");
   
   graph = new TGraph(5);
   graph->SetName("Graph23");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.71875,89.23391673);
   graph->SetPoint(1,0.6881552897,89.2224125);
   graph->SetPoint(2,0.71875,89.21509814);
   graph->SetPoint(3,0.7503226893,89.2224125);
   graph->SetPoint(4,0.71875,89.23391673);
   
   TH1F *Graph_Graph24 = new TH1F("Graph_Graph24","Graph",100,0.6819385,0.7565394);
   Graph_Graph24->SetMinimum(89.21322);
   Graph_Graph24->SetMaximum(89.2358);
   Graph_Graph24->SetDirectory(0);
   Graph_Graph24->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph24->SetLineColor(ci);
   Graph_Graph24->GetXaxis()->SetLabelFont(42);
   Graph_Graph24->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph24->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph24->GetXaxis()->SetTitleFont(42);
   Graph_Graph24->GetYaxis()->SetLabelFont(42);
   Graph_Graph24->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph24->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph24->GetYaxis()->SetTitleFont(42);
   Graph_Graph24->GetZaxis()->SetLabelFont(42);
   Graph_Graph24->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph24->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph24->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph24);
   
   graph->Draw("l");
   
   graph = new TGraph(5);
   graph->SetName("Graph24");
   graph->SetTitle("Graph");
   graph->SetFillColor(3);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,0.46875,89.45166324);
   graph->SetPoint(1,0.4654701781,89.4474375);
   graph->SetPoint(2,0.46875,89.44618905);
   graph->SetPoint(3,0.5054616631,89.4474375);
   graph->SetPoint(4,0.46875,89.45166324);
   
   TH1F *Graph_Graph25 = new TH1F("Graph_Graph25","Graph",100,0.461471,0.5094608);
   Graph_Graph25->SetMinimum(89.44564);
   Graph_Graph25->SetMaximum(89.45221);
   Graph_Graph25->SetDirectory(0);
   Graph_Graph25->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph25->SetLineColor(ci);
   Graph_Graph25->GetXaxis()->SetLabelFont(42);
   Graph_Graph25->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph25->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph25->GetXaxis()->SetTitleFont(42);
   Graph_Graph25->GetYaxis()->SetLabelFont(42);
   Graph_Graph25->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph25->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph25->GetYaxis()->SetTitleFont(42);
   Graph_Graph25->GetZaxis()->SetLabelFont(42);
   Graph_Graph25->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph25->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph25);
   
   graph->Draw("l");
   z1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

